Numerical tests of chiral fermion weights with $\eta$-invariant phases in the 3450 model

We test numerically a recently proposed prescription for coupling continuum chiral fermions to interpolated lattice gauge fields, in which the fermion weight has a Pauli-Villars (PV) regularized magnitude and a phase given by an Atiyah-Patodi-Singer (APS) $\eta$-invariant in one higher dimension. We use the anomaly-free two-dimensional $U(1)$ theory with left-handed charges $3,4$ and right-handed charges $5,0$, whose torus determinant is known exactly. At zero magnetic flux, with gauge fields interpolated from lattice links, the Polyakov loops evaluated on a $16\times16$ grid of flat connections agree with the exact values within $0.04\%$, whereas omitting the APS phase substantially reduces them to about $3\%$ of the exact result. The vacuum-polarization response yields an induced mass $m/e=2.82089$, close to $5/\sqrt\pi=2.82095$. At unit flux, where zero modes make the determinant vanish, we calculate a twelve-point correlator using the generalized APS boundary condition on a cylinder. For three smooth backgrounds its magnitude agrees with the exact result within $0.8\%$. Including the $\eta$-invariant phase reduces the correlator phase error from $1.8$-$3.0$ mrad to below $10^{-6}$ rad. For a gauge field reconstructed from lattice links, the APS phase agrees with the required value within $0.12\%$ at three different Landau cutoffs with a common heat regulator. The phase of each charged fermion changes by $17$-$48$ mrad under a change of the bulk extension, while the change cancels to below $0.02$ mrad in the anomaly-free combination.

==> anc/README.md <==
# Numerical tests of chiral fermion weights with eta-invariant phases in the 3450 model

Numerical code and data for arXiv:2611.16876 (manuscript v3). Each calculation directory contains its Python drivers and the corresponding archived data. `common/` contains only reusable gauge-field and Dirac-operator routines used across calculations. The JSON and CSV files contain archived finite-cutoff results, including the charge-resolved APS records used in the paper.

## Map to the paper

| Directory | Manuscript | Contents |
| --- | --- | --- |
| `SecIII_Fig1_flat_torons` | Sec. III, Fig. 1, Table II; Appendix C (Tables XII–XIV) | Flat PV and APS weights, toron integration and APS cutoff scans |
| `SecIV_Fig2_nonflat_q0` | Sec. IV, Fig. 2, Table III; Appendix B (Table IX), C (Tables XV–XVI), D (Table XVII) | Nonflat PV and APS weights, larger lattices, gauge and bulk-extension checks |
| `SecV_Fig3_induced_mass` | Sec. V, Fig. 3; Appendix B (Tables X–XI) | PV quadratic responses and induced-mass extrapolations |
| `SecVI_Fig4_smooth_q1` | Sec. VI A–C, Fig. 4, Tables IV–VII; Appendix E (Table XVIII) | Smooth unit-flux backgrounds, 12-point correlators, APS phases, bulk paths and gluing maps |
| `SecVID_TableVIII_link_interpolated_q1` | Sec. VI D; Table VIII | Link-interpolated unit-flux background and APS cutoff scan |

Figure outputs (under `figures/`): Fig. 1 `flat_complex_weight.pdf`; Fig. 2 `nonflat_weight.pdf`; Fig. 3 `mass_extrapolation.pdf`; Fig. 4 `q1_correlator_checks_v5.pdf`.

## Reproduce the figures and tables

From the `anc` directory, run with Python 3:

```sh
python -m pip install -r requirements.txt
python reproduce.py
```

This writes Figs. 1–4 to `figures/` and prints the numerical entries of Tables II–XVIII. Table I lists the numerical cutoffs. The scripts use the archived spectral records, analytic reference expressions/data and the fits specified in the paper; they do not run the large eigenvalue problems again. Fig. 4 uses LaTeX Computer Modern fonts (a working LaTeX installation with type1cm and type1ec is required). Other figure typography may depend on installed fonts. To generate a single figure, run `python plot_figures.py --figure 1` (or 2, 3, 4). To print Tables III–XVIII, run `python table_values.py`; Table II is printed by the Fig. 1 routine.

`common/` provides the shared solid-torus basis/spectrum, gauge interpolation, and unit-flux Landau-basis/cylinder routines. The top-level `reproduce.py`, `plot_figures.py`, and `table_values.py` are the only figure/table entry points.

## Repeat the spectral calculations

All commands below are run from `anc/`. Run the drivers as Python modules (`python -m directory.module`), not by passing a file path. Each driver accepts `--help`. Large cutoffs, particularly nonflat and unit-flux APS matrices, require substantial memory and CPU time. For numerical linear algebra it can be useful to set `OPENBLAS_NUM_THREADS=1` and `OMP_NUM_THREADS=1` before running. The following commands write separate recomputed results; they do not replace the supplied data.

**Flat torons**

```sh
python -m SecIII_Fig1_flat_torons.flat_pv --selftest
python -m SecIII_Fig1_flat_torons.flat_pv --output flat_pv_recomputed.json
python -m SecIII_Fig1_flat_torons.flat_aps_grid --mode polyakov_256 --p 28 --K 28 --nq 136 --delta .0125
python -m SecIII_Fig1_flat_torons.flat_aps_grid --mode polyakov_256 --p 10 --K 16 --delta .025
python -m SecIII_Fig1_flat_torons.flat_aps_mesh --p 28 --K 40 --nq 136 --deltas .00625 --prefix flat_cutoff40
```

For the 16-point radial scan, use `flat_aps_mesh.py` with `--torons grid`, `--p 20`, `24`, or `28`, `--K 28`, `--nq 136`, and `--deltas .025,.0125,.00625`. The four-toron independent scan uses the points and settings in `flat_aps_four_toron_cutoffs.json`; specify the torons with `--torons=hx:hy,hx:hy,...`. The common-cutoff grid driver supports checkpointing and disjoint shards (`--shards`, `--shard`) and saves its checkpoints under `SecIII_Fig1_flat_torons/`. The supplied p=28 grid uses the reflection completion described in the paper.

**Nonflat zero-flux backgrounds**

```sh
python -m SecIV_Fig2_nonflat_q0.nonflat_pv --case II --Ks 12,14,16,18,20 --Ms 8,12,16,24,32 --output nonflat_II_pv.json
python -m SecIV_Fig2_nonflat_q0.nonflat_aps --case II --cuts 7:14 --extensions 0,2 --deltas .0125,.00625,.003125 --nq 48 --out-storage disk --output nonflat_II_aps.json
python -m SecIV_Fig2_nonflat_q0.nonflat_larger_grid --N 4 --mode pv --Kvals 20 --Mvals 24 --output nonflat_N4_pv.json
python -m SecIV_Fig2_nonflat_q0.nonflat_larger_grid --N 4 --mode aps --APS-cuts 5:10 --output nonflat_N4_aps.json
python -m SecIV_Fig2_nonflat_q0.pv_gauge_check
python -m SecIV_Fig2_nonflat_q0.aps_gauge_check
```

The case names I, Iweak, II, IIstrong correspond to the four 3x3 backgrounds in Table III, with APS settings (L,p)=(5,12), (5,10), (7,14), (4,10), respectively. Use `--N 6` for the second larger-lattice example. Additional cutoffs and extension settings are stored in `nonflat_aps_cutoffs.json`.

**Induced mass**

```sh
python -m SecV_Fig3_induced_mass.induced_mass --kcut 20 --Ks 140,180,220,260,320,400,500 --Ms 8,12,16,24,32,48,64,96,128 --prefix mass_k20
```

For the lower background Fourier cutoffs, use the settings recorded in `mass_extrapolations.json`. The complete recovered finite-K/M response grids at kcut=12,16,20 are in `mass_response_raw.json`; for other kcut values the supplied records include the K-extrapolated responses and the final mass fits rather than every finite-K response. The same Hessian solver can repeat the finite-K calculations.

**Smooth unit-flux backgrounds**

The nonzero-mode APS projector is constructed from the tangential operator `-i Gamma B`, not `B`. The zero-mode gluing is unchanged. All of the archived Q=1 APS records use the corrected projector.

```sh
python -m SecVI_Fig4_smooth_q1.q1_smooth_correlator --energies 240 360 480 600 --json smooth_correlators_recomputed.json
python -m SecVI_Fig4_smooth_q1.q1_smooth_aps --phi .025 --phi2 .004 --chi .025 --levels 40 30 24 --p 24 --delta .00075 --json smooth_B_eta.json
python -m SecVI_Fig4_smooth_q1.q1_bulk_paths --levels 40 30 24 --p 24 --delta .003 --json smooth_B_paths_and_gluing.json
python -m SecVI_Fig4_smooth_q1.q1_bulk_paths_large --E 180 --p 24 --out smooth_B_paths_E180.json
python -m SecVI_Fig4_smooth_q1.q1_gauge_check --energies 240 360 480 600
```

For O and A use (phi,phi2)=(.025,0) and (.040,0). Repeat the APS run at p=18 for the basis-size comparison. The smooth APS driver scans the five regulators .25, .5, 1, 2 and 4 times the input delta. The 2D correlator driver uses the separate charge-resolved APS archive at E_eta=120, p=24, delta=.00075 (override with `--aps-p 18`). `q1_smooth_eta_by_charge.json` contains all six corrected spectra/heat scans (O/A/B at p=18,24); `q1_smooth_correlators.json` contains the original 2D spectra and Slater results, with the corrected phase assembled from these APS data. `q1_bulk_and_gluing.json` contains the ordered-path and gluing checks at E_eta=120, p=24, and the ordered-path check at E_eta=180, p=24. The large driver implements an orthonormal endpoint-adapted polynomial basis and uses verified reflection symmetry of the guiding-center blocks. The ordinary driver also calculates the reference and target gluing variations at E_eta=120.

For the gauge reversal in Appendix E, run the APS driver with `--phi .025 --phi2 .004 --chi -.025 --levels 40 30 24 --p 18 --delta .00075`. The 2D opposite-chi check can be repeated using:

```sh
python -m SecVI_Fig4_smooth_q1.q1_smooth_correlator --cases B --energies 600 --seeds 71 --aps-p 18 --reverse-chi --json B_chi_minus.json
python -m SecVI_Fig4_smooth_q1.q1_smooth_correlator --cases B --energies 600 --seeds 71 --aps-p 18 --json B_chi_plus.json
```

Both signs were recomputed at the same 2D cutoff E=600, M=24, seed=71, and common APS setting E_eta=120, p=18, delta=.00075. `q1_gauge_reversal.json` preserves these 2D records and the corrected opposite-chi APS scan.

**Link-interpolated unit-flux background**

```sh
python -m SecVID_TableVIII_link_interpolated_q1.q1_overlap --method eq9 --case O --kcut 24 --grid 256
python -m SecVID_TableVIII_link_interpolated_q1.q1_link_aps_large --case O --E 200 --p 12 --parity --full --reflection --out link_O_E200.json
python -m SecVID_TableVIII_link_interpolated_q1.q1_link_aps_large --case O --E 240 --p 12 --parity --full --out link_O_E240.json
python -m SecVID_TableVIII_link_interpolated_q1.q1_link_aps_large --case O --E 300 --p 12 --parity --full --reflection --out link_O_E300.json
```

The large driver uses the same Galerkin space as `q1_link_aps.py`, with endpoint-adapted Legendre functions and exact guiding-center/inversion symmetry blocks. It retains all eigenpairs with `--full`. It evaluates the three regulators in Table VIII in one run. The E=200 archive combines separate q=3,4 and q=5 runs; the latter uses inversion parity. The above commands use equivalent symmetry reductions. E=200 uses n=(66,50,40), with q*n <= E. For a small-cutoff independent check, use `--E 12 --p 8 --parity --full --reflection --compare`; the original dense driver is retained for comparison and accepts `--check-dense`. `q1_link_correlator.py` implements the corresponding 2D Landau-basis calculation. The required phase and the corrected charge-resolved spectra are stored in `q1_link_aps_and_overlap.json`.

## Numerical precision

The figure/table scripts aggregate independent finite-cutoff spectral records. Table XIV has two last-digit differences (1e-6 rad) when the residual is computed from the archived six-decimal phase values. The data have not been adjusted to force agreement at rounding boundaries. The Q=1 tables use the corrected projector and archived charge-resolved data; the two-dimensional magnitudes are unchanged. The joint spectral and heat-kernel limit is not established, and not every high-cutoff eigensolve was repeated during packaging.


==> anc/SecIII_Fig1_flat_torons/data/flat_aps_16point_cutoffs.json <==
{
  "L3_stage36_flat_APS_16point_p20_K28_20261110.json": {
    "parameters": {
      "p": 20,
      "K": 28,
      "nq": 136,
      "deltas": ".025,.0125,.00625",
      "torons": "grid",
      "prefix": "L3_stage36_flat_APS_16point_p20_K28_20261110"
    },
    "toron_points": 16,
    "by_delta": {
      "0.025": {
        "max_abs_phase_error": 0.014399637063596371,
        "median_abs_phase_error": 0.003695430419065282,
        "rms_phase_error": 0.005933926319124407
      },
      "0.0125": {
        "max_abs_phase_error": 0.015517150405286562,
        "median_abs_phase_error": 0.000543879817813453,
        "rms_phase_error": 0.004206917718752681
      },
      "0.00625": {
        "max_abs_phase_error": 0.016765555764760243,
        "median_abs_phase_error": 0.003893706740151104,
        "rms_phase_error": 0.007091626910915538
      }
    },
    "rows": [
      {
        "hx": -0.4375,
        "hy": -0.40625,
        "p": 20,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -1.0551597005505535,
        "phase": 2.9683033435659616,
        "exact_phase": 2.9676151469526957,
        "residual": 0.0006881966132659123,
        "elapsed_seconds": 49.660553344999926,
        "theta_near_zero_ratio": 0.7511452082391232,
        "toron_index": 0,
        "elapsed_total_seconds": 49.661485157000016
      },
      {
        "hx": -0.4375,
        "hy": -0.40625,
        "p": 20,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -1.0552228739100658,
        "phase": 2.9681048786038153,
        "exact_phase": 2.9676151469526957,
        "residual": 0.0004897316511196514,
        "elapsed_seconds": 49.660569789999954,
        "theta_near_zero_ratio": 0.7511452082391232,
        "toron_index": 0,
        "elapsed_total_seconds": 49.661487250000164
      },
      {
        "hx": -0.4375,
        "hy": -0.40625,
        "p": 20,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -1.053721823706419,
        "phase": 2.972820566896261,
        "exact_phase": 2.9676151469526957,
        "residual": 0.005205419943565381,
        "elapsed_seconds": 49.66058191299999,
        "theta_near_zero_ratio": 0.7511452082391232,
        "toron_index": 0,
        "elapsed_total_seconds": 49.66148828900009
      },
      {
        "hx": -0.4375,
        "hy": -0.15625,
        "p": 20,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 0.42852233997035577,
        "phase": 1.3462426351499774,
        "exact_phase": 1.3514414619487374,
        "residual": -0.005198826798759938,
        "elapsed_seconds": 59.978221663999875,
        "theta_near_zero_ratio": 0.5585472611183953,
        "toron_index": 1,
        "elapsed_total_seconds": 109.64016645100014
      },
      {
        "hx": -0.4375,
        "hy": -0.15625,
        "p": 20,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 0.4292753961557849,
        "phase": 1.348608430929862,
        "exact_phase": 1.3514414619487374,
        "residual": -0.0028330310188753316,
        "elapsed_seconds": 59.978230881999934,
        "theta_near_zero_ratio": 0.5585472611183953,
        "toron_index": 1,
        "elapsed_total_seconds": 109.64016691400002
      },
      {
        "hx": -0.4375,
        "hy": -0.15625,
        "p": 20,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.42788094540825145,
        "phase": 1.3442276347056181,
        "exact_phase": 1.3514414619487374,
        "residual": -0.007213827243119253,
        "elapsed_seconds": 59.97823582399997,
        "theta_near_zero_ratio": 0.5585472611183953,
        "toron_index": 1,
        "elapsed_total_seconds": 109.64016709700013
      },
      {
        "hx": -0.4375,
        "hy": 0.09375,
        "p": 20,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -0.2254631839391971,
        "phase": -0.7083134823183458,
        "exact_phase": -0.7007960760520724,
        "residual": -0.0075174062662733965,
        "elapsed_seconds": 46.91812851099985,
        "theta_near_zero_ratio": 0.7365541302873128,
        "toron_index": 2,
        "elapsed_total_seconds": 156.55854228900012
      },
      {
        "hx": -0.4375,
        "hy": 0.09375,
        "p": 20,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -0.22800958158558582,
        "phase": -0.716313226457359,
        "exact_phase": -0.7007960760520724,
        "residual": -0.015517150405286562,
        "elapsed_seconds": 46.9181756129999,
        "theta_near_zero_ratio": 0.7365541302873128,
        "toron_index": 2,
        "elapsed_total_seconds": 156.55854267100017
      },
      {
        "hx": -0.4375,
        "hy": 0.09375,
        "p": 20,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.2284069613534711,
        "phase": -0.7175616318168326,
        "exact_phase": -0.7007960760520724,
        "residual": -0.016765555764760243,
        "elapsed_seconds": 46.91818081899987,
        "theta_near_zero_ratio": 0.7365541302873128,
        "toron_index": 2,
        "elapsed_total_seconds": 156.55854283500003
      },
      {
        "hx": -0.4375,
        "hy": 0.34375,
        "p": 20,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -2.686279524783645,
        "phase": -2.156010713369392,
        "exact_phase": -2.1681232804004136,
        "residual": 0.01211256703102137,
        "elapsed_seconds": 45.08586124399994,
        "theta_near_zero_ratio": 0.7511452082391232,
        "toron_index": 3,
        "elapsed_total_seconds": 201.64485526800013
      },
      {
        "hx": -0.4375,
        "hy": 0.34375,
        "p": 20,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -2.689351650862681,
        "phase": -2.1656620820901935,
        "exact_phase": -2.1681232804004136,
        "residual": 0.0024611983102200696,
        "elapsed_seconds": 45.08586817300011,
        "theta_near_zero_ratio": 0.7511452082391232,
        "toron_index": 3,
        "elapsed_total_seconds": 201.6448555060001
      },
      {
        "hx": -0.4375,
        "hy": 0.34375,
        "p": 20,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -2.685296585820517,
        "phase": -2.152922719543904,
        "exact_phase": -2.1681232804004136,
        "residual": 0.015200560856509782,
        "elapsed_seconds": 45.08587469500003,
        "theta_near_zero_ratio": 0.7511452082391232,
        "toron_index": 3,
        "elapsed_total_seconds": 201.64485576000015
      },
      {
        "hx": -0.1875,
        "hy": -0.40625,
        "p": 20,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -0.4889275727876662,
        "phase": -1.5360112708072209,
        "exact_phase": -1.5353211068944894,
        "residual": -0.0006901639127314674,
        "elapsed_seconds": 43.84995274700009,
        "theta_near_zero_ratio": 0.7060082621440574,
        "toron_index": 4,
        "elapsed_total_seconds": 245.495357066
      },
      {
        "hx": -0.1875,
        "hy": -0.40625,
        "p": 20,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -0.48873003640417423,
        "phase": -1.5353906919560258,
        "exact_phase": -1.5353211068944894,
        "residual": -6.958506153642574e-05,
        "elapsed_seconds": 43.84997619699993,
        "theta_near_zero_ratio": 0.7060082621440574,
        "toron_index": 4,
        "elapsed_total_seconds": 245.49535756
      },
      {
        "hx": -0.1875,
        "hy": -0.40625,
        "p": 20,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.48805231306233526,
        "phase": -1.5332615612841383,
        "exact_phase": -1.5353211068944894,
        "residual": 0.0020595456103511545,
        "elapsed_seconds": 43.84998113500001,
        "theta_near_zero_ratio": 0.7060082621440574,
        "toron_index": 4,
        "elapsed_total_seconds": 245.49535771499995
      },
      {
        "hx": -0.1875,
        "hy": -0.15625,
        "p": 20,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 0.5476994228256252,
        "phase": 1.720648483124354,
        "exact_phase": 1.7228921877148906,
        "residual": -0.002243704590536577,
        "elapsed_seconds": 44.52482414699989,
        "theta_near_zero_ratio": 0.21583285054741386,
        "toron_index": 5,
        "elapsed_total_seconds": 290.0208429470001
      },
      {
        "hx": -0.1875,
        "hy": -0.15625,
        "p": 20,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 0.548306274924403,
        "phase": 1.7225549652196899,
        "exact_phase": 1.7228921877148906,
        "residual": -0.00033722249520073966,
        "elapsed_seconds": 44.52486203900003,
        "theta_near_zero_ratio": 0.21583285054741386,
        "toron_index": 5,
        "elapsed_total_seconds": 290.020843345
      },
      {
        "hx": -0.1875,
        "hy": -0.15625,
        "p": 20,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.5477518480809028,
        "phase": 1.7208131819211967,
        "exact_phase": 1.7228921877148906,
        "residual": -0.0020790057936939106,
        "elapsed_seconds": 44.52486689599982,
        "theta_near_zero_ratio": 0.21583285054741386,
        "toron_index": 5,
        "elapsed_total_seconds": 290.02084346900006
      },
      {
        "hx": -0.1875,
        "hy": 0.09375,
        "p": 20,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -0.11675575168856171,
        "phase": -0.36679901176913954,
        "exact_phase": -0.3709315768495268,
        "residual": 0.004132565080387285,
        "elapsed_seconds": 42.8503444590001,
        "theta_near_zero_ratio": 0.6071687296910189,
        "toron_index": 6,
        "elapsed_total_seconds": 332.87231163900015
      },
      {
        "hx": -0.1875,
        "hy": 0.09375,
        "p": 20,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -0.11810867595837937,
        "phase": -0.3710493487160621,
        "exact_phase": -0.3709315768495268,
        "residual": -0.00011777186653527671,
        "elapsed_seconds": 42.85037073400008,
        "theta_near_zero_ratio": 0.6071687296910189,
        "toron_index": 6,
        "elapsed_total_seconds": 332.87231214400003
      },
      {
        "hx": -0.1875,
        "hy": 0.09375,
        "p": 20,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.11831947591399265,
        "phase": -0.3717115963079938,
        "exact_phase": -0.3709315768495268,
        "residual": -0.0007800194584669518,
        "elapsed_seconds": 42.85037553899997,
        "theta_near_zero_ratio": 0.6071687296910189,
        "toron_index": 6,
        "elapsed_total_seconds": 332.87231237900005
      },
      {
        "hx": -0.1875,
        "hy": 0.34375,
        "p": 20,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -1.2852859270619212,
        "phase": 2.2453404809595074,
        "exact_phase": 2.2415699136960114,
        "residual": 0.0037705672634960052,
        "elapsed_seconds": 43.959813623999935,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 7,
        "elapsed_total_seconds": 376.832553017
      },
      {
        "hx": -0.1875,
        "hy": 0.34375,
        "p": 20,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -1.2862957776787298,
        "phase": 2.2421679416805187,
        "exact_phase": 2.2415699136960114,
        "residual": 0.0005980279845072545,
        "elapsed_seconds": 43.95985253899994,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 7,
        "elapsed_total_seconds": 376.8325532890001
      },
      {
        "hx": -0.1875,
        "hy": 0.34375,
        "p": 20,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -1.2845107428239229,
        "phase": 2.247775794066782,
        "exact_phase": 2.2415699136960114,
        "residual": 0.006205880370770522,
        "elapsed_seconds": 43.95985730799998,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 7,
        "elapsed_total_seconds": 376.83255347700015
      },
      {
        "hx": 0.0625,
        "hy": -0.40625,
        "p": 20,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 0.02819746599109891,
        "phase": 0.08858495200748437,
        "exact_phase": 0.08912474803167768,
        "residual": -0.0005397960241933091,
        "elapsed_seconds": 42.155034433999845,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 8,
        "elapsed_total_seconds": 418.98849298899995
      },
      {
        "hx": 0.0625,
        "hy": -0.40625,
        "p": 20,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 0.028343951035394464,
        "phase": 0.08904514834650405,
        "exact_phase": 0.08912474803167768,
        "residual": -7.959968517362581e-05,
        "elapsed_seconds": 42.15504273899978,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 8,
        "elapsed_total_seconds": 418.98849360500003
      },
      {
        "hx": 0.0625,
        "hy": -0.40625,
        "p": 20,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.028150357694515557,
        "phase": 0.08843695692901497,
        "exact_phase": 0.08912474803167768,
        "residual": -0.0006877911026627049,
        "elapsed_seconds": 42.15504813099983,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 8,
        "elapsed_total_seconds": 418.9884938120001
      },
      {
        "hx": 0.0625,
        "hy": -0.15625,
        "p": 20,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -0.04330994401823816,
        "phase": -0.13606220195508223,
        "exact_phase": -0.1367473187453903,
        "residual": 0.0006851167903080824,
        "elapsed_seconds": 41.304908334999936,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 9,
        "elapsed_total_seconds": 460.29365641799996
      },
      {
        "hx": 0.0625,
        "hy": -0.15625,
        "p": 20,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -0.043496141948691835,
        "phase": -0.1366471600055091,
        "exact_phase": -0.1367473187453903,
        "residual": 0.00010015873988120094,
        "elapsed_seconds": 41.30491590199995,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 9,
        "elapsed_total_seconds": 460.2936568540001
      },
      {
        "hx": 0.0625,
        "hy": -0.15625,
        "p": 20,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.04330876733935173,
        "phase": -0.13605850530933697,
        "exact_phase": -0.1367473187453903,
        "residual": 0.0006888134360533427,
        "elapsed_seconds": 41.30492062799999,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 9,
        "elapsed_total_seconds": 460.29365701999996
      },
      {
        "hx": 0.0625,
        "hy": 0.09375,
        "p": 20,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 0.06565821582918908,
        "phase": 0.20627136849679348,
        "exact_phase": 0.20753169438146243,
        "residual": -0.0012603258846689558,
        "elapsed_seconds": 40.82980966199989,
        "theta_near_zero_ratio": 0.5585472611183953,
        "toron_index": 10,
        "elapsed_total_seconds": 501.12389451600006
      },
      {
        "hx": 0.0625,
        "hy": 0.09375,
        "p": 20,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 0.06600325825313227,
        "phase": 0.20735535124103024,
        "exact_phase": 0.20753169438146243,
        "residual": -0.0001763431404321891,
        "elapsed_seconds": 40.82982733199992,
        "theta_near_zero_ratio": 0.5585472611183953,
        "toron_index": 10,
        "elapsed_total_seconds": 501.12389494700005
      },
      {
        "hx": 0.0625,
        "hy": 0.09375,
        "p": 20,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.06605663746866858,
        "phase": 0.20752304699241347,
        "exact_phase": 0.20753169438146243,
        "residual": -8.64738904896023e-06,
        "elapsed_seconds": 40.82983199499995,
        "theta_near_zero_ratio": 0.5585472611183953,
        "toron_index": 10,
        "elapsed_total_seconds": 501.1238950740001
      },
      {
        "hx": 0.0625,
        "hy": 0.34375,
        "p": 20,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 0.15552509278603158,
        "phase": 0.4885964889454678,
        "exact_phase": 0.49149552539602226,
        "residual": -0.0028990364505544486,
        "elapsed_seconds": 44.23353931199995,
        "theta_near_zero_ratio": 0.7365541302873128,
        "toron_index": 11,
        "elapsed_total_seconds": 545.3578456790001
      },
      {
        "hx": 0.0625,
        "hy": 0.34375,
        "p": 20,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 0.15631483469998417,
        "phase": 0.4910775363405731,
        "exact_phase": 0.49149552539602226,
        "residual": -0.00041798905544915277,
        "elapsed_seconds": 44.233558708000146,
        "theta_near_zero_ratio": 0.7365541302873128,
        "toron_index": 11,
        "elapsed_total_seconds": 545.357846156
      },
      {
        "hx": 0.0625,
        "hy": 0.34375,
        "p": 20,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.15578817229457725,
        "phase": 0.48942297759682485,
        "exact_phase": 0.49149552539602226,
        "residual": -0.0020725477991974106,
        "elapsed_seconds": 44.233564043000115,
        "theta_near_zero_ratio": 0.7365541302873128,
        "toron_index": 11,
        "elapsed_total_seconds": 545.3578463230001
      },
      {
        "hx": 0.3125,
        "hy": -0.40625,
        "p": 20,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 0.474308710405974,
        "phase": 1.4900847601450566,
        "exact_phase": 1.4937050537196912,
        "residual": -0.0036202935746345584,
        "elapsed_seconds": 49.51596742900006,
        "theta_near_zero_ratio": 0.7511452082391235,
        "toron_index": 12,
        "elapsed_total_seconds": 594.8742489450001
      },
      {
        "hx": 0.3125,
        "hy": -0.40625,
        "p": 20,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 0.4752545992760531,
        "phase": 1.4930563576704095,
        "exact_phase": 1.4937050537196912,
        "residual": -0.0006486960492817495,
        "elapsed_seconds": 49.515975719999915,
        "theta_near_zero_ratio": 0.7511452082391235,
        "toron_index": 12,
        "elapsed_total_seconds": 594.874249536
      },
      {
        "hx": 0.3125,
        "hy": -0.40625,
        "p": 20,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.47431977973268274,
        "phase": 1.490119535460525,
        "exact_phase": 1.4937050537196912,
        "residual": -0.0035855182591661987,
        "elapsed_seconds": 49.515980506999995,
        "theta_near_zero_ratio": 0.7511452082391235,
        "toron_index": 12,
        "elapsed_total_seconds": 594.874249749
      },
      {
        "hx": 0.3125,
        "hy": -0.15625,
        "p": 20,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -0.8380207053022958,
        "phase": -2.6327196913338295,
        "exact_phase": -2.637982959958526,
        "residual": 0.005263268624696504,
        "elapsed_seconds": 42.67507263400012,
        "theta_near_zero_ratio": 0.7060082621440573,
        "toron_index": 13,
        "elapsed_total_seconds": 637.551907071
      },
      {
        "hx": 0.3125,
        "hy": -0.15625,
        "p": 20,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -0.8392489644962638,
        "phase": -2.636578381394304,
        "exact_phase": -2.637982959958526,
        "residual": 0.0014045785642222695,
        "elapsed_seconds": 42.67509169699997,
        "theta_near_zero_ratio": 0.7060082621440573,
        "toron_index": 13,
        "elapsed_total_seconds": 637.551907605
      },
      {
        "hx": 0.3125,
        "hy": -0.15625,
        "p": 20,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.8383585509495817,
        "phase": -2.63378106473739,
        "exact_phase": -2.637982959958526,
        "residual": 0.0042018952211360094,
        "elapsed_seconds": 42.67510173400001,
        "theta_near_zero_ratio": 0.7060082621440573,
        "toron_index": 13,
        "elapsed_total_seconds": 637.5519078500001
      },
      {
        "hx": 0.3125,
        "hy": 0.09375,
        "p": 20,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -0.4009831738649913,
        "phase": -1.2597257932273755,
        "exact_phase": -1.2658035507844416,
        "residual": 0.006077757557066077,
        "elapsed_seconds": 47.85394575500004,
        "theta_near_zero_ratio": 0.21583285054741394,
        "toron_index": 14,
        "elapsed_total_seconds": 685.406240973
      },
      {
        "hx": 0.3125,
        "hy": 0.09375,
        "p": 20,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -0.40150474464120856,
        "phase": -1.2613643561462666,
        "exact_phase": -1.2658035507844416,
        "residual": 0.0044391946381749925,
        "elapsed_seconds": 47.853965060000064,
        "theta_near_zero_ratio": 0.21583285054741394,
        "toron_index": 14,
        "elapsed_total_seconds": 685.406241359
      },
      {
        "hx": 0.3125,
        "hy": 0.09375,
        "p": 20,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.40157931050247203,
        "phase": -1.2615986117082205,
        "exact_phase": -1.2658035507844416,
        "residual": 0.004204939076221104,
        "elapsed_seconds": 47.853969990999985,
        "theta_near_zero_ratio": 0.21583285054741394,
        "toron_index": 14,
        "elapsed_total_seconds": 685.40624151
      },
      {
        "hx": 0.3125,
        "hy": 0.34375,
        "p": 20,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 1.77636236544497,
        "phase": -0.7025783497842808,
        "exact_phase": -0.6881787127206844,
        "residual": -0.014399637063596371,
        "elapsed_seconds": 55.20250315599992,
        "theta_near_zero_ratio": 0.6071687296910189,
        "toron_index": 15,
        "elapsed_total_seconds": 740.6094311480001
      },
      {
        "hx": 0.3125,
        "hy": 0.34375,
        "p": 20,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 1.78021637779284,
        "phase": -0.6904706129053688,
        "exact_phase": -0.6881787127206844,
        "residual": -0.0022919001846843923,
        "elapsed_seconds": 55.202522434,
        "theta_near_zero_ratio": 0.6071687296910189,
        "toron_index": 15,
        "elapsed_total_seconds": 740.609431504
      },
      {
        "hx": 0.3125,
        "hy": 0.34375,
        "p": 20,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 1.7775733241232654,
        "phase": -0.698774010896748,
        "exact_phase": -0.6881787127206844,
        "residual": -0.010595298176063528,
        "elapsed_seconds": 55.20252685100013,
        "theta_near_zero_ratio": 0.6071687296910189,
        "toron_index": 15,
        "elapsed_total_seconds": 740.6094317480001
      }
    ],
    "caveat": "The finite heat eta must converge in angular, radial, and heat cutoffs; the theta-function is only a benchmark; a finite mesh is NOT uniform proof over the toron torus."
  },
  "L3_stage36_flat_APS_16point_p24_K28_20261110.json": {
    "parameters": {
      "p": 24,
      "K": 28,
      "nq": 136,
      "deltas": ".025,.0125,.00625",
      "torons": "grid",
      "prefix": "L3_stage36_flat_APS_16point_p24_K28_20261110"
    },
    "toron_points": 16,
    "by_delta": {
      "0.025": {
        "max_abs_phase_error": 0.014244370096424985,
        "median_abs_phase_error": 0.0034333398001610282,
        "rms_phase_error": 0.005387686226040217
      },
      "0.0125": {
        "max_abs_phase_error": 0.0040491259613357755,
        "median_abs_phase_error": 0.0004888716701534346,
        "rms_phase_error": 0.0013959588347665004
      },
      "0.00625": {
        "max_abs_phase_error": 0.014674311963640106,
        "median_abs_phase_error": 0.0027832307040563387,
        "rms_phase_error": 0.005524993546770563
      }
    },
    "rows": [
      {
        "hx": -0.4375,
        "hy": -0.40625,
        "p": 24,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -1.0552503368129262,
        "phase": 2.968018601349943,
        "exact_phase": 2.9676151469526957,
        "residual": 0.0004034543972473159,
        "elapsed_seconds": 50.17964808700003,
        "theta_near_zero_ratio": 0.7511452082391232,
        "toron_index": 0,
        "elapsed_total_seconds": 50.18076280299999
      },
      {
        "hx": -0.4375,
        "hy": -0.40625,
        "p": 24,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -1.0553135103655553,
        "phase": 2.9678201357811016,
        "exact_phase": 2.9676151469526957,
        "residual": 0.00020498882840591645,
        "elapsed_seconds": 50.179829874999996,
        "theta_near_zero_ratio": 0.7511452082391232,
        "toron_index": 0,
        "elapsed_total_seconds": 50.18076419899995
      },
      {
        "hx": -0.4375,
        "hy": -0.40625,
        "p": 24,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -1.0538124554177077,
        "phase": 2.972535838977895,
        "exact_phase": 2.9676151469526957,
        "residual": 0.00492069202519918,
        "elapsed_seconds": 50.17985419400003,
        "theta_near_zero_ratio": 0.7511452082391232,
        "toron_index": 0,
        "elapsed_total_seconds": 50.18076469199997
      },
      {
        "hx": -0.4375,
        "hy": -0.15625,
        "p": 24,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 0.42902681536304194,
        "phase": 1.3478274913375572,
        "exact_phase": 1.3514414619487374,
        "residual": -0.003613970611180184,
        "elapsed_seconds": 59.81892105200001,
        "theta_near_zero_ratio": 0.5585472611183953,
        "toron_index": 1,
        "elapsed_total_seconds": 110.00196954899997
      },
      {
        "hx": -0.4375,
        "hy": -0.15625,
        "p": 24,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 0.4297798722209665,
        "phase": 1.3501932892301483,
        "exact_phase": 1.3514414619487374,
        "residual": -0.0012481727185891245,
        "elapsed_seconds": 59.81903692899999,
        "theta_near_zero_ratio": 0.5585472611183953,
        "toron_index": 1,
        "elapsed_total_seconds": 110.00196995099998
      },
      {
        "hx": -0.4375,
        "hy": -0.15625,
        "p": 24,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.42838541678424086,
        "phase": 1.3458124782743728,
        "exact_phase": 1.3514414619487374,
        "residual": -0.005628983674364595,
        "elapsed_seconds": 59.819042894999995,
        "theta_near_zero_ratio": 0.5585472611183953,
        "toron_index": 1,
        "elapsed_total_seconds": 110.00197017099998
      },
      {
        "hx": -0.4375,
        "hy": 0.09375,
        "p": 24,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -0.22181279839035242,
        "phase": -0.696845457895325,
        "exact_phase": -0.7007960760520724,
        "residual": 0.003950618156747353,
        "elapsed_seconds": 61.82389627200001,
        "theta_near_zero_ratio": 0.7365541302873128,
        "toron_index": 2,
        "elapsed_total_seconds": 171.82681076299997
      },
      {
        "hx": -0.4375,
        "hy": 0.09375,
        "p": 24,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -0.2243591960300789,
        "phase": -0.7048452020134082,
        "exact_phase": -0.7007960760520724,
        "residual": -0.0040491259613357755,
        "elapsed_seconds": 61.82395916500002,
        "theta_near_zero_ratio": 0.7365541302873128,
        "toron_index": 2,
        "elapsed_total_seconds": 171.82681121599995
      },
      {
        "hx": -0.4375,
        "hy": 0.09375,
        "p": 24,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.22475657595961288,
        "phase": -0.7060936078807161,
        "exact_phase": -0.7007960760520724,
        "residual": -0.005297531828643676,
        "elapsed_seconds": 61.823964259000036,
        "theta_near_zero_ratio": 0.7365541302873128,
        "toron_index": 2,
        "elapsed_total_seconds": 171.82681144999998
      },
      {
        "hx": -0.4375,
        "hy": 0.34375,
        "p": 24,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -2.6864470482655154,
        "phase": -2.15653700390934,
        "exact_phase": -2.1681232804004136,
        "residual": 0.011586276491073468,
        "elapsed_seconds": 68.29928767400003,
        "theta_near_zero_ratio": 0.7511452082391232,
        "toron_index": 3,
        "elapsed_total_seconds": 240.127406942
      },
      {
        "hx": -0.4375,
        "hy": 0.34375,
        "p": 24,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -2.6895191752772467,
        "phase": -2.1661883755602904,
        "exact_phase": -2.1681232804004136,
        "residual": 0.0019349048401231528,
        "elapsed_seconds": 68.29932740099997,
        "theta_near_zero_ratio": 0.7511452082391232,
        "toron_index": 3,
        "elapsed_total_seconds": 240.127407458
      },
      {
        "hx": -0.4375,
        "hy": 0.34375,
        "p": 24,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -2.6854640960457106,
        "phase": -2.1534489684367735,
        "exact_phase": -2.1681232804004136,
        "residual": 0.014674311963640106,
        "elapsed_seconds": 68.29986526600004,
        "theta_near_zero_ratio": 0.7511452082391232,
        "toron_index": 3,
        "elapsed_total_seconds": 240.127407651
      },
      {
        "hx": -0.1875,
        "hy": -0.40625,
        "p": 24,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -0.4889315570579514,
        "phase": -1.5360237877614789,
        "exact_phase": -1.5353211068944894,
        "residual": -0.0007026808669894358,
        "elapsed_seconds": 52.18841809100002,
        "theta_near_zero_ratio": 0.7060082621440574,
        "toron_index": 4,
        "elapsed_total_seconds": 292.316427246
      },
      {
        "hx": -0.1875,
        "hy": -0.40625,
        "p": 24,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -0.4887340206565775,
        "phase": -1.535403208854106,
        "exact_phase": -1.5353211068944894,
        "residual": -8.2101959616665e-05,
        "elapsed_seconds": 52.18850558700001,
        "theta_near_zero_ratio": 0.7060082621440574,
        "toron_index": 4,
        "elapsed_total_seconds": 292.316427739
      },
      {
        "hx": -0.1875,
        "hy": -0.40625,
        "p": 24,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.48805629532570105,
        "phase": -1.533274071933473,
        "exact_phase": -1.5353211068944894,
        "residual": 0.0020470349610164362,
        "elapsed_seconds": 52.188510423000025,
        "theta_near_zero_ratio": 0.7060082621440574,
        "toron_index": 4,
        "elapsed_total_seconds": 292.31642793699996
      },
      {
        "hx": -0.1875,
        "hy": -0.15625,
        "p": 24,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 0.5477017242367176,
        "phase": 1.7206557132205347,
        "exact_phase": 1.7228921877148906,
        "residual": -0.0022364744943559334,
        "elapsed_seconds": 56.66878818600003,
        "theta_near_zero_ratio": 0.21583285054741386,
        "toron_index": 5,
        "elapsed_total_seconds": 348.985942044
      },
      {
        "hx": -0.1875,
        "hy": -0.15625,
        "p": 24,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 0.5483085763669251,
        "phase": 1.72256219541461,
        "exact_phase": 1.7228921877148906,
        "residual": -0.0003299923002806349,
        "elapsed_seconds": 56.668812633000016,
        "theta_near_zero_ratio": 0.21583285054741386,
        "toron_index": 5,
        "elapsed_total_seconds": 348.98594241399996
      },
      {
        "hx": -0.1875,
        "hy": -0.15625,
        "p": 24,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.5477541475433372,
        "phase": 1.7208204058954877,
        "exact_phase": 1.7228921877148906,
        "residual": -0.002071781819402929,
        "elapsed_seconds": 56.668817545000024,
        "theta_near_zero_ratio": 0.21583285054741386,
        "toron_index": 5,
        "elapsed_total_seconds": 348.98594256599995
      },
      {
        "hx": -0.1875,
        "hy": 0.09375,
        "p": 24,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -0.11658440164122945,
        "phase": -0.36626069971924824,
        "exact_phase": -0.3709315768495268,
        "residual": 0.004670877130278583,
        "elapsed_seconds": 49.00315439999997,
        "theta_near_zero_ratio": 0.6071687296910189,
        "toron_index": 6,
        "elapsed_total_seconds": 397.989631456
      },
      {
        "hx": -0.1875,
        "hy": 0.09375,
        "p": 24,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -0.11793732602267135,
        "phase": -0.3705110370168486,
        "exact_phase": -0.3709315768495268,
        "residual": 0.0004205398326782018,
        "elapsed_seconds": 49.003165779999904,
        "theta_near_zero_ratio": 0.6071687296910189,
        "toron_index": 6,
        "elapsed_total_seconds": 397.989631872
      },
      {
        "hx": -0.1875,
        "hy": 0.09375,
        "p": 24,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.1181481260162595,
        "phase": -0.371173284728082,
        "exact_phase": -0.3709315768495268,
        "residual": -0.00024170787855515297,
        "elapsed_seconds": 49.00317100299992,
        "theta_near_zero_ratio": 0.6071687296910189,
        "toron_index": 6,
        "elapsed_total_seconds": 397.98963200799994
      },
      {
        "hx": -0.1875,
        "hy": 0.34375,
        "p": 24,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -1.2852935918314934,
        "phase": 2.245316401375728,
        "exact_phase": 2.2415699136960114,
        "residual": 0.0037464876797166364,
        "elapsed_seconds": 48.85444247600003,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 7,
        "elapsed_total_seconds": 446.84472719999997
      },
      {
        "hx": -0.1875,
        "hy": 0.34375,
        "p": 24,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -1.2863034425100117,
        "phase": 2.242143861902872,
        "exact_phase": 2.2415699136960114,
        "residual": 0.0005739482068607417,
        "elapsed_seconds": 48.854518466999934,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 7,
        "elapsed_total_seconds": 446.844727594
      },
      {
        "hx": -0.1875,
        "hy": 0.34375,
        "p": 24,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -1.2845184017127342,
        "phase": 2.2477517329579575,
        "exact_phase": 2.2415699136960114,
        "residual": 0.006181819261946053,
        "elapsed_seconds": 48.854523251000046,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 7,
        "elapsed_total_seconds": 446.844727733
      },
      {
        "hx": 0.0625,
        "hy": -0.40625,
        "p": 24,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 0.028197474236590293,
        "phase": 0.08858497791145953,
        "exact_phase": 0.08912474803167768,
        "residual": -0.0005397701202181499,
        "elapsed_seconds": 44.32520846600005,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 8,
        "elapsed_total_seconds": 491.171061464
      },
      {
        "hx": 0.0625,
        "hy": -0.40625,
        "p": 24,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 0.02834395928768812,
        "phase": 0.08904517427184917,
        "exact_phase": 0.08912474803167768,
        "residual": -7.957375982850512e-05,
        "elapsed_seconds": 44.32526927599997,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 8,
        "elapsed_total_seconds": 491.17106188799994
      },
      {
        "hx": 0.0625,
        "hy": -0.40625,
        "p": 24,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.02815036528868664,
        "phase": 0.08843698078680706,
        "exact_phase": 0.08912474803167768,
        "residual": -0.0006877672448706157,
        "elapsed_seconds": 44.32527459800008,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 8,
        "elapsed_total_seconds": 491.171062195
      },
      {
        "hx": 0.0625,
        "hy": -0.15625,
        "p": 24,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -0.04330995968713464,
        "phase": -0.1360622511803723,
        "exact_phase": -0.1367473187453903,
        "residual": 0.000685067565018016,
        "elapsed_seconds": 45.36189485800003,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 9,
        "elapsed_total_seconds": 536.533286866
      },
      {
        "hx": 0.0625,
        "hy": -0.15625,
        "p": 24,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -0.04349615762825353,
        "phase": -0.13664720926430493,
        "exact_phase": -0.1367473187453903,
        "residual": 0.00010010948108538087,
        "elapsed_seconds": 45.36190238100005,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 9,
        "elapsed_total_seconds": 536.5332873369999
      },
      {
        "hx": 0.0625,
        "hy": -0.15625,
        "p": 24,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.04330878236350611,
        "phase": -0.13605855250911,
        "exact_phase": -0.1367473187453903,
        "residual": 0.0006887662362803082,
        "elapsed_seconds": 45.361906884000064,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 9,
        "elapsed_total_seconds": 536.5332874549999
      },
      {
        "hx": 0.0625,
        "hy": 0.09375,
        "p": 24,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 0.06565822913638515,
        "phase": 0.20627141030258286,
        "exact_phase": 0.20753169438146243,
        "residual": -0.0012602840788795697,
        "elapsed_seconds": 62.43031096199991,
        "theta_near_zero_ratio": 0.5585472611183953,
        "toron_index": 10,
        "elapsed_total_seconds": 598.9639845529999
      },
      {
        "hx": 0.0625,
        "hy": 0.09375,
        "p": 24,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 0.06600327158233749,
        "phase": 0.2073553931159634,
        "exact_phase": 0.20753169438146243,
        "residual": -0.00017630126549902927,
        "elapsed_seconds": 62.43032076599991,
        "theta_near_zero_ratio": 0.5585472611183953,
        "toron_index": 10,
        "elapsed_total_seconds": 598.963984938
      },
      {
        "hx": 0.0625,
        "hy": 0.09375,
        "p": 24,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.06605665080941553,
        "phase": 0.2075230889036061,
        "exact_phase": 0.20753169438146243,
        "residual": -8.6054778563327e-06,
        "elapsed_seconds": 62.43032542499998,
        "theta_near_zero_ratio": 0.5585472611183953,
        "toron_index": 10,
        "elapsed_total_seconds": 598.963985159
      },
      {
        "hx": 0.0625,
        "hy": 0.34375,
        "p": 24,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 0.15552513375193375,
        "phase": 0.48859661764364504,
        "exact_phase": 0.49149552539602226,
        "residual": -0.002898907752377222,
        "elapsed_seconds": 74.47840821099999,
        "theta_near_zero_ratio": 0.7365541302873128,
        "toron_index": 11,
        "elapsed_total_seconds": 673.442998859
      },
      {
        "hx": 0.0625,
        "hy": 0.34375,
        "p": 24,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 0.15631487570576333,
        "phase": 0.4910776651640277,
        "exact_phase": 0.49149552539602226,
        "residual": -0.00041786023199458233,
        "elapsed_seconds": 74.47852567999996,
        "theta_near_zero_ratio": 0.7365541302873128,
        "toron_index": 11,
        "elapsed_total_seconds": 673.442999104
      },
      {
        "hx": 0.0625,
        "hy": 0.34375,
        "p": 24,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.15578821133503906,
        "phase": 0.48942310024605284,
        "exact_phase": 0.49149552539602226,
        "residual": -0.0020724251499694146,
        "elapsed_seconds": 74.47853128399993,
        "theta_near_zero_ratio": 0.7365541302873128,
        "toron_index": 11,
        "elapsed_total_seconds": 673.44299926
      },
      {
        "hx": 0.3125,
        "hy": -0.40625,
        "p": 24,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 0.4743378333674666,
        "phase": 1.4901762526269324,
        "exact_phase": 1.4937050537196912,
        "residual": -0.003528801092758771,
        "elapsed_seconds": 49.80877959899999,
        "theta_near_zero_ratio": 0.7511452082391235,
        "toron_index": 12,
        "elapsed_total_seconds": 723.2525954189999
      },
      {
        "hx": 0.3125,
        "hy": -0.40625,
        "p": 24,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 0.47528372225657334,
        "phase": 1.4931478502120625,
        "exact_phase": 1.4937050537196912,
        "residual": -0.0005572035076286674,
        "elapsed_seconds": 49.80882651100001,
        "theta_near_zero_ratio": 0.7511452082391235,
        "toron_index": 12,
        "elapsed_total_seconds": 723.252595868
      },
      {
        "hx": 0.3125,
        "hy": -0.40625,
        "p": 24,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.4743488993580162,
        "phase": 1.490211017461548,
        "exact_phase": 1.4937050537196912,
        "residual": -0.0034940362581432627,
        "elapsed_seconds": 49.808834682,
        "theta_near_zero_ratio": 0.7511452082391235,
        "toron_index": 12,
        "elapsed_total_seconds": 723.252596062
      },
      {
        "hx": 0.3125,
        "hy": -0.15625,
        "p": 24,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -0.8381773333403509,
        "phase": -2.63321175282753,
        "exact_phase": -2.637982959958526,
        "residual": 0.004771207130996213,
        "elapsed_seconds": 49.20209569300005,
        "theta_near_zero_ratio": 0.7060082621440573,
        "toron_index": 13,
        "elapsed_total_seconds": 772.455011825
      },
      {
        "hx": 0.3125,
        "hy": -0.15625,
        "p": 24,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -0.8394055926316957,
        "phase": -2.6370704431939216,
        "exact_phase": -2.637982959958526,
        "residual": 0.0009125167646044652,
        "elapsed_seconds": 49.20210268699998,
        "theta_near_zero_ratio": 0.7060082621440573,
        "toron_index": 13,
        "elapsed_total_seconds": 772.455012435
      },
      {
        "hx": 0.3125,
        "hy": -0.15625,
        "p": 24,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.8385151757467008,
        "phase": -2.6342731160493895,
        "exact_phase": -2.637982959958526,
        "residual": 0.0037098439091365343,
        "elapsed_seconds": 49.20214101600004,
        "theta_near_zero_ratio": 0.7060082621440573,
        "toron_index": 13,
        "elapsed_total_seconds": 772.45501267
      },
      {
        "hx": 0.3125,
        "hy": 0.09375,
        "p": 24,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -0.40185530445339596,
        "phase": -1.2624656722768783,
        "exact_phase": -1.2658035507844416,
        "residual": 0.0033378785075632855,
        "elapsed_seconds": 53.32861047799997,
        "theta_near_zero_ratio": 0.21583285054741394,
        "toron_index": 14,
        "elapsed_total_seconds": 825.7838360499999
      },
      {
        "hx": 0.3125,
        "hy": 0.09375,
        "p": 24,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -0.40237687527819366,
        "phase": -1.2641042353483896,
        "exact_phase": -1.2658035507844416,
        "residual": 0.0016993154360520624,
        "elapsed_seconds": 53.32862078900007,
        "theta_near_zero_ratio": 0.21583285054741394,
        "toron_index": 14,
        "elapsed_total_seconds": 825.7838363279999
      },
      {
        "hx": 0.3125,
        "hy": 0.09375,
        "p": 24,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.40245144105419955,
        "phase": -1.264338490642499,
        "exact_phase": -1.2658035507844416,
        "residual": 0.0014650601419425868,
        "elapsed_seconds": 53.3286251080001,
        "theta_near_zero_ratio": 0.21583285054741394,
        "toron_index": 14,
        "elapsed_total_seconds": 825.7838365690001
      },
      {
        "hx": 0.3125,
        "hy": 0.34375,
        "p": 24,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 1.7764117884556185,
        "phase": -0.7024230828171094,
        "exact_phase": -0.6881787127206844,
        "residual": -0.014244370096424985,
        "elapsed_seconds": 55.98940024900003,
        "theta_near_zero_ratio": 0.6071687296910189,
        "toron_index": 15,
        "elapsed_total_seconds": 881.7738489750001
      },
      {
        "hx": 0.3125,
        "hy": 0.34375,
        "p": 24,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 1.7802658009860362,
        "phase": -0.6903153453647068,
        "exact_phase": -0.6881787127206844,
        "residual": -0.002136632644022418,
        "elapsed_seconds": 55.989474771999994,
        "theta_near_zero_ratio": 0.6071687296910189,
        "toron_index": 15,
        "elapsed_total_seconds": 881.773849366
      },
      {
        "hx": 0.3125,
        "hy": 0.34375,
        "p": 24,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 1.7776227372886584,
        "phase": -0.6986187748593589,
        "exact_phase": -0.6881787127206844,
        "residual": -0.010440062138674433,
        "elapsed_seconds": 55.98947976900013,
        "theta_near_zero_ratio": 0.6071687296910189,
        "toron_index": 15,
        "elapsed_total_seconds": 881.7738495509999
      }
    ],
    "caveat": "The finite heat eta must converge in angular, radial, and heat cutoffs; the theta-function is only a benchmark; a finite mesh is NOT uniform proof over the toron torus."
  },
  "L3_stage36_flat_APS_16point_p28_K28_20261110.json": {
    "parameters": {
      "p": 28,
      "K": 28,
      "nq": 136,
      "deltas": ".025,.0125,.00625",
      "torons": "grid",
      "prefix": "L3_stage36_flat_APS_16point_p28_K28_20261110"
    },
    "toron_points": 16,
    "by_delta": {
      "0.025": {
        "max_abs_phase_error": 0.014193987150200149,
        "median_abs_phase_error": 0.002996644766348616,
        "rms_phase_error": 0.005523318029411578
      },
      "0.0125": {
        "max_abs_phase_error": 0.0020862485660007035,
        "median_abs_phase_error": 0.0005467048227806304,
        "rms_phase_error": 0.0008310996763564613
      },
      "0.00625": {
        "max_abs_phase_error": 0.014515255712176154,
        "median_abs_phase_error": 0.0020709116467944044,
        "rms_phase_error": 0.005295397912033896
      }
    },
    "rows": [
      {
        "hx": -0.4375,
        "hy": -0.40625,
        "p": 28,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -1.0552783843293838,
        "phase": 2.9679304874782884,
        "exact_phase": 2.9676151469526957,
        "residual": 0.0003153405255926778,
        "elapsed_seconds": 79.04013243100002,
        "theta_near_zero_ratio": 0.7511452082391232,
        "toron_index": 0,
        "elapsed_total_seconds": 79.04075875799998
      },
      {
        "hx": -0.4375,
        "hy": -0.40625,
        "p": 28,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -1.0553415578865901,
        "phase": 2.967732021895068,
        "exact_phase": 2.9676151469526957,
        "residual": 0.00011687494237211383,
        "elapsed_seconds": 79.04022387400005,
        "theta_near_zero_ratio": 0.7511452082391232,
        "toron_index": 0,
        "elapsed_total_seconds": 79.040760218
      },
      {
        "hx": -0.4375,
        "hy": -0.40625,
        "p": 28,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -1.0538405020887338,
        "phase": 2.9724477277622414,
        "exact_phase": 2.9676151469526957,
        "residual": 0.004832580809545738,
        "elapsed_seconds": 79.04024880600002,
        "theta_near_zero_ratio": 0.7511452082391232,
        "toron_index": 0,
        "elapsed_total_seconds": 79.04076076799998
      },
      {
        "hx": -0.4375,
        "hy": -0.15625,
        "p": 28,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 0.4291921930318161,
        "phase": 1.3483470406068458,
        "exact_phase": 1.3514414619487374,
        "residual": -0.0030944213418915294,
        "elapsed_seconds": 76.61175450399998,
        "theta_near_zero_ratio": 0.5585472611183953,
        "toron_index": 1,
        "elapsed_total_seconds": 155.65353167499995
      },
      {
        "hx": -0.4375,
        "hy": -0.15625,
        "p": 28,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 0.4299452498493167,
        "phase": 1.3507128383724414,
        "exact_phase": 1.3514414619487374,
        "residual": -0.0007286235762959946,
        "elapsed_seconds": 76.61183788299996,
        "theta_near_zero_ratio": 0.5585472611183953,
        "toron_index": 1,
        "elapsed_total_seconds": 155.65353228199996
      },
      {
        "hx": -0.4375,
        "hy": -0.15625,
        "p": 28,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.4285507935591493,
        "phase": 1.3463320247354995,
        "exact_phase": 1.3514414619487374,
        "residual": -0.005109437213237866,
        "elapsed_seconds": 76.61184335999997,
        "theta_near_zero_ratio": 0.5585472611183953,
        "toron_index": 1,
        "elapsed_total_seconds": 155.65353250099997
      },
      {
        "hx": -0.4375,
        "hy": 0.09375,
        "p": 28,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -0.22074847091293406,
        "phase": -0.6935017745112538,
        "exact_phase": -0.7007960760520724,
        "residual": 0.00729430154081856,
        "elapsed_seconds": 70.48883639799999,
        "theta_near_zero_ratio": 0.7365541302873128,
        "toron_index": 2,
        "elapsed_total_seconds": 226.14308979499998
      },
      {
        "hx": -0.4375,
        "hy": 0.09375,
        "p": 28,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -0.22329486881862004,
        "phase": -0.7015015194648733,
        "exact_phase": -0.7007960760520724,
        "residual": -0.0007054434128008769,
        "elapsed_seconds": 70.48888316500006,
        "theta_near_zero_ratio": 0.7365541302873128,
        "toron_index": 2,
        "elapsed_total_seconds": 226.14309023200002
      },
      {
        "hx": -0.4375,
        "hy": 0.09375,
        "p": 28,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.2236922488311304,
        "phase": -0.7027499255928592,
        "exact_phase": -0.7007960760520724,
        "residual": -0.0019538495407868117,
        "elapsed_seconds": 70.48888802900001,
        "theta_near_zero_ratio": 0.7365541302873128,
        "toron_index": 2,
        "elapsed_total_seconds": 226.14309040400002
      },
      {
        "hx": -0.4375,
        "hy": 0.34375,
        "p": 28,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -2.6864976797568163,
        "phase": -2.1566960674304525,
        "exact_phase": -2.1681232804004136,
        "residual": 0.011427212969961078,
        "elapsed_seconds": 61.772978574000035,
        "theta_near_zero_ratio": 0.7511452082391232,
        "toron_index": 3,
        "elapsed_total_seconds": 287.916693413
      },
      {
        "hx": -0.4375,
        "hy": 0.34375,
        "p": 28,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -2.68956980696265,
        "phase": -2.1663474396911937,
        "exact_phase": -2.1681232804004136,
        "residual": 0.001775840709219878,
        "elapsed_seconds": 61.77308180299997,
        "theta_near_zero_ratio": 0.7511452082391232,
        "toron_index": 3,
        "elapsed_total_seconds": 287.91669388500003
      },
      {
        "hx": -0.4375,
        "hy": 0.34375,
        "p": 28,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -2.685514725223011,
        "phase": -2.1536080246882374,
        "exact_phase": -2.1681232804004136,
        "residual": 0.014515255712176154,
        "elapsed_seconds": 61.77311099100007,
        "theta_near_zero_ratio": 0.7511452082391232,
        "toron_index": 3,
        "elapsed_total_seconds": 287.91669421299997
      },
      {
        "hx": -0.1875,
        "hy": -0.40625,
        "p": 28,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -0.48893285508106676,
        "phase": -1.5360278656213624,
        "exact_phase": -1.5353211068944894,
        "residual": -0.0007067587268729802,
        "elapsed_seconds": 57.87844265000001,
        "theta_near_zero_ratio": 0.7060082621440574,
        "toron_index": 4,
        "elapsed_total_seconds": 345.79565145600003
      },
      {
        "hx": -0.1875,
        "hy": -0.40625,
        "p": 28,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -0.48873531866937087,
        "phase": -1.535407286681562,
        "exact_phase": -1.5353211068944894,
        "residual": -8.617978707259333e-05,
        "elapsed_seconds": 57.87844982299998,
        "theta_near_zero_ratio": 0.7060082621440574,
        "toron_index": 4,
        "elapsed_total_seconds": 345.795651902
      },
      {
        "hx": -0.1875,
        "hy": -0.40625,
        "p": 28,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.48805759298285717,
        "phase": -1.5332781486436615,
        "exact_phase": -1.5353211068944894,
        "residual": 0.0020429582508278976,
        "elapsed_seconds": 57.878454637000004,
        "theta_near_zero_ratio": 0.7060082621440574,
        "toron_index": 4,
        "elapsed_total_seconds": 345.795652095
      },
      {
        "hx": -0.1875,
        "hy": -0.15625,
        "p": 28,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 0.5477024710085286,
        "phase": 1.7206580592733702,
        "exact_phase": 1.7228921877148906,
        "residual": -0.0022341284415203777,
        "elapsed_seconds": 62.29517809999993,
        "theta_near_zero_ratio": 0.21583285054741386,
        "toron_index": 5,
        "elapsed_total_seconds": 408.091619635
      },
      {
        "hx": -0.1875,
        "hy": -0.15625,
        "p": 28,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 0.5483093231823855,
        "phase": 1.7225645416045738,
        "exact_phase": 1.7228921877148906,
        "residual": -0.0003276461103167705,
        "elapsed_seconds": 62.295281820000014,
        "theta_near_zero_ratio": 0.21583285054741386,
        "toron_index": 5,
        "elapsed_total_seconds": 408.09162025099994
      },
      {
        "hx": -0.1875,
        "hy": -0.15625,
        "p": 28,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.5477548940143049,
        "phase": 1.720822751003196,
        "exact_phase": 1.7228921877148906,
        "residual": -0.0020694367116946832,
        "elapsed_seconds": 62.29528671999992,
        "theta_near_zero_ratio": 0.21583285054741386,
        "toron_index": 5,
        "elapsed_total_seconds": 408.091620469
      },
      {
        "hx": -0.1875,
        "hy": 0.09375,
        "p": 28,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -0.11652839847889919,
        "phase": -0.36608476059589373,
        "exact_phase": -0.3709315768495268,
        "residual": 0.0048468162536330905,
        "elapsed_seconds": 62.95186895299992,
        "theta_near_zero_ratio": 0.6071687296910189,
        "toron_index": 6,
        "elapsed_total_seconds": 471.04410134999995
      },
      {
        "hx": -0.1875,
        "hy": 0.09375,
        "p": 28,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -0.11788132294545484,
        "phase": -0.37033509816088683,
        "exact_phase": -0.3709315768495268,
        "residual": 0.0005964786886399897,
        "elapsed_seconds": 62.95187681499999,
        "theta_near_zero_ratio": 0.6071687296910189,
        "toron_index": 6,
        "elapsed_total_seconds": 471.0441018579999
      },
      {
        "hx": -0.1875,
        "hy": 0.09375,
        "p": 28,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.11809212294317531,
        "phase": -0.3709973458851022,
        "exact_phase": -0.3709315768495268,
        "residual": -6.576903557536928e-05,
        "elapsed_seconds": 62.95188141699998,
        "theta_near_zero_ratio": 0.6071687296910189,
        "toron_index": 6,
        "elapsed_total_seconds": 471.04410200399997
      },
      {
        "hx": -0.1875,
        "hy": 0.34375,
        "p": 28,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -1.2852960880793247,
        "phase": 2.24530855918188,
        "exact_phase": 2.2415699136960114,
        "residual": 0.003738645485868552,
        "elapsed_seconds": 61.77717746600001,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 7,
        "elapsed_total_seconds": 532.821568368
      },
      {
        "hx": -0.1875,
        "hy": 0.34375,
        "p": 28,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -1.2863059388284925,
        "phase": 2.242136019487072,
        "exact_phase": 2.2415699136960114,
        "residual": 0.0005661057910604228,
        "elapsed_seconds": 61.77718415000004,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 7,
        "elapsed_total_seconds": 532.821568956
      },
      {
        "hx": -0.1875,
        "hy": 0.34375,
        "p": 28,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -1.2845208969845952,
        "phase": 2.2477438938302106,
        "exact_phase": 2.2415699136960114,
        "residual": 0.00617398013419912,
        "elapsed_seconds": 61.77718875200003,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 7,
        "elapsed_total_seconds": 532.8215690919999
      },
      {
        "hx": 0.0625,
        "hy": -0.40625,
        "p": 28,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 0.028197476781269652,
        "phase": 0.0885849859058055,
        "exact_phase": 0.08912474803167768,
        "residual": -0.000539762125872173,
        "elapsed_seconds": 81.21074213199995,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 8,
        "elapsed_total_seconds": 614.0329585939999
      },
      {
        "hx": 0.0625,
        "hy": -0.40625,
        "p": 28,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 0.02834396183844041,
        "phase": 0.08904518228527386,
        "exact_phase": 0.08912474803167768,
        "residual": -7.956574640381742e-05,
        "elapsed_seconds": 81.21088533099999,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 8,
        "elapsed_total_seconds": 614.0329591980001
      },
      {
        "hx": 0.0625,
        "hy": -0.40625,
        "p": 28,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.02815036772269977,
        "phase": 0.08843698843348484,
        "exact_phase": 0.08912474803167768,
        "residual": -0.0006877595981928386,
        "elapsed_seconds": 81.21089151299998,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 8,
        "elapsed_total_seconds": 614.032959419
      },
      {
        "hx": 0.0625,
        "hy": -0.15625,
        "p": 28,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -0.04330996456068501,
        "phase": -0.1360622664910823,
        "exact_phase": -0.1367473187453903,
        "residual": 0.0006850522543080106,
        "elapsed_seconds": 84.62086431900002,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 9,
        "elapsed_total_seconds": 698.6543789319999
      },
      {
        "hx": 0.0625,
        "hy": -0.15625,
        "p": 28,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -0.04349616250763261,
        "phase": -0.1366472245933264,
        "exact_phase": -0.1367473187453903,
        "residual": 0.00010009415206391203,
        "elapsed_seconds": 84.62087143199994,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 9,
        "elapsed_total_seconds": 698.654379496
      },
      {
        "hx": 0.0625,
        "hy": -0.15625,
        "p": 28,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.04330878711974044,
        "phase": -0.13605856745126085,
        "exact_phase": -0.1367473187453903,
        "residual": 0.0006887512941294582,
        "elapsed_seconds": 84.62087603299994,
        "theta_near_zero_ratio": 0.7511452082391233,
        "toron_index": 9,
        "elapsed_total_seconds": 698.654379737
      },
      {
        "hx": 0.0625,
        "hy": 0.09375,
        "p": 28,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 0.06565823316425129,
        "phase": 0.20627142295649756,
        "exact_phase": 0.20753169438146243,
        "residual": -0.0012602714249648763,
        "elapsed_seconds": 54.478532692000044,
        "theta_near_zero_ratio": 0.5585472611183953,
        "toron_index": 10,
        "elapsed_total_seconds": 753.133147017
      },
      {
        "hx": 0.0625,
        "hy": 0.09375,
        "p": 28,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 0.06600327561932991,
        "phase": 0.20735540579854914,
        "exact_phase": 0.20753169438146243,
        "residual": -0.00017628858291329763,
        "elapsed_seconds": 54.478540692000024,
        "theta_near_zero_ratio": 0.5585472611183953,
        "toron_index": 10,
        "elapsed_total_seconds": 753.133147518
      },
      {
        "hx": 0.0625,
        "hy": 0.09375,
        "p": 28,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.06605665484180932,
        "phase": 0.2075231015717448,
        "exact_phase": 0.20753169438146243,
        "residual": -8.592809717627992e-06,
        "elapsed_seconds": 54.47854586599988,
        "theta_near_zero_ratio": 0.5585472611183953,
        "toron_index": 10,
        "elapsed_total_seconds": 753.133147666
      },
      {
        "hx": 0.0625,
        "hy": 0.34375,
        "p": 28,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 0.15552514634477307,
        "phase": 0.48859665720521656,
        "exact_phase": 0.49149552539602226,
        "residual": -0.0028988681908057035,
        "elapsed_seconds": 56.2735546089998,
        "theta_near_zero_ratio": 0.7365541302873128,
        "toron_index": 11,
        "elapsed_total_seconds": 809.406892017
      },
      {
        "hx": 0.0625,
        "hy": 0.34375,
        "p": 28,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 0.15631488833296378,
        "phase": 0.49107770483354796,
        "exact_phase": 0.49149552539602226,
        "residual": -0.0004178205624743026,
        "elapsed_seconds": 56.27356165099991,
        "theta_near_zero_ratio": 0.7365541302873128,
        "toron_index": 11,
        "elapsed_total_seconds": 809.4068924559999
      },
      {
        "hx": 0.0625,
        "hy": 0.34375,
        "p": 28,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.15578822361163872,
        "phase": 0.48942313881412813,
        "exact_phase": 0.49149552539602226,
        "residual": -0.0020723865818941256,
        "elapsed_seconds": 56.27356627999984,
        "theta_near_zero_ratio": 0.7365541302873128,
        "toron_index": 11,
        "elapsed_total_seconds": 809.4068926709999
      },
      {
        "hx": 0.3125,
        "hy": -0.40625,
        "p": 28,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 0.47434735063341704,
        "phase": 1.4902061519997247,
        "exact_phase": 1.4937050537196912,
        "residual": -0.003498901719966474,
        "elapsed_seconds": 61.880665405999935,
        "theta_near_zero_ratio": 0.7511452082391235,
        "toron_index": 12,
        "elapsed_total_seconds": 871.2882498199999
      },
      {
        "hx": 0.3125,
        "hy": -0.40625,
        "p": 28,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 0.4752932396117574,
        "phase": 1.4931777498651904,
        "exact_phase": 1.4937050537196912,
        "residual": -0.0005273038545008379,
        "elapsed_seconds": 61.880764996999915,
        "theta_near_zero_ratio": 0.7511452082391235,
        "toron_index": 12,
        "elapsed_total_seconds": 871.2882504050001
      },
      {
        "hx": 0.3125,
        "hy": -0.40625,
        "p": 28,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.47435841613515256,
        "phase": 1.4902409152986853,
        "exact_phase": 1.4937050537196912,
        "residual": -0.0034641384210059023,
        "elapsed_seconds": 61.88076996799987,
        "theta_near_zero_ratio": 0.7511452082391235,
        "toron_index": 12,
        "elapsed_total_seconds": 871.2882505340001
      },
      {
        "hx": 0.3125,
        "hy": -0.15625,
        "p": 28,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -0.8382284154888223,
        "phase": -2.633372232129897,
        "exact_phase": -2.637982959958526,
        "residual": 0.004610727828628924,
        "elapsed_seconds": 70.81084282699999,
        "theta_near_zero_ratio": 0.7060082621440573,
        "toron_index": 13,
        "elapsed_total_seconds": 942.10022319
      },
      {
        "hx": 0.3125,
        "hy": -0.15625,
        "p": 28,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -0.8394566749108836,
        "phase": -2.637230922906947,
        "exact_phase": -2.637982959958526,
        "residual": 0.0007520370515790019,
        "elapsed_seconds": 70.81097383799988,
        "theta_near_zero_ratio": 0.7060082621440573,
        "toron_index": 13,
        "elapsed_total_seconds": 942.100223976
      },
      {
        "hx": 0.3125,
        "hy": -0.15625,
        "p": 28,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.8385662574553334,
        "phase": -2.6344335939699626,
        "exact_phase": -2.637982959958526,
        "residual": 0.00354936598856348,
        "elapsed_seconds": 70.81100980899987,
        "theta_near_zero_ratio": 0.7060082621440573,
        "toron_index": 13,
        "elapsed_total_seconds": 942.10022448
      },
      {
        "hx": 0.3125,
        "hy": 0.09375,
        "p": 28,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": -0.4021402301555884,
        "phase": -1.2633607927697053,
        "exact_phase": -1.2658035507844416,
        "residual": 0.002442758014736368,
        "elapsed_seconds": 70.08441633100006,
        "theta_near_zero_ratio": 0.21583285054741394,
        "toron_index": 14,
        "elapsed_total_seconds": 1012.1848714150001
      },
      {
        "hx": 0.3125,
        "hy": 0.09375,
        "p": 28,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": -0.4026618010541172,
        "phase": -1.2649993560728494,
        "exact_phase": -1.2658035507844416,
        "residual": 0.0008041947115922099,
        "elapsed_seconds": 70.08442447100015,
        "theta_near_zero_ratio": 0.21583285054741394,
        "toron_index": 14,
        "elapsed_total_seconds": 1012.184871959
      },
      {
        "hx": 0.3125,
        "hy": 0.09375,
        "p": 28,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.40273636682423103,
        "phase": -1.2652336113484484,
        "exact_phase": -1.2658035507844416,
        "residual": 0.0005699394359932608,
        "elapsed_seconds": 70.08442926299995,
        "theta_near_zero_ratio": 0.21583285054741394,
        "toron_index": 14,
        "elapsed_total_seconds": 1012.184872134
      },
      {
        "hx": 0.3125,
        "hy": 0.34375,
        "p": 28,
        "K": 28,
        "delta": 0.025,
        "scheme": "form",
        "eta": 1.776427825845497,
        "phase": -0.7023726998708846,
        "exact_phase": -0.6881787127206844,
        "residual": -0.014193987150200149,
        "elapsed_seconds": 62.37671562199989,
        "theta_near_zero_ratio": 0.6071687296910189,
        "toron_index": 15,
        "elapsed_total_seconds": 1074.561922335
      },
      {
        "hx": 0.3125,
        "hy": 0.34375,
        "p": 28,
        "K": 28,
        "delta": 0.0125,
        "scheme": "form",
        "eta": 1.7802818387361767,
        "phase": -0.6902649612866851,
        "exact_phase": -0.6881787127206844,
        "residual": -0.0020862485660007035,
        "elapsed_seconds": 62.376799282999855,
        "theta_near_zero_ratio": 0.6071687296910189,
        "toron_index": 15,
        "elapsed_total_seconds": 1074.561922828
      },
      {
        "hx": 0.3125,
        "hy": 0.34375,
        "p": 28,
        "K": 28,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 1.7776387733115522,
        "phase": -0.6985683962076428,
        "exact_phase": -0.6881787127206844,
        "residual": -0.010389683486958345,
        "elapsed_seconds": 62.376804985000035,
        "theta_near_zero_ratio": 0.6071687296910189,
        "toron_index": 15,
        "elapsed_total_seconds": 1074.561923067
      }
    ],
    "caveat": "The finite heat eta must converge in angular, radial, and heat cutoffs; the theta-function is only a benchmark; a finite mesh is NOT uniform proof over the toron torus."
  },
  "L3_stage37_k40_16_p28_K40_delta0p00625_shard0of1.json": {
    "parameters": {
      "mode": "k40_16",
      "p": 28,
      "K": 40,
      "nq": 136,
      "delta": 0.00625,
      "shards": 1,
      "shard": 0
    },
    "toron_points": 16,
    "completed": 12,
    "rows": [
      {
        "hx": -0.4375,
        "hy": -0.40625,
        "p": 28,
        "K": 40,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -1.0553543248219557,
        "phase": 2.9676919133847144,
        "exact_phase": 2.9676151469526957,
        "residual": 7.676643201870448e-05,
        "elapsed_seconds": 142.11859523300063,
        "toron_index": 0
      },
      {
        "hx": -0.4375,
        "hy": -0.15625,
        "p": 28,
        "K": 40,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.4300636792114439,
        "phase": 1.3510848951864696,
        "exact_phase": 1.3514414619487374,
        "residual": -0.0003565667622678071,
        "elapsed_seconds": 153.97571152100045,
        "toron_index": 1
      },
      {
        "hx": -0.4375,
        "hy": 0.09375,
        "p": 28,
        "K": 40,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.22368449491687498,
        "phase": -0.7027255659527979,
        "exact_phase": -0.7007960760520724,
        "residual": -0.0019294899007255006,
        "elapsed_seconds": 151.66540953299955,
        "toron_index": 2
      },
      {
        "hx": -0.4375,
        "hy": 0.34375,
        "p": 28,
        "K": 40,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -2.690048982147761,
        "phase": -2.167852812932519,
        "exact_phase": -2.1681232804004136,
        "residual": 0.0002704674678946084,
        "elapsed_seconds": 152.08675709199997,
        "toron_index": 3
      },
      {
        "hx": -0.1875,
        "hy": -0.40625,
        "p": 28,
        "K": 40,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.48870642663445296,
        "phase": -1.5353165196769167,
        "exact_phase": -1.5353211068944894,
        "residual": 4.587217572682434e-06,
        "elapsed_seconds": 170.85314814200046,
        "toron_index": 4
      },
      {
        "hx": -0.1875,
        "hy": -0.15625,
        "p": 28,
        "K": 40,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.5484033119819173,
        "phase": 1.7228598161267026,
        "exact_phase": 1.7228921877148906,
        "residual": -3.237158818802932e-05,
        "elapsed_seconds": 167.51031077100015,
        "toron_index": 5
      },
      {
        "hx": -0.1875,
        "hy": 0.09375,
        "p": 28,
        "K": 40,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.11808873375571456,
        "phase": -0.3709866984386739,
        "exact_phase": -0.3709315768495268,
        "residual": -5.512158914705578e-05,
        "elapsed_seconds": 172.44851949799977,
        "toron_index": 6
      },
      {
        "hx": -0.1875,
        "hy": 0.34375,
        "p": 28,
        "K": 40,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -1.286464293283675,
        "phase": 2.241638534294008,
        "exact_phase": 2.2415699136960114,
        "residual": 6.862059799672693e-05,
        "elapsed_seconds": 230.09533035099957,
        "toron_index": 7
      },
      {
        "hx": 0.0625,
        "hy": -0.40625,
        "p": 28,
        "K": 40,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.028366649035322954,
        "phase": 0.08911645621633059,
        "exact_phase": 0.08912474803167768,
        "residual": -8.291815347089003e-06,
        "elapsed_seconds": 235.6604811420002,
        "toron_index": 8
      },
      {
        "hx": 0.0625,
        "hy": -0.15625,
        "p": 28,
        "K": 40,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.04352492893490471,
        "phase": -0.13673759698991445,
        "exact_phase": -0.1367473187453903,
        "residual": 9.721755475866622e-06,
        "elapsed_seconds": 190.87346269299996,
        "toron_index": 9
      },
      {
        "hx": 0.0625,
        "hy": 0.09375,
        "p": 28,
        "K": 40,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.06605552087336632,
        "phase": 0.20751953910481483,
        "exact_phase": 0.20753169438146243,
        "residual": -1.2155276647607405e-05,
        "elapsed_seconds": 158.92079573800038,
        "toron_index": 10
      },
      {
        "hx": 0.0625,
        "hy": 0.34375,
        "p": 28,
        "K": 40,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.15643603172601828,
        "phase": 0.4914582880271988,
        "exact_phase": 0.49149552539602226,
        "residual": -3.723736882343953e-05,
        "elapsed_seconds": 134.30664980800066,
        "toron_index": 11
      }
    ],
    "note": "Analytic theta phase used only after independent APS spectral sum."
  },
  "L3_stage37_k40_16_p28_K40_delta0p00625_shard0of1_tail.json": {
    "parameters": {
      "mode": "k40_16",
      "p": 28,
      "K": 40,
      "nq": 136,
      "delta": 0.00625,
      "shards": 1,
      "shard": 0,
      "index_min": 12,
      "index_max": 16,
      "tag": "tail"
    },
    "toron_points": 16,
    "completed": 4,
    "rows": [
      {
        "hx": 0.3125,
        "hy": -0.40625,
        "p": 28,
        "K": 40,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 0.47543977091796785,
        "phase": 1.493638091540302,
        "exact_phase": 1.4937050537196912,
        "residual": -6.696217938917393e-05,
        "elapsed_seconds": 250.22560858199995,
        "toron_index": 12
      },
      {
        "hx": 0.3125,
        "hy": -0.15625,
        "p": 28,
        "K": 40,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.8396469288050815,
        "phase": -2.637828623143276,
        "exact_phase": -2.637982959958526,
        "residual": 0.00015433681525012233,
        "elapsed_seconds": 161.84717807699963,
        "toron_index": 13
      },
      {
        "hx": 0.3125,
        "hy": 0.09375,
        "p": 28,
        "K": 40,
        "delta": 0.00625,
        "scheme": "form",
        "eta": -0.40274197224928193,
        "phase": -1.2652512213106084,
        "exact_phase": -1.2658035507844416,
        "residual": 0.000552329473833213,
        "elapsed_seconds": 126.21212469399961,
        "toron_index": 14
      },
      {
        "hx": 0.3125,
        "hy": 0.34375,
        "p": 28,
        "K": 40,
        "delta": 0.00625,
        "scheme": "form",
        "eta": 1.7808776726286961,
        "phase": -0.6883930939071858,
        "exact_phase": -0.6881787127206844,
        "residual": -0.00021438118650141116,
        "elapsed_seconds": 142.76680478899925,
        "toron_index": 15
      }
    ],
    "note": "Analytic theta phase used only after independent APS spectral sum."
  }
}


==> anc/SecIII_Fig1_flat_torons/data/flat_aps_absolute_phases.csv <==
hx,hy,p,K,delta,exact_phase,phase
-0.34375,-0.09375,24,28,0.0125,-1.244132,-1.243257
0.17000,-0.13000,24,28,0.0125,-0.472273,-0.471563
0.15625,-0.15625,24,28,0.0125,0.000000,0.000354
0.28125,-0.21875,24,28,0.0125,-2.581888,-2.582828


==> anc/SecIII_Fig1_flat_torons/data/flat_aps_four_toron_cutoffs.json <==
{
  "torons": [
    [
      -0.40625,
      0.09375
    ],
    [
      -0.34375,
      -0.09375
    ],
    [
      0.15625,
      -0.15625
    ],
    [
      0.28125,
      -0.21875
    ]
  ],
  "settings": [
    {
      "p": 16,
      "K_APS": 24,
      "delta": 0.025,
      "max_abs_error": 0.024208069297128154,
      "rms_error": 0.013319579271898441,
      "individual_errors": [
        -0.024208069297128154,
        0.008732000364439996,
        0.0024464089388223985,
        -0.006432837769325239
      ]
    },
    {
      "p": 16,
      "K_APS": 24,
      "delta": 0.0125,
      "max_abs_error": 0.034659585864945885,
      "rms_error": 0.0190930538618317,
      "individual_errors": [
        -0.034659585864945885,
        0.015948710684599465,
        0.00048438971085741053,
        -0.0015152309594999025
      ]
    },
    {
      "p": 16,
      "K_APS": 24,
      "delta": 0.00625,
      "max_abs_error": 0.03632049155079248,
      "rms_error": 0.024106675539508734,
      "individual_errors": [
        -0.03632049155079248,
        0.01710614760609297,
        0.007129128494724402,
        -0.025727501953389798
      ]
    },
    {
      "p": 16,
      "K_APS": 28,
      "delta": 0.025,
      "max_abs_error": 0.024208058586895564,
      "rms_error": 0.01331953966389001,
      "individual_errors": [
        -0.024208058586895564,
        0.00873199130583435,
        0.002446338422281114,
        -0.0064325891399725785
      ]
    },
    {
      "p": 16,
      "K_APS": 28,
      "delta": 0.0125,
      "max_abs_error": 0.03465449930870845,
      "rms_error": 0.019081168383949475,
      "individual_errors": [
        -0.03465449930870845,
        0.01594440470766756,
        0.0003517269257718834,
        -0.001040130730751265
      ]
    },
    {
      "p": 16,
      "K_APS": 28,
      "delta": 0.00625,
      "max_abs_error": 0.03627646424402303,
      "rms_error": 0.02031001718380512,
      "individual_errors": [
        -0.03627646424402303,
        0.017067420092863547,
        0.001726286371254522,
        -0.006303050112135722
      ]
    },
    {
      "p": 20,
      "K_APS": 28,
      "delta": 0.025,
      "max_abs_error": 0.006360054214046507,
      "rms_error": 0.003597326875992941,
      "individual_errors": [
        -0.0005238625867757252,
        -0.002246210296693585,
        0.0024480319235169654,
        -0.006360054214046507
      ]
    },
    {
      "p": 20,
      "K_APS": 28,
      "delta": 0.0125,
      "max_abs_error": 0.010970306134048535,
      "rms_error": 0.006043011490586723,
      "individual_errors": [
        -0.010970306134048535,
        0.0049662046536200774,
        0.0003534205665160886,
        -0.0009675949918408477
      ]
    },
    {
      "p": 20,
      "K_APS": 28,
      "delta": 0.00625,
      "max_abs_error": 0.012592272101500379,
      "rms_error": 0.007704777420828598,
      "individual_errors": [
        -0.012592272101500379,
        0.006089220663535677,
        0.0017280886033573767,
        -0.006230904045925634
      ]
    },
    {
      "p": 24,
      "K_APS": 20,
      "delta": 0.025,
      "max_abs_error": 0.008076161625184708,
      "rms_error": 0.006160612584566791,
      "individual_errors": [
        0.008076161625184708,
        -0.006336190696756283,
        0.002455604932744361,
        -0.006356956421197602
      ]
    },
    {
      "p": 24,
      "K_APS": 20,
      "delta": 0.0125,
      "max_abs_error": 0.006305465522406627,
      "rms_error": 0.0035292017146550795,
      "individual_errors": [
        -0.002410441000216146,
        0.0009103834500778785,
        0.001850172877041499,
        -0.006305465522406627
      ]
    },
    {
      "p": 24,
      "K_APS": 20,
      "delta": 0.00625,
      "max_abs_error": 0.08819270469465179,
      "rms_error": 0.04582782568354858,
      "individual_errors": [
        -0.004090226872598857,
        0.0020969641221963986,
        0.02452912660022149,
        -0.08819270469465179
      ]
    },
    {
      "p": 24,
      "K_APS": 24,
      "delta": 0.025,
      "max_abs_error": 0.008076894401871038,
      "rms_error": 0.006154078134080735,
      "individual_errors": [
        0.008076894401871038,
        -0.006336810382712832,
        0.0024487632819430965,
        -0.006332683483726066
      ]
    },
    {
      "p": 24,
      "K_APS": 24,
      "delta": 0.0125,
      "max_abs_error": 0.0023746255233577096,
      "rms_error": 0.001470751871554011,
      "individual_errors": [
        -0.0023746255233577096,
        0.000879901815529216,
        0.0004867451491050595,
        -0.0014150794498499764
      ]
    },
    {
      "p": 24,
      "K_APS": 24,
      "delta": 0.00625,
      "max_abs_error": 0.025628827008386867,
      "rms_error": 0.01349200752699936,
      "individual_errors": [
        -0.004035542364822009,
        0.0020373459613780565,
        0.0071318941287706085,
        -0.025628827008386867
      ]
    },
    {
      "p": 24,
      "K_APS": 28,
      "delta": 0.025,
      "max_abs_error": 0.008076905112438526,
      "rms_error": 0.006154013004709607,
      "individual_errors": [
        0.008076905112438526,
        -0.006336819441544295,
        0.0024486927648997006,
        -0.006332434852534874
      ]
    },
    {
      "p": 24,
      "K_APS": 28,
      "delta": 0.0125,
      "max_abs_error": 0.002369538666590343,
      "rms_error": 0.0013592561162070519,
      "individual_errors": [
        -0.002369538666590343,
        0.0008755956468122772,
        0.0003540813408832898,
        -0.0009399754957657436
      ]
    },
    {
      "p": 24,
      "K_APS": 28,
      "delta": 0.00625,
      "max_abs_error": 0.0062033033111452696,
      "rms_error": 0.003917784011511192,
      "individual_errors": [
        -0.003991505020109198,
        0.001998611924767024,
        0.0017287545580466736,
        -0.0062033033111452696
      ]
    },
    {
      "p": 28,
      "K_APS": 28,
      "delta": 0.025,
      "max_abs_error": 0.010627027904092423,
      "rms_error": 0.007366781449050517,
      "individual_errors": [
        0.010627027904092423,
        -0.007626317892760026,
        0.0024489073503566987,
        -0.006323470707283896
      ]
    },
    {
      "p": 28,
      "K_APS": 28,
      "delta": 0.0125,
      "max_abs_error": 0.0009310109833275959,
      "rms_error": 0.0005468620534953432,
      "individual_errors": [
        0.00018058329654335736,
        -0.0004139022947677873,
        0.00035429582911946766,
        -0.0009310109833275959
      ]
    },
    {
      "p": 28,
      "K_APS": 28,
      "delta": 0.00625,
      "max_abs_error": 0.006194342054970824,
      "rms_error": 0.003314349080557716,
      "individual_errors": [
        -0.0014413833131053932,
        0.0007091141557982183,
        0.001728969946512327,
        -0.006194342054970824
      ]
    }
  ],
  "self_convergence_differences": [
    {
      "kind": "radial",
      "before": [
        16,
        28
      ],
      "after": [
        20,
        28
      ],
      "delta": 0.025,
      "max_abs_change": 0.02368419600011984,
      "rms_change": 0.013052464468264845
    },
    {
      "kind": "radial",
      "before": [
        16,
        28
      ],
      "after": [
        20,
        28
      ],
      "delta": 0.0125,
      "max_abs_change": 0.023684193174659918,
      "rms_change": 0.013052462862072562
    },
    {
      "kind": "radial",
      "before": [
        16,
        28
      ],
      "after": [
        20,
        28
      ],
      "delta": 0.00625,
      "max_abs_change": 0.023684192142522653,
      "rms_change": 0.013052461726212192
    },
    {
      "kind": "radial",
      "before": [
        20,
        28
      ],
      "after": [
        24,
        28
      ],
      "delta": 0.025,
      "max_abs_change": 0.008600767699214251,
      "rms_change": 0.004762012480496694
    },
    {
      "kind": "radial",
      "before": [
        20,
        28
      ],
      "after": [
        24,
        28
      ],
      "delta": 0.0125,
      "max_abs_change": 0.008600767467458194,
      "rms_change": 0.004762012346399644
    },
    {
      "kind": "radial",
      "before": [
        20,
        28
      ],
      "after": [
        24,
        28
      ],
      "delta": 0.00625,
      "max_abs_change": 0.00860076708139118,
      "rms_change": 0.004762012087502737
    },
    {
      "kind": "radial",
      "before": [
        24,
        28
      ],
      "after": [
        28,
        28
      ],
      "delta": 0.025,
      "max_abs_change": 0.0025501227916538975,
      "rms_change": 0.0014288118236971791
    },
    {
      "kind": "radial",
      "before": [
        24,
        28
      ],
      "after": [
        28,
        28
      ],
      "delta": 0.0125,
      "max_abs_change": 0.0025501219631336998,
      "rms_change": 0.0014288113396005572
    },
    {
      "kind": "radial",
      "before": [
        24,
        28
      ],
      "after": [
        28,
        28
      ],
      "delta": 0.00625,
      "max_abs_change": 0.002550121707003805,
      "rms_change": 0.0014288111812982799
    },
    {
      "kind": "angular",
      "before": [
        24,
        20
      ],
      "after": [
        24,
        24
      ],
      "delta": 0.025,
      "max_abs_change": 2.4272937471536693e-05,
      "rms_change": 1.2618484967898675e-05
    },
    {
      "kind": "angular",
      "before": [
        24,
        20
      ],
      "after": [
        24,
        24
      ],
      "delta": 0.0125,
      "max_abs_change": 0.004890386072556652,
      "rms_change": 0.002538553869154117
    },
    {
      "kind": "angular",
      "before": [
        24,
        20
      ],
      "after": [
        24,
        24
      ],
      "delta": 0.00625,
      "max_abs_change": 0.06256387768626492,
      "rms_change": 0.03246886598546411
    },
    {
      "kind": "angular",
      "before": [
        24,
        24
      ],
      "after": [
        24,
        28
      ],
      "delta": 0.025,
      "max_abs_change": 2.486311911908956e-07,
      "rms_change": 1.2940913928864066e-07
    },
    {
      "kind": "angular",
      "before": [
        24,
        24
      ],
      "after": [
        24,
        28
      ],
      "delta": 0.0125,
      "max_abs_change": 0.0004751039540842328,
      "rms_change": 0.0002466616469980516
    },
    {
      "kind": "angular",
      "before": [
        24,
        24
      ],
      "after": [
        24,
        28
      ],
      "delta": 0.00625,
      "max_abs_change": 0.019425523697241598,
      "rms_change": 0.010081521806579343
    }
  ],
  "limitations": "Only four torons, finite p K and delta; changes between successive cutoffs are diagnostics, not error bounds or uniform convergence."
}


==> anc/SecIII_Fig1_flat_torons/data/flat_aps_p10.csv <==
hx,hy,phi_p10
-0.46875,-0.46875,-3.119379131977198
-0.46875,-0.40625,-3.258685638237523
-0.46875,-0.34375,8.783168572893782
-0.46875,-0.28125,-5.114984226769921
-0.46875,-0.21875,-5.575812841072934
-0.46875,-0.15625,1.5210010239114444
-0.46875,-0.09375,1.4538189079114083
-0.46875,-0.03125,0.10940486821515617
-0.46875,0.03125,-0.10940486821515617
-0.46875,0.09375,-1.4538189079114083
-0.46875,0.15625,-1.5210010239114444
-0.46875,0.21875,5.575812841072934
-0.46875,0.28125,5.114984226769921
-0.46875,0.34375,-8.783168572893782
-0.46875,0.40625,3.258685638237523
-0.46875,0.46875,3.119379131977198
-0.40625,-0.46875,-2.997671845553981
-0.40625,-0.40625,-3.1272399132328887
-0.40625,-0.34375,8.014851905834163
-0.40625,-0.28125,-4.844124634061515
-0.40625,-0.21875,-4.812365391969347
-0.40625,-0.15625,1.4376194582579316
-0.40625,-0.09375,0.5972373298153186
-0.40625,-0.03125,0.02109023272728764
-0.40625,0.03125,-0.02109023272728764
-0.40625,0.09375,-0.5972373298153186
-0.40625,0.15625,-1.4376194582579316
-0.40625,0.21875,4.812365391969347
-0.40625,0.28125,4.844124634061515
-0.40625,0.34375,-8.014851905834163
-0.40625,0.40625,3.1272399132328887
-0.40625,0.46875,2.997671845553981
-0.34375,-0.46875,-2.5318004503397127
-0.34375,-0.40625,-1.7491577304624875
-0.34375,-0.34375,6.258680128466485
-0.34375,-0.28125,-4.885305351143947
-0.34375,-0.21875,-4.251716110604356
-0.34375,-0.15625,2.651199295015724
-0.34375,-0.09375,-1.1095255582711114
-0.34375,-0.03125,-0.1667051275361156
-0.34375,0.03125,0.1667051275361156
-0.34375,0.09375,1.1095255582711114
-0.34375,0.15625,-2.651199295015724
-0.34375,0.21875,4.251716110604356
-0.34375,0.28125,4.885305351143947
-0.34375,0.34375,-6.258680128466485
-0.34375,0.40625,1.7491577304624875
-0.34375,0.46875,2.5318004503397127
-0.28125,-0.46875,-1.0768280009351305
-0.28125,-0.40625,-1.3955882280876328
-0.28125,-0.34375,4.889202696528109
-0.28125,-0.28125,-3.1231610652909434
-0.28125,-0.21875,-3.692896887282924
-0.28125,-0.15625,2.321201123304967
-0.28125,-0.09375,0.9742352390913968
-0.28125,-0.03125,0.058093509224748985
-0.28125,0.03125,-0.058093509224748985
-0.28125,0.09375,-0.9742352390913968
-0.28125,0.15625,-2.321201123304967
-0.28125,0.21875,3.692896887282924
-0.28125,0.28125,3.1231610652909434
-0.28125,0.34375,-4.889202696528109
-0.28125,0.40625,1.3955882280876328
-0.28125,0.46875,1.0768280009351305
-0.21875,-0.46875,-0.6801105738637424
-0.21875,-0.40625,-1.4551841111885617
-0.21875,-0.34375,4.256612192620476
-0.21875,-0.28125,-2.575116679478219
-0.21875,-0.21875,-3.135244898468473
-0.21875,-0.15625,1.9544270584528036
-0.21875,-0.09375,0.7647864599753115
-0.21875,-0.03125,0.14587332955079252
-0.21875,0.03125,-0.14587332955079252
-0.21875,0.09375,-0.7647864599753115
-0.21875,0.15625,-1.9544270584528036
-0.21875,0.21875,3.135244898468473
-0.21875,0.28125,2.575116679478219
-0.21875,0.34375,-4.256612192620476
-0.21875,0.40625,1.4551841111885617
-0.21875,0.46875,0.6801105738637424
-0.15625,-0.46875,-1.5984181763666951
-0.15625,-0.40625,-1.4765351088059337
-0.15625,-0.34375,3.6019643823259253
-0.15625,-0.28125,-2.3346357284047454
-0.15625,-0.21875,-1.9515612815012493
-0.15625,-0.15625,-0.0027397773286397453
-0.15625,-0.09375,-0.2269860020721707
-0.15625,-0.03125,-0.04974207771831694
-0.15625,0.03125,0.04974207771831694
-0.15625,0.09375,0.2269860020721707
-0.15625,0.15625,0.0027397773286397453
-0.15625,0.21875,1.9515612815012493
-0.15625,0.28125,2.3346357284047454
-0.15625,0.34375,-3.6019643823259253
-0.15625,0.40625,1.4765351088059337
-0.15625,0.46875,1.5984181763666951
-0.09375,-0.46875,-0.9584363236949826
-0.09375,-0.40625,-0.3029487551944358
-0.09375,-0.34375,1.2374467578196333
-0.09375,-0.28125,-0.8988318853880117
-0.09375,-0.21875,-0.7313919230050686
-0.09375,-0.15625,0.22807217894535498
-0.09375,-0.09375,-0.00012893388343687492
-0.09375,-0.03125,-0.0893032117297452
-0.09375,0.03125,0.0893032117297452
-0.09375,0.09375,0.00012893388343687492
-0.09375,0.15625,-0.22807217894535498
-0.09375,0.21875,0.7313919230050686
-0.09375,0.28125,0.8988318853880117
-0.09375,0.34375,-1.2374467578196333
-0.09375,0.40625,0.3029487551944358
-0.09375,0.46875,0.9584363236949826
-0.03125,-0.46875,-0.10437330761431696
-0.03125,-0.40625,-0.022814755860753787
-0.03125,-0.34375,0.16550353815948465
-0.03125,-0.28125,-0.05458648188432058
-0.03125,-0.21875,-0.14517802644665984
-0.03125,-0.15625,0.0481926394041588
-0.03125,-0.09375,0.08882368607235194
-0.03125,-0.03125,-1.4746421322559164e-06
-0.03125,0.03125,1.4746421322559164e-06
-0.03125,0.09375,-0.08882368607235194
-0.03125,0.15625,-0.0481926394041588
-0.03125,0.21875,0.14517802644665984
-0.03125,0.28125,0.05458648188432058
-0.03125,0.34375,-0.16550353815948465
-0.03125,0.40625,0.022814755860753787
-0.03125,0.46875,0.10437330761431696
0.03125,-0.46875,0.10437330761431696
0.03125,-0.40625,0.022814755860753787
0.03125,-0.34375,-0.16550353815948465
0.03125,-0.28125,0.05458648188432058
0.03125,-0.21875,0.14517802644665984
0.03125,-0.15625,-0.0481926394041588
0.03125,-0.09375,-0.08882368607235194
0.03125,-0.03125,1.4746421322559164e-06
0.03125,0.03125,-1.4746421322559164e-06
0.03125,0.09375,0.08882368607235194
0.03125,0.15625,0.0481926394041588
0.03125,0.21875,-0.14517802644665984
0.03125,0.28125,-0.05458648188432058
0.03125,0.34375,0.16550353815948465
0.03125,0.40625,-0.022814755860753787
0.03125,0.46875,-0.10437330761431696
0.09375,-0.46875,0.9584363236949826
0.09375,-0.40625,0.3029487551944358
0.09375,-0.34375,-1.2374467578196333
0.09375,-0.28125,0.8988318853880117
0.09375,-0.21875,0.7313919230050686
0.09375,-0.15625,-0.22807217894535498
0.09375,-0.09375,0.00012893388343687492
0.09375,-0.03125,0.0893032117297452
0.09375,0.03125,-0.0893032117297452
0.09375,0.09375,-0.00012893388343687492
0.09375,0.15625,0.22807217894535498
0.09375,0.21875,-0.7313919230050686
0.09375,0.28125,-0.8988318853880117
0.09375,0.34375,1.2374467578196333
0.09375,0.40625,-0.3029487551944358
0.09375,0.46875,-0.9584363236949826
0.15625,-0.46875,1.5984181763666951
0.15625,-0.40625,1.4765351088059337
0.15625,-0.34375,-3.6019643823259253
0.15625,-0.28125,2.3346357284047454
0.15625,-0.21875,1.9515612815012493
0.15625,-0.15625,0.0027397773286397453
0.15625,-0.09375,0.2269860020721707
0.15625,-0.03125,0.04974207771831694
0.15625,0.03125,-0.04974207771831694
0.15625,0.09375,-0.2269860020721707
0.15625,0.15625,-0.0027397773286397453
0.15625,0.21875,-1.9515612815012493
0.15625,0.28125,-2.3346357284047454
0.15625,0.34375,3.6019643823259253
0.15625,0.40625,-1.4765351088059337
0.15625,0.46875,-1.5984181763666951
0.21875,-0.46875,0.6801105738637424
0.21875,-0.40625,1.4551841111885617
0.21875,-0.34375,-4.256612192620476
0.21875,-0.28125,2.575116679478219
0.21875,-0.21875,3.135244898468473
0.21875,-0.15625,-1.9544270584528036
0.21875,-0.09375,-0.7647864599753115
0.21875,-0.03125,-0.14587332955079252
0.21875,0.03125,0.14587332955079252
0.21875,0.09375,0.7647864599753115
0.21875,0.15625,1.9544270584528036
0.21875,0.21875,-3.135244898468473
0.21875,0.28125,-2.575116679478219
0.21875,0.34375,4.256612192620476
0.21875,0.40625,-1.4551841111885617
0.21875,0.46875,-0.6801105738637424
0.28125,-0.46875,1.0768280009351305
0.28125,-0.40625,1.3955882280876328
0.28125,-0.34375,-4.889202696528109
0.28125,-0.28125,3.1231610652909434
0.28125,-0.21875,3.692896887282924
0.28125,-0.15625,-2.321201123304967
0.28125,-0.09375,-0.9742352390913968
0.28125,-0.03125,-0.058093509224748985
0.28125,0.03125,0.058093509224748985
0.28125,0.09375,0.9742352390913968
0.28125,0.15625,2.321201123304967
0.28125,0.21875,-3.692896887282924
0.28125,0.28125,-3.1231610652909434
0.28125,0.34375,4.889202696528109
0.28125,0.40625,-1.3955882280876328
0.28125,0.46875,-1.0768280009351305
0.34375,-0.46875,2.5318004503397127
0.34375,-0.40625,1.7491577304624875
0.34375,-0.34375,-6.258680128466485
0.34375,-0.28125,4.885305351143947
0.34375,-0.21875,4.251716110604356
0.34375,-0.15625,-2.651199295015724
0.34375,-0.09375,1.1095255582711114
0.34375,-0.03125,0.1667051275361156
0.34375,0.03125,-0.1667051275361156
0.34375,0.09375,-1.1095255582711114
0.34375,0.15625,2.651199295015724
0.34375,0.21875,-4.251716110604356
0.34375,0.28125,-4.885305351143947
0.34375,0.34375,6.258680128466485
0.34375,0.40625,-1.7491577304624875
0.34375,0.46875,-2.5318004503397127
0.40625,-0.46875,2.997671845553981
0.40625,-0.40625,3.1272399132328887
0.40625,-0.34375,-8.014851905834163
0.40625,-0.28125,4.844124634061515
0.40625,-0.21875,4.812365391969347
0.40625,-0.15625,-1.4376194582579316
0.40625,-0.09375,-0.5972373298153186
0.40625,-0.03125,-0.02109023272728764
0.40625,0.03125,0.02109023272728764
0.40625,0.09375,0.5972373298153186
0.40625,0.15625,1.4376194582579316
0.40625,0.21875,-4.812365391969347
0.40625,0.28125,-4.844124634061515
0.40625,0.34375,8.014851905834163
0.40625,0.40625,-3.1272399132328887
0.40625,0.46875,-2.997671845553981
0.46875,-0.46875,3.119379131977198
0.46875,-0.40625,3.258685638237523
0.46875,-0.34375,-8.783168572893782
0.46875,-0.28125,5.114984226769921
0.46875,-0.21875,5.575812841072934
0.46875,-0.15625,-1.5210010239114444
0.46875,-0.09375,-1.4538189079114083
0.46875,-0.03125,-0.10940486821515617
0.46875,0.03125,0.10940486821515617
0.46875,0.09375,1.4538189079114083
0.46875,0.15625,1.5210010239114444
0.46875,0.21875,-5.575812841072934
0.46875,0.28125,-5.114984226769921
0.46875,0.34375,8.783168572893782
0.46875,0.40625,-3.258685638237523
0.46875,0.46875,-3.119379131977198


==> anc/SecIII_Fig1_flat_torons/data/flat_aps_p28.json <==
{
  "method": "Independent APS spectra on reflection-orbit representatives; remaining grid nodes generated from exact finite-cutoff reflections",
  "p": 28,
  "K_APS": 28,
  "delta": 0.0125,
  "nq": 136,
  "directly_computed_nodes": 90,
  "rows": [
    {
      "hx": -0.46875,
      "hy": -0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.9997331458891693,
      "phase": -3.140754306675627,
      "exact_phase": -3.1415926535897927,
      "residual": 0.0008383469141657329,
      "elapsed_seconds": 73.54904856699977,
      "toron_index": 0
    },
    {
      "hx": -0.46875,
      "hy": -0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.0414014396296247,
      "phase": 3.011526195001323,
      "exact_phase": 3.011826051639434,
      "residual": -0.0002998566381111622,
      "elapsed_seconds": 64.16786111500005,
      "toron_index": 1
    },
    {
      "hx": -0.46875,
      "hy": -0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 2.809293781722345,
      "phase": 2.5424713992548202,
      "exact_phase": 2.5449065903786776,
      "residual": -0.0024351911238573725,
      "elapsed_seconds": 74.14907463300005,
      "toron_index": 2
    },
    {
      "hx": -0.46875,
      "hy": -0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.652422986250083,
      "phase": 1.0919453929534184,
      "exact_phase": 1.089775615288855,
      "residual": 0.002169777664563499,
      "elapsed_seconds": 63.57794342699981,
      "toron_index": 3
    },
    {
      "hx": -0.46875,
      "hy": -0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.7820322315011226,
      "phase": 0.6847659402354342,
      "exact_phase": 0.6822698358612257,
      "residual": 0.002496104374208552,
      "elapsed_seconds": 76.17834979500003,
      "toron_index": 4
    },
    {
      "hx": -0.46875,
      "hy": -0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.5079463575278358,
      "phase": 1.5957605452271435,
      "exact_phase": 1.597845350460956,
      "residual": -0.0020848052338124923,
      "elapsed_seconds": 80.84174835299928,
      "toron_index": 5
    },
    {
      "hx": -0.46875,
      "hy": -0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.3069400281121166,
      "phase": 0.9642805374096701,
      "exact_phase": 0.9627988024592367,
      "residual": 0.0014817349504334665,
      "elapsed_seconds": 89.97103277499991,
      "toron_index": 6
    },
    {
      "hx": -0.46875,
      "hy": -0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.033540301291227745,
      "phase": 0.10536996413570933,
      "exact_phase": 0.10507529536671625,
      "residual": 0.0002946687689930755,
      "elapsed_seconds": 78.07419978400048,
      "toron_index": 7
    },
    {
      "hx": -0.46875,
      "hy": 0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.03354030129122722,
      "phase": -0.10536996413570768,
      "exact_phase": -0.10507529536671627,
      "residual": -0.00029466876899141015,
      "elapsed_seconds": 63.51882239199949,
      "toron_index": 8
    },
    {
      "hx": -0.46875,
      "hy": 0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.3069400281121202,
      "phase": -0.9642805374096813,
      "exact_phase": -0.9627988024592367,
      "residual": -0.0014817349504446797,
      "elapsed_seconds": 78.74253869899985,
      "toron_index": 9
    },
    {
      "hx": -0.46875,
      "hy": 0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.5079463575278361,
      "phase": -1.5957605452271444,
      "exact_phase": -1.597845350460956,
      "residual": 0.002084805233811604,
      "elapsed_seconds": 78.66217749099997,
      "toron_index": 10
    },
    {
      "hx": -0.46875,
      "hy": 0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.7820322315011239,
      "phase": -0.6847659402354298,
      "exact_phase": -0.6822698358612255,
      "residual": -0.002496104374204333,
      "elapsed_seconds": 77.03214062799998,
      "toron_index": 11
    },
    {
      "hx": -0.46875,
      "hy": 0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.6524229862500834,
      "phase": -1.0919453929534166,
      "exact_phase": -1.0897756152888547,
      "residual": -0.002169777664561945,
      "elapsed_seconds": 49.75714794900068,
      "toron_index": 12
    },
    {
      "hx": -0.46875,
      "hy": 0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -2.809293781722344,
      "phase": -2.5424713992548162,
      "exact_phase": -2.5449065903786776,
      "residual": 0.0024351911238613693,
      "elapsed_seconds": 79.70522720400004,
      "toron_index": 13
    },
    {
      "hx": -0.46875,
      "hy": 0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.041401439629623,
      "phase": -3.011526195001329,
      "exact_phase": -3.011826051639434,
      "residual": 0.00029985663810538904,
      "elapsed_seconds": 80.44678805100011,
      "toron_index": 14
    },
    {
      "hx": -0.46875,
      "hy": 0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.999733145889171,
      "phase": 3.1407543066756323,
      "exact_phase": 3.1415926535897927,
      "residual": -0.0008383469141604039,
      "elapsed_seconds": 76.99782055300057,
      "toron_index": 15
    },
    {
      "hx": -0.40625,
      "hy": -0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.9584616742862533,
      "phase": -3.0110961546850663,
      "exact_phase": -3.0118260516394364,
      "residual": 0.0007298969543700906,
      "elapsed_seconds": 76.8354910299995,
      "toron_index": 16
    },
    {
      "hx": -0.40625,
      "hy": -0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.999707066115066,
      "phase": -3.1406723746488967,
      "exact_phase": 3.141592653589791,
      "residual": 0.0009202789408988783,
      "elapsed_seconds": 81.50706629700016,
      "toron_index": 17
    },
    {
      "hx": -0.40625,
      "hy": -0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 2.560094752193125,
      "phase": 1.7595895588041175,
      "exact_phase": 1.7615836243991831,
      "residual": -0.0019940655950656527,
      "elapsed_seconds": 79.50824596600069,
      "toron_index": 18
    },
    {
      "hx": -0.40625,
      "hy": -0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.554315799600886,
      "phase": 1.4001582097948975,
      "exact_phase": 1.3998539299107364,
      "residual": 0.00030427988416104057,
      "elapsed_seconds": 52.3278547609998,
      "toron_index": 19
    },
    {
      "hx": -0.40625,
      "hy": -0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.5361808462073778,
      "phase": 1.4571308461491361,
      "exact_phase": 1.4556873012528766,
      "residual": 0.0014435448962595299,
      "elapsed_seconds": 72.71424909199959,
      "toron_index": 20
    },
    {
      "hx": -0.40625,
      "hy": -0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.4705586021300918,
      "phase": 1.478303447535379,
      "exact_phase": 1.4779152754703653,
      "residual": 0.00038817206501362556,
      "elapsed_seconds": 77.70084873199994,
      "toron_index": 21
    },
    {
      "hx": -0.40625,
      "hy": -0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.09695496182468653,
      "phase": 0.30459299579751403,
      "exact_phase": 0.30477357909403935,
      "residual": -0.00018058329652531624,
      "elapsed_seconds": 79.08577080099985,
      "toron_index": 22
    },
    {
      "hx": -0.40625,
      "hy": -0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.007181577265353273,
      "phase": 0.02256159037802132,
      "exact_phase": 0.023023967614888733,
      "residual": -0.0004623772368674145,
      "elapsed_seconds": 56.23245911899994,
      "toron_index": 23
    },
    {
      "hx": -0.40625,
      "hy": 0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.007181577265354305,
      "phase": -0.022561590378024562,
      "exact_phase": -0.023023967614888736,
      "residual": 0.00046237723686417403,
      "elapsed_seconds": 65.6862507019996,
      "toron_index": 24
    },
    {
      "hx": -0.40625,
      "hy": 0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.0969549618246839,
      "phase": -0.30459299579750576,
      "exact_phase": -0.30477357909403935,
      "residual": 0.0001805832965335874,
      "elapsed_seconds": 69.96460361300069,
      "toron_index": 25
    },
    {
      "hx": -0.40625,
      "hy": 0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.4705586021300948,
      "phase": -1.4783034475353882,
      "exact_phase": -1.4779152754703653,
      "residual": -0.00038817206502295143,
      "elapsed_seconds": 72.72072683100032,
      "toron_index": 26
    },
    {
      "hx": -0.40625,
      "hy": 0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.5361808462073787,
      "phase": -1.4571308461491335,
      "exact_phase": -1.4556873012528766,
      "residual": -0.0014435448962568653,
      "elapsed_seconds": 49.64588853999976,
      "toron_index": 27
    },
    {
      "hx": -0.40625,
      "hy": 0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.5543157996008865,
      "phase": -1.4001582097948966,
      "exact_phase": -1.3998539299107362,
      "residual": -0.00030427988416037444,
      "elapsed_seconds": 72.00077009199958,
      "toron_index": 28
    },
    {
      "hx": -0.40625,
      "hy": 0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -2.560094752193124,
      "phase": -1.759589558804114,
      "exact_phase": -1.7615836243991831,
      "residual": 0.0019940655950692054,
      "elapsed_seconds": 79.970532284,
      "toron_index": 29
    },
    {
      "hx": -0.40625,
      "hy": 0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.9997070661150624,
      "phase": 3.1406723746488856,
      "exact_phase": -3.141592653589791,
      "residual": -0.0009202789409104246,
      "elapsed_seconds": 70.63582082799985,
      "toron_index": 30
    },
    {
      "hx": -0.40625,
      "hy": 0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.9584616742862542,
      "phase": 3.0110961546850694,
      "exact_phase": 3.0118260516394364,
      "residual": -0.000729896954366982,
      "elapsed_seconds": 50.74528938900039,
      "toron_index": 31
    },
    {
      "hx": -0.34375,
      "hy": -0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.809659623179253,
      "phase": -2.5436207240882216,
      "exact_phase": -2.544906590378674,
      "residual": 0.0012858662904524643,
      "elapsed_seconds": 65.70177955300005,
      "toron_index": 32
    },
    {
      "hx": -0.34375,
      "hy": -0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.5603794248584103,
      "phase": -1.7604838843580553,
      "exact_phase": -1.7615836243991827,
      "residual": 0.0010997400411274505,
      "elapsed_seconds": 85.31226895200052,
      "toron_index": 33
    },
    {
      "hx": -0.34375,
      "hy": -0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.9993015630462796,
      "phase": -0.002194204402803624,
      "exact_phase": 1.7738617049608258e-15,
      "residual": -0.002194204402805398,
      "elapsed_seconds": 73.60959576300047,
      "toron_index": 34
    },
    {
      "hx": -0.34375,
      "hy": -0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.5614552034705045,
      "phase": 1.377729111047094,
      "exact_phase": 1.377320590760128,
      "residual": 0.0004085202869659188,
      "elapsed_seconds": 50.132837640000616,
      "toron_index": 35
    },
    {
      "hx": -0.34375,
      "hy": -0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.3566746972401056,
      "phase": 2.021066045018914,
      "exact_phase": 2.0198584613496275,
      "residual": 0.0012075836692866384,
      "elapsed_seconds": 65.7458575870005,
      "toron_index": 36
    },
    {
      "hx": -0.34375,
      "hy": -0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.8513442051929007,
      "phase": 2.6745767007102583,
      "exact_phase": 2.674395843762688,
      "residual": 0.00018085694757052906,
      "elapsed_seconds": 82.2570616590001,
      "toron_index": 37
    },
    {
      "hx": -0.34375,
      "hy": -0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.39615140030715357,
      "phase": -1.2445463289142629,
      "exact_phase": -1.2441324266194982,
      "residual": -0.00041390229476467866,
      "elapsed_seconds": 81.88652749999983,
      "toron_index": 38,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.34375,
      "hy": -0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.05309500090028653,
      "phase": -0.16680286477068362,
      "exact_phase": -0.16671882920423473,
      "residual": -8.403556644889787e-05,
      "elapsed_seconds": 55.836320415000046,
      "toron_index": 39
    },
    {
      "hx": -0.34375,
      "hy": 0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.053095000900284836,
      "phase": 0.1668028647706783,
      "exact_phase": 0.16671882920423475,
      "residual": 8.403556644354104e-05,
      "elapsed_seconds": 69.88583041699985,
      "toron_index": 40
    },
    {
      "hx": -0.34375,
      "hy": 0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.39615140030715357,
      "phase": 1.2445463289142629,
      "exact_phase": 1.2441324266194982,
      "residual": 0.00041390229476467866,
      "elapsed_seconds": 81.88652749999983,
      "toron_index": 41
    },
    {
      "hx": -0.34375,
      "hy": 0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.8513442051929007,
      "phase": -2.6745767007102583,
      "exact_phase": -2.674395843762688,
      "residual": -0.00018085694757052906,
      "elapsed_seconds": 82.2570616590001,
      "toron_index": 42,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.34375,
      "hy": 0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.3566746972401054,
      "phase": -2.021066045018914,
      "exact_phase": -2.0198584613496275,
      "residual": -0.0012075836692866384,
      "elapsed_seconds": 58.449184998999954,
      "toron_index": 43
    },
    {
      "hx": -0.34375,
      "hy": 0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.5614552034705058,
      "phase": -1.3777291110470895,
      "exact_phase": -1.377320590760128,
      "residual": -0.0004085202869614779,
      "elapsed_seconds": 60.87957012900006,
      "toron_index": 44
    },
    {
      "hx": -0.34375,
      "hy": 0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.9993015630462796,
      "phase": 0.002194204402803624,
      "exact_phase": -1.7330832749617264e-15,
      "residual": 0.002194204402805357,
      "elapsed_seconds": 83.37730564999947,
      "toron_index": 45
    },
    {
      "hx": -0.34375,
      "hy": 0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.5603794248584103,
      "phase": 1.7604838843580553,
      "exact_phase": 1.7615836243991827,
      "residual": -0.0010997400411274505,
      "elapsed_seconds": 85.31226895200052,
      "toron_index": 46,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.34375,
      "hy": 0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.8096596231792557,
      "phase": 2.5436207240882296,
      "exact_phase": 2.5449065903786745,
      "residual": -0.0012858662904449147,
      "elapsed_seconds": 52.768102374999216,
      "toron_index": 47
    },
    {
      "hx": -0.28125,
      "hy": -0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.34640328853409885,
      "phase": -1.0882580264380703,
      "exact_phase": -1.089775615288852,
      "residual": 0.0015175888507816815,
      "elapsed_seconds": 84.458059564,
      "toron_index": 48
    },
    {
      "hx": -0.28125,
      "hy": -0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.44551554804387394,
      "phase": -1.399628372794665,
      "exact_phase": -1.3998539299107373,
      "residual": 0.00022555711607230575,
      "elapsed_seconds": 63.447015210000245,
      "toron_index": 49
    },
    {
      "hx": -0.28125,
      "hy": -0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.561064415599097,
      "phase": -1.3789568073530198,
      "exact_phase": -1.377320590760126,
      "residual": -0.0016362165928938128,
      "elapsed_seconds": 161.5017543419999,
      "toron_index": 50,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.28125,
      "hy": -0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.999566007238672,
      "phase": -3.1402292251190937,
      "exact_phase": -3.1415926535897922,
      "residual": 0.0013634284706984805,
      "elapsed_seconds": 94.20718006300012,
      "toron_index": 51,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.28125,
      "hy": -0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.1778631749687685,
      "phase": 2.582819009763754,
      "exact_phase": 2.5818879987563417,
      "residual": 0.0009310110074123301,
      "elapsed_seconds": 71.71621178999976,
      "toron_index": 52
    },
    {
      "hx": -0.28125,
      "hy": -0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.7438636018878437,
      "phase": 2.3369164269636924,
      "exact_phase": 2.3377862308428794,
      "residual": -0.0008698038791870033,
      "elapsed_seconds": 73.59825657200054,
      "toron_index": 53
    },
    {
      "hx": -0.28125,
      "hy": -0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.2877956665595389,
      "phase": 0.9041367517984251,
      "exact_phase": 0.9035998713776119,
      "residual": 0.000536880420813235,
      "elapsed_seconds": 74.00588408099975,
      "toron_index": 54,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.28125,
      "hy": -0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.017651360488512586,
      "phase": 0.05545338443657628,
      "exact_phase": 0.05506287651501825,
      "residual": 0.0003905079215580365,
      "elapsed_seconds": 85.31776947300023,
      "toron_index": 55,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.28125,
      "hy": 0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.017651360488512586,
      "phase": -0.05545338443657628,
      "exact_phase": -0.05506287651501825,
      "residual": -0.0003905079215580365,
      "elapsed_seconds": 85.31776947300023,
      "toron_index": 56
    },
    {
      "hx": -0.28125,
      "hy": 0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.2877956665595389,
      "phase": -0.9041367517984251,
      "exact_phase": -0.9035998713776119,
      "residual": -0.000536880420813235,
      "elapsed_seconds": 74.00588408099975,
      "toron_index": 57
    },
    {
      "hx": -0.28125,
      "hy": 0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.7438636018878437,
      "phase": -2.3369164269636924,
      "exact_phase": -2.3377862308428794,
      "residual": 0.0008698038791870033,
      "elapsed_seconds": 73.59825657200054,
      "toron_index": 58,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.28125,
      "hy": 0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.1778631749687685,
      "phase": -2.582819009763754,
      "exact_phase": -2.5818879987563417,
      "residual": -0.0009310110074123301,
      "elapsed_seconds": 71.71621178999976,
      "toron_index": 59,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.28125,
      "hy": 0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.999566007238672,
      "phase": 3.1402292251190937,
      "exact_phase": 3.1415926535897922,
      "residual": -0.0013634284706984803,
      "elapsed_seconds": 94.20718006300012,
      "toron_index": 60
    },
    {
      "hx": -0.28125,
      "hy": 0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.561064415599097,
      "phase": 1.3789568073530198,
      "exact_phase": 1.377320590760126,
      "residual": 0.001636216592893813,
      "elapsed_seconds": 161.5017543419999,
      "toron_index": 61
    },
    {
      "hx": -0.28125,
      "hy": 0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.44551554804387394,
      "phase": 1.399628372794665,
      "exact_phase": 1.3998539299107373,
      "residual": -0.00022555711607230572,
      "elapsed_seconds": 63.447015210000245,
      "toron_index": 62,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.28125,
      "hy": 0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.34640328853409885,
      "phase": 1.0882580264380703,
      "exact_phase": 1.089775615288852,
      "residual": -0.0015175888507816815,
      "elapsed_seconds": 84.458059564,
      "toron_index": 63,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.21875,
      "hy": -0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.21714060088000517,
      "phase": -0.6821673165206975,
      "exact_phase": -0.6822698358612249,
      "residual": 0.00010251934052740719,
      "elapsed_seconds": 154.85105272800047,
      "toron_index": 64
    },
    {
      "hx": -0.21875,
      "hy": -0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.46339165175504865,
      "phase": -1.4557878088885006,
      "exact_phase": -1.4556873012528784,
      "residual": -0.00010050763562219345,
      "elapsed_seconds": 121.50722683299955,
      "toron_index": 65
    },
    {
      "hx": -0.21875,
      "hy": -0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.3568730098539,
      "phase": -2.0204430275683034,
      "exact_phase": -2.0198584613496267,
      "residual": -0.000584566218676752,
      "elapsed_seconds": 55.48649632700017,
      "toron_index": 66,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.21875,
      "hy": -0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.8217306407210813,
      "phase": -2.5815429441189828,
      "exact_phase": -2.5818879987563417,
      "residual": 0.0003450546373588991,
      "elapsed_seconds": 59.82095657799982,
      "toron_index": 67,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.21875,
      "hy": -0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.9997597549005044,
      "phase": -3.1408379013501566,
      "exact_phase": 3.141592653589793,
      "residual": 0.0007547522396367474,
      "elapsed_seconds": 73.35842101300022,
      "toron_index": 68
    },
    {
      "hx": -0.21875,
      "hy": -0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.6234049379001352,
      "phase": 1.9584843731186659,
      "exact_phase": 1.958775848599502,
      "residual": -0.00029147548083607866,
      "elapsed_seconds": 77.87502224999935,
      "toron_index": 69
    },
    {
      "hx": -0.21875,
      "hy": -0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.2340214142476488,
      "phase": 0.7351999557831073,
      "exact_phase": 0.7355237907782837,
      "residual": -0.00032383499517640857,
      "elapsed_seconds": 60.21607602200038,
      "toron_index": 70,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.21875,
      "hy": -0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.04651245505158565,
      "phase": 0.14612318709048694,
      "exact_phase": 0.1461862478401638,
      "residual": -6.306074967685202e-05,
      "elapsed_seconds": 123.1161621780002,
      "toron_index": 71,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.21875,
      "hy": 0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.04651245505158565,
      "phase": -0.14612318709048694,
      "exact_phase": -0.1461862478401638,
      "residual": 6.306074967685203e-05,
      "elapsed_seconds": 123.1161621780002,
      "toron_index": 72
    },
    {
      "hx": -0.21875,
      "hy": 0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.2340214142476488,
      "phase": -0.7351999557831073,
      "exact_phase": -0.7355237907782837,
      "residual": 0.00032383499517640857,
      "elapsed_seconds": 60.21607602200038,
      "toron_index": 73
    },
    {
      "hx": -0.21875,
      "hy": 0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.6234049379001352,
      "phase": -1.9584843731186659,
      "exact_phase": -1.958775848599502,
      "residual": 0.00029147548083607866,
      "elapsed_seconds": 77.87502224999935,
      "toron_index": 74,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.21875,
      "hy": 0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.9997597549005044,
      "phase": 3.1408379013501566,
      "exact_phase": -3.141592653589793,
      "residual": -0.0007547522396367474,
      "elapsed_seconds": 73.35842101300022,
      "toron_index": 75,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.21875,
      "hy": 0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.8217306407210813,
      "phase": 2.5815429441189828,
      "exact_phase": 2.5818879987563417,
      "residual": -0.00034505463735889913,
      "elapsed_seconds": 59.82095657799982,
      "toron_index": 76
    },
    {
      "hx": -0.21875,
      "hy": 0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.3568730098539,
      "phase": 2.0204430275683034,
      "exact_phase": 2.0198584613496267,
      "residual": 0.000584566218676752,
      "elapsed_seconds": 55.48649632700017,
      "toron_index": 77
    },
    {
      "hx": -0.21875,
      "hy": 0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.46339165175504865,
      "phase": 1.4557878088885006,
      "exact_phase": 1.4556873012528784,
      "residual": 0.00010050763562219345,
      "elapsed_seconds": 121.50722683299955,
      "toron_index": 78,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.21875,
      "hy": 0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.21714060088000517,
      "phase": 0.6821673165206975,
      "exact_phase": 0.6822698358612249,
      "residual": -0.00010251934052740719,
      "elapsed_seconds": 154.85105272800047,
      "toron_index": 79,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.15625,
      "hy": -0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.5086614915979368,
      "phase": -1.5980072051681047,
      "exact_phase": -1.5978453504609553,
      "residual": -0.0001618547071493559,
      "elapsed_seconds": 69.13025177899999,
      "toron_index": 80
    },
    {
      "hx": -0.15625,
      "hy": -0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.47038987091056356,
      "phase": -1.4777733627756775,
      "exact_phase": -1.4779152754703655,
      "residual": 0.00014191269468799564,
      "elapsed_seconds": 56.77175931399961,
      "toron_index": 81
    },
    {
      "hx": -0.15625,
      "hy": -0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.1484534836786024,
      "phase": -2.675212279865284,
      "exact_phase": -2.674395843762686,
      "residual": -0.0008164361025979618,
      "elapsed_seconds": 85.39688924800066,
      "toron_index": 82,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.15625,
      "hy": -0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.744060862029057,
      "phase": -2.337536137974174,
      "exact_phase": -2.3377862308428794,
      "residual": 0.000250092868705476,
      "elapsed_seconds": 69.39852200099995,
      "toron_index": 83,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.15625,
      "hy": -0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.6231985824521477,
      "phase": -1.95783608835924,
      "exact_phase": -1.9587758485995017,
      "residual": 0.0009397602402616556,
      "elapsed_seconds": 70.68364181499965,
      "toron_index": 84
    },
    {
      "hx": -0.15625,
      "hy": -0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.00011277588852761068,
      "phase": -0.0003542959029004031,
      "exact_phase": -2.6518383527219463e-16,
      "residual": -0.0003542959029001379,
      "elapsed_seconds": 63.74692881400006,
      "toron_index": 85
    },
    {
      "hx": -0.15625,
      "hy": -0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.07307673559852622,
      "phase": -0.2295773357046537,
      "exact_phase": -0.22875765389563973,
      "residual": -0.0008196818090139555,
      "elapsed_seconds": 60.62748901800023,
      "toron_index": 86,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.15625,
      "hy": -0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.0155063295763964,
      "phase": -0.04871457108134906,
      "exact_phase": -0.04853945255364579,
      "residual": -0.00017511852770326491,
      "elapsed_seconds": 93.65808526000001,
      "toron_index": 87,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.15625,
      "hy": 0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.0155063295763964,
      "phase": 0.04871457108134906,
      "exact_phase": 0.04853945255364579,
      "residual": 0.00017511852770326491,
      "elapsed_seconds": 93.65808526000001,
      "toron_index": 88
    },
    {
      "hx": -0.15625,
      "hy": 0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.07307673559852622,
      "phase": 0.2295773357046537,
      "exact_phase": 0.22875765389563973,
      "residual": 0.0008196818090139556,
      "elapsed_seconds": 60.62748901800023,
      "toron_index": 89
    },
    {
      "hx": -0.15625,
      "hy": 0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.00011277588852761068,
      "phase": 0.0003542959029004031,
      "exact_phase": 2.6518383527219463e-16,
      "residual": 0.0003542959029001379,
      "elapsed_seconds": 63.74692881400006,
      "toron_index": 90,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.15625,
      "hy": 0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.6231985824521477,
      "phase": 1.95783608835924,
      "exact_phase": 1.9587758485995017,
      "residual": -0.0009397602402616556,
      "elapsed_seconds": 70.68364181499965,
      "toron_index": 91,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.15625,
      "hy": 0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.744060862029057,
      "phase": 2.337536137974174,
      "exact_phase": 2.3377862308428794,
      "residual": -0.000250092868705476,
      "elapsed_seconds": 69.39852200099995,
      "toron_index": 92
    },
    {
      "hx": -0.15625,
      "hy": 0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.1484534836786024,
      "phase": 2.675212279865284,
      "exact_phase": 2.674395843762686,
      "residual": 0.0008164361025979617,
      "elapsed_seconds": 85.39688924800066,
      "toron_index": 93
    },
    {
      "hx": -0.15625,
      "hy": 0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.47038987091056356,
      "phase": 1.4777733627756775,
      "exact_phase": 1.4779152754703655,
      "residual": -0.00014191269468799567,
      "elapsed_seconds": 56.77175931399961,
      "toron_index": 94,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.15625,
      "hy": 0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.5086614915979368,
      "phase": 1.5980072051681047,
      "exact_phase": 1.5978453504609553,
      "residual": 0.0001618547071493559,
      "elapsed_seconds": 69.13025177899999,
      "toron_index": 95,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.09375,
      "hy": -0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.30627967275481227,
      "phase": -0.9622059698704042,
      "exact_phase": -0.9627988024592373,
      "residual": 0.0005928325888331365,
      "elapsed_seconds": 74.60304284699941,
      "toron_index": 96
    },
    {
      "hx": -0.09375,
      "hy": -0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.0969373811493287,
      "phase": -0.30453776447696473,
      "exact_phase": -0.30477357909404046,
      "residual": 0.0002358146170757247,
      "elapsed_seconds": 66.08372570900065,
      "toron_index": 97
    },
    {
      "hx": -0.09375,
      "hy": -0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.3957405306377866,
      "phase": 1.2432555437793968,
      "exact_phase": 1.244132426619498,
      "residual": -0.000876882840101123,
      "elapsed_seconds": 60.823927426999944,
      "toron_index": 98
    },
    {
      "hx": -0.09375,
      "hy": -0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.28742475533681194,
      "phase": -0.9029714998259721,
      "exact_phase": -0.903599871377612,
      "residual": 0.0006283715516398614,
      "elapsed_seconds": 80.94872656700045,
      "toron_index": 99
    },
    {
      "hx": -0.09375,
      "hy": -0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.23395308710590876,
      "phase": -0.7349852997365759,
      "exact_phase": -0.7355237907782839,
      "residual": 0.0005384910417078892,
      "elapsed_seconds": 160.7964171220001,
      "toron_index": 100,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": -0.09375,
      "hy": -0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.07279184905454551,
      "phase": 0.2286823382309773,
      "exact_phase": 0.22875765389563946,
      "residual": -7.531566466215114e-05,
      "elapsed_seconds": 166.56107499599966,
      "toron_index": 101,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": -0.09375,
      "hy": -0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -5.410138051153768e-06,
      "phase": -1.6996449956411277e-05,
      "exact_phase": 3.034580926817059e-16,
      "residual": -1.6996449956714735e-05,
      "elapsed_seconds": 72.53473165299965,
      "toron_index": 102
    },
    {
      "hx": -0.09375,
      "hy": -0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.02844558478755806,
      "phase": -0.08936444019565797,
      "exact_phase": -0.08937479443864124,
      "residual": 1.0354242983276472e-05,
      "elapsed_seconds": 65.9332484180004,
      "toron_index": 103
    },
    {
      "hx": -0.09375,
      "hy": 0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.02844558478755806,
      "phase": 0.08936444019565795,
      "exact_phase": 0.08937479443864124,
      "residual": -1.035424298327647e-05,
      "elapsed_seconds": 65.9332484180004,
      "toron_index": 104,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.09375,
      "hy": 0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 5.410138051153768e-06,
      "phase": 1.6996449956411277e-05,
      "exact_phase": -3.034580926817059e-16,
      "residual": 1.6996449956714735e-05,
      "elapsed_seconds": 72.53473165299965,
      "toron_index": 105,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.09375,
      "hy": 0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.07279184905454551,
      "phase": -0.2286823382309773,
      "exact_phase": -0.22875765389563946,
      "residual": 7.531566466215114e-05,
      "elapsed_seconds": 166.56107499599966,
      "toron_index": 106,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": -0.09375,
      "hy": 0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.23395308710590876,
      "phase": 0.7349852997365759,
      "exact_phase": 0.7355237907782839,
      "residual": -0.0005384910417078892,
      "elapsed_seconds": 160.7964171220001,
      "toron_index": 107,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": -0.09375,
      "hy": 0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.28742475533681194,
      "phase": 0.9029714998259721,
      "exact_phase": 0.903599871377612,
      "residual": -0.0006283715516398614,
      "elapsed_seconds": 80.94872656700045,
      "toron_index": 108,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.09375,
      "hy": 0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.3957405306377866,
      "phase": -1.2432555437793968,
      "exact_phase": -1.244132426619498,
      "residual": 0.000876882840101123,
      "elapsed_seconds": 60.823927426999944,
      "toron_index": 109,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.09375,
      "hy": 0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.0969373811493287,
      "phase": 0.30453776447696473,
      "exact_phase": 0.30477357909404046,
      "residual": -0.0002358146170757247,
      "elapsed_seconds": 66.08372570900065,
      "toron_index": 110,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.09375,
      "hy": 0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.30627967275481227,
      "phase": 0.9622059698704042,
      "exact_phase": 0.9627988024592373,
      "residual": -0.0005928325888331365,
      "elapsed_seconds": 74.60304284699941,
      "toron_index": 111,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": -0.03125,
      "hy": -0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.03341744557262361,
      "phase": -0.10498400151269106,
      "exact_phase": -0.1050752953667163,
      "residual": 9.129385402521781e-05,
      "elapsed_seconds": 66.38413884800048,
      "toron_index": 112,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": -0.03125,
      "hy": -0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.007321658994199951,
      "phase": -0.023001670108268205,
      "exact_phase": -0.023023967614888865,
      "residual": 2.229750662066307e-05,
      "elapsed_seconds": 76.03899803900003,
      "toron_index": 113,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": -0.03125,
      "hy": -0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.05302079211813768,
      "phase": 0.16656973100585293,
      "exact_phase": 0.16671882920423478,
      "residual": -0.00014909819838185295,
      "elapsed_seconds": 73.92679151399989,
      "toron_index": 114,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": -0.03125,
      "hy": -0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.01751029405741119,
      "phase": -0.055010211172960004,
      "exact_phase": -0.05506287651501814,
      "residual": 5.266534205813911e-05,
      "elapsed_seconds": 85.97141244999966,
      "toron_index": 115,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": -0.03125,
      "hy": -0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.046492068197300326,
      "phase": -0.14605913989883437,
      "exact_phase": -0.14618624784016396,
      "residual": 0.00012710794132958503,
      "elapsed_seconds": 62.1442365339999,
      "toron_index": 116,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": -0.03125,
      "hy": -0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.015437354197597437,
      "phase": 0.048497878538035666,
      "exact_phase": 0.04853945255364594,
      "residual": -4.1574015610272574e-05,
      "elapsed_seconds": 69.43778410300001,
      "toron_index": 117,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": -0.03125,
      "hy": -0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.02842434019918511,
      "phase": 0.08929769835289697,
      "exact_phase": 0.08937479443864133,
      "residual": -7.709608574435478e-05,
      "elapsed_seconds": 80.62506808599937,
      "toron_index": 118,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": -0.03125,
      "hy": -0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -5.323718303605344e-08,
      "phase": -1.6724954312388064e-07,
      "exact_phase": 3.2940618112288146e-17,
      "residual": -1.6724954315682124e-07,
      "elapsed_seconds": 81.13220794300014,
      "toron_index": 119,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": -0.03125,
      "hy": 0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 5.323718303605344e-08,
      "phase": 1.6724954312388064e-07,
      "exact_phase": -3.2940618112288146e-17,
      "residual": 1.6724954315682124e-07,
      "elapsed_seconds": 81.13220794300014,
      "toron_index": 120,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": -0.03125,
      "hy": 0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.02842434019918511,
      "phase": -0.08929769835289697,
      "exact_phase": -0.08937479443864133,
      "residual": 7.709608574435478e-05,
      "elapsed_seconds": 80.62506808599937,
      "toron_index": 121,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": -0.03125,
      "hy": 0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.015437354197597437,
      "phase": -0.048497878538035666,
      "exact_phase": -0.04853945255364594,
      "residual": 4.1574015610272574e-05,
      "elapsed_seconds": 69.43778410300001,
      "toron_index": 122,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": -0.03125,
      "hy": 0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.046492068197300326,
      "phase": 0.14605913989883437,
      "exact_phase": 0.14618624784016396,
      "residual": -0.00012710794132958503,
      "elapsed_seconds": 62.1442365339999,
      "toron_index": 123,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": -0.03125,
      "hy": 0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.01751029405741119,
      "phase": 0.055010211172960004,
      "exact_phase": 0.05506287651501814,
      "residual": -5.266534205813911e-05,
      "elapsed_seconds": 85.97141244999966,
      "toron_index": 124,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": -0.03125,
      "hy": 0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.05302079211813768,
      "phase": -0.16656973100585293,
      "exact_phase": -0.16671882920423478,
      "residual": 0.00014909819838185295,
      "elapsed_seconds": 73.92679151399989,
      "toron_index": 125,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": -0.03125,
      "hy": 0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.007321658994199951,
      "phase": 0.023001670108268205,
      "exact_phase": 0.023023967614888865,
      "residual": -2.229750662066307e-05,
      "elapsed_seconds": 76.03899803900003,
      "toron_index": 126,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": -0.03125,
      "hy": 0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.03341744557262361,
      "phase": 0.10498400151269106,
      "exact_phase": 0.1050752953667163,
      "residual": -9.129385402521781e-05,
      "elapsed_seconds": 66.38413884800048,
      "toron_index": 127,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.03125,
      "hy": -0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.03341744557262361,
      "phase": 0.10498400151269108,
      "exact_phase": 0.1050752953667163,
      "residual": -9.129385402521782e-05,
      "elapsed_seconds": 66.38413884800048,
      "toron_index": 128
    },
    {
      "hx": 0.03125,
      "hy": -0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.007321658994199951,
      "phase": 0.023001670108268202,
      "exact_phase": 0.023023967614888865,
      "residual": -2.229750662066307e-05,
      "elapsed_seconds": 76.03899803900003,
      "toron_index": 129
    },
    {
      "hx": 0.03125,
      "hy": -0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.05302079211813768,
      "phase": -0.16656973100585293,
      "exact_phase": -0.16671882920423478,
      "residual": 0.00014909819838185295,
      "elapsed_seconds": 73.92679151399989,
      "toron_index": 130,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": 0.03125,
      "hy": -0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.01751029405741119,
      "phase": 0.055010211172960004,
      "exact_phase": 0.05506287651501814,
      "residual": -5.266534205813911e-05,
      "elapsed_seconds": 85.97141244999966,
      "toron_index": 131,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": 0.03125,
      "hy": -0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.046492068197300326,
      "phase": 0.14605913989883437,
      "exact_phase": 0.14618624784016396,
      "residual": -0.00012710794132958503,
      "elapsed_seconds": 62.1442365339999,
      "toron_index": 132
    },
    {
      "hx": 0.03125,
      "hy": -0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.015437354197597437,
      "phase": -0.048497878538035666,
      "exact_phase": -0.04853945255364594,
      "residual": 4.1574015610272574e-05,
      "elapsed_seconds": 69.43778410300001,
      "toron_index": 133
    },
    {
      "hx": 0.03125,
      "hy": -0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.02842434019918511,
      "phase": -0.08929769835289697,
      "exact_phase": -0.08937479443864133,
      "residual": 7.709608574435478e-05,
      "elapsed_seconds": 80.62506808599937,
      "toron_index": 134,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": 0.03125,
      "hy": -0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 5.323718303605344e-08,
      "phase": 1.6724954312388064e-07,
      "exact_phase": -3.2940618112288146e-17,
      "residual": 1.6724954315682124e-07,
      "elapsed_seconds": 81.13220794300014,
      "toron_index": 135,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": 0.03125,
      "hy": 0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -5.323718303605344e-08,
      "phase": -1.6724954312388064e-07,
      "exact_phase": 3.2940618112288146e-17,
      "residual": -1.6724954315682124e-07,
      "elapsed_seconds": 81.13220794300014,
      "toron_index": 136
    },
    {
      "hx": 0.03125,
      "hy": 0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.02842434019918511,
      "phase": 0.08929769835289697,
      "exact_phase": 0.08937479443864133,
      "residual": -7.709608574435478e-05,
      "elapsed_seconds": 80.62506808599937,
      "toron_index": 137
    },
    {
      "hx": 0.03125,
      "hy": 0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.015437354197597437,
      "phase": 0.048497878538035666,
      "exact_phase": 0.04853945255364594,
      "residual": -4.1574015610272574e-05,
      "elapsed_seconds": 69.43778410300001,
      "toron_index": 138,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": 0.03125,
      "hy": 0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.046492068197300326,
      "phase": -0.14605913989883437,
      "exact_phase": -0.14618624784016396,
      "residual": 0.00012710794132958503,
      "elapsed_seconds": 62.1442365339999,
      "toron_index": 139,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": 0.03125,
      "hy": 0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.01751029405741119,
      "phase": -0.055010211172960004,
      "exact_phase": -0.05506287651501814,
      "residual": 5.266534205813911e-05,
      "elapsed_seconds": 85.97141244999966,
      "toron_index": 140
    },
    {
      "hx": 0.03125,
      "hy": 0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.05302079211813768,
      "phase": 0.16656973100585293,
      "exact_phase": 0.16671882920423478,
      "residual": -0.00014909819838185292,
      "elapsed_seconds": 73.92679151399989,
      "toron_index": 141
    },
    {
      "hx": 0.03125,
      "hy": 0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.007321658994199951,
      "phase": -0.023001670108268205,
      "exact_phase": -0.023023967614888865,
      "residual": 2.229750662066307e-05,
      "elapsed_seconds": 76.03899803900003,
      "toron_index": 142,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": 0.03125,
      "hy": 0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.03341744557262361,
      "phase": -0.10498400151269106,
      "exact_phase": -0.1050752953667163,
      "residual": 9.129385402521781e-05,
      "elapsed_seconds": 66.38413884800048,
      "toron_index": 143,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": 0.09375,
      "hy": -0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.3062796727509186,
      "phase": 0.962205969858172,
      "exact_phase": 0.9627988024592373,
      "residual": -0.0005928326010653517,
      "elapsed_seconds": 70.89710954400016,
      "toron_index": 144
    },
    {
      "hx": 0.09375,
      "hy": -0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.09693738113138987,
      "phase": 0.30453776442060826,
      "exact_phase": 0.30477357909404046,
      "residual": -0.00023581467343219975,
      "elapsed_seconds": 67.78539855500003,
      "toron_index": 145
    },
    {
      "hx": 0.09375,
      "hy": -0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.3957405306377866,
      "phase": -1.2432555437793968,
      "exact_phase": -1.244132426619498,
      "residual": 0.000876882840101123,
      "elapsed_seconds": 60.823927426999944,
      "toron_index": 146,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.09375,
      "hy": -0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.28742475533681194,
      "phase": 0.9029714998259721,
      "exact_phase": 0.903599871377612,
      "residual": -0.0006283715516398614,
      "elapsed_seconds": 80.94872656700045,
      "toron_index": 147,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.09375,
      "hy": -0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.23395308710590876,
      "phase": 0.7349852997365759,
      "exact_phase": 0.7355237907782838,
      "residual": -0.0005384910417078892,
      "elapsed_seconds": 160.7964171220001,
      "toron_index": 148
    },
    {
      "hx": 0.09375,
      "hy": -0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.07279184905454551,
      "phase": -0.2286823382309773,
      "exact_phase": -0.22875765389563946,
      "residual": 7.531566466215113e-05,
      "elapsed_seconds": 166.56107499599966,
      "toron_index": 149
    },
    {
      "hx": 0.09375,
      "hy": -0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 5.410138051153768e-06,
      "phase": 1.6996449956411277e-05,
      "exact_phase": -3.034580926817059e-16,
      "residual": 1.6996449956714735e-05,
      "elapsed_seconds": 72.53473165299965,
      "toron_index": 150,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.09375,
      "hy": -0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.02844558478755806,
      "phase": 0.08936444019565795,
      "exact_phase": 0.08937479443864124,
      "residual": -1.035424298327647e-05,
      "elapsed_seconds": 65.9332484180004,
      "toron_index": 151,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.09375,
      "hy": 0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.02844558478755806,
      "phase": -0.08936444019565795,
      "exact_phase": -0.08937479443864124,
      "residual": 1.035424298327647e-05,
      "elapsed_seconds": 65.9332484180004,
      "toron_index": 152,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.09375,
      "hy": 0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -5.410138051153768e-06,
      "phase": -1.6996449956411277e-05,
      "exact_phase": 3.034580926817059e-16,
      "residual": -1.6996449956714735e-05,
      "elapsed_seconds": 72.53473165299965,
      "toron_index": 153,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.09375,
      "hy": 0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.07279184905454551,
      "phase": 0.2286823382309773,
      "exact_phase": 0.22875765389563946,
      "residual": -7.531566466215114e-05,
      "elapsed_seconds": 166.56107499599966,
      "toron_index": 154,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": 0.09375,
      "hy": 0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.23395308710590876,
      "phase": -0.7349852997365759,
      "exact_phase": -0.7355237907782839,
      "residual": 0.0005384910417078892,
      "elapsed_seconds": 160.7964171220001,
      "toron_index": 155,
      "symmetry_reconstructed": "y"
    },
    {
      "hx": 0.09375,
      "hy": 0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.28742475533681194,
      "phase": -0.9029714998259721,
      "exact_phase": -0.903599871377612,
      "residual": 0.0006283715516398614,
      "elapsed_seconds": 80.94872656700045,
      "toron_index": 156,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.09375,
      "hy": 0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.3957405306377866,
      "phase": 1.2432555437793968,
      "exact_phase": 1.244132426619498,
      "residual": -0.000876882840101123,
      "elapsed_seconds": 60.823927426999944,
      "toron_index": 157,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.09375,
      "hy": 0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.0969373811493287,
      "phase": -0.30453776447696473,
      "exact_phase": -0.30477357909404046,
      "residual": 0.0002358146170757247,
      "elapsed_seconds": 66.08372570900065,
      "toron_index": 158,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.09375,
      "hy": 0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.30627967275481227,
      "phase": -0.9622059698704042,
      "exact_phase": -0.9627988024592373,
      "residual": 0.0005928325888331365,
      "elapsed_seconds": 74.60304284699941,
      "toron_index": 159,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.15625,
      "hy": -0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.5086614915979368,
      "phase": 1.5980072051681047,
      "exact_phase": 1.5978453504609553,
      "residual": 0.0001618547071493559,
      "elapsed_seconds": 69.13025177899999,
      "toron_index": 160,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.15625,
      "hy": -0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.47038987091056356,
      "phase": 1.4777733627756775,
      "exact_phase": 1.4779152754703655,
      "residual": -0.00014191269468799567,
      "elapsed_seconds": 56.77175931399961,
      "toron_index": 161,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.15625,
      "hy": -0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.1484534836786024,
      "phase": 2.675212279865284,
      "exact_phase": 2.674395843762686,
      "residual": 0.0008164361025979618,
      "elapsed_seconds": 85.39688924800066,
      "toron_index": 162,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.15625,
      "hy": -0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.744060862029057,
      "phase": 2.337536137974174,
      "exact_phase": 2.3377862308428794,
      "residual": -0.000250092868705476,
      "elapsed_seconds": 69.39852200099995,
      "toron_index": 163,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.15625,
      "hy": -0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.6231985824521477,
      "phase": 1.95783608835924,
      "exact_phase": 1.9587758485995017,
      "residual": -0.0009397602402616556,
      "elapsed_seconds": 70.68364181499965,
      "toron_index": 164,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.15625,
      "hy": -0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.00011277588852761068,
      "phase": 0.0003542959029004031,
      "exact_phase": 2.6518383527219463e-16,
      "residual": 0.0003542959029001379,
      "elapsed_seconds": 63.74692881400006,
      "toron_index": 165,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.15625,
      "hy": -0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.07307673559852622,
      "phase": 0.2295773357046537,
      "exact_phase": 0.22875765389563973,
      "residual": 0.0008196818090139555,
      "elapsed_seconds": 60.62748901800023,
      "toron_index": 166,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.15625,
      "hy": -0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.0155063295763964,
      "phase": 0.04871457108134906,
      "exact_phase": 0.04853945255364579,
      "residual": 0.00017511852770326491,
      "elapsed_seconds": 93.65808526000001,
      "toron_index": 167,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.15625,
      "hy": 0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.0155063295763964,
      "phase": -0.04871457108134906,
      "exact_phase": -0.04853945255364579,
      "residual": -0.00017511852770326491,
      "elapsed_seconds": 93.65808526000001,
      "toron_index": 168,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.15625,
      "hy": 0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.07307673559852622,
      "phase": -0.2295773357046537,
      "exact_phase": -0.22875765389563973,
      "residual": -0.0008196818090139555,
      "elapsed_seconds": 60.62748901800023,
      "toron_index": 169,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.15625,
      "hy": 0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.00011277588852761068,
      "phase": -0.0003542959029004031,
      "exact_phase": -2.6518383527219463e-16,
      "residual": -0.0003542959029001379,
      "elapsed_seconds": 63.74692881400006,
      "toron_index": 170,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.15625,
      "hy": 0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.6231985824521477,
      "phase": -1.95783608835924,
      "exact_phase": -1.9587758485995017,
      "residual": 0.0009397602402616556,
      "elapsed_seconds": 70.68364181499965,
      "toron_index": 171,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.15625,
      "hy": 0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.744060862029057,
      "phase": -2.337536137974174,
      "exact_phase": -2.3377862308428794,
      "residual": 0.000250092868705476,
      "elapsed_seconds": 69.39852200099995,
      "toron_index": 172,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.15625,
      "hy": 0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.1484534836786024,
      "phase": -2.675212279865284,
      "exact_phase": -2.674395843762686,
      "residual": -0.0008164361025979618,
      "elapsed_seconds": 85.39688924800066,
      "toron_index": 173,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.15625,
      "hy": 0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.47038987091056356,
      "phase": -1.4777733627756775,
      "exact_phase": -1.4779152754703655,
      "residual": 0.00014191269468799567,
      "elapsed_seconds": 56.77175931399961,
      "toron_index": 174,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.15625,
      "hy": 0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.5086614915979368,
      "phase": -1.5980072051681047,
      "exact_phase": -1.5978453504609553,
      "residual": -0.0001618547071493559,
      "elapsed_seconds": 69.13025177899999,
      "toron_index": 175,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.21875,
      "hy": -0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.21714060088000517,
      "phase": 0.6821673165206975,
      "exact_phase": 0.6822698358612249,
      "residual": -0.00010251934052740719,
      "elapsed_seconds": 154.85105272800047,
      "toron_index": 176,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.21875,
      "hy": -0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.46339165175504865,
      "phase": 1.4557878088885006,
      "exact_phase": 1.4556873012528784,
      "residual": 0.00010050763562219345,
      "elapsed_seconds": 121.50722683299955,
      "toron_index": 177,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.21875,
      "hy": -0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.3568730098539,
      "phase": 2.0204430275683034,
      "exact_phase": 2.0198584613496267,
      "residual": 0.000584566218676752,
      "elapsed_seconds": 55.48649632700017,
      "toron_index": 178,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.21875,
      "hy": -0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.8217306407210813,
      "phase": 2.5815429441189828,
      "exact_phase": 2.5818879987563417,
      "residual": -0.0003450546373588991,
      "elapsed_seconds": 59.82095657799982,
      "toron_index": 179,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.21875,
      "hy": -0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.9997597549005044,
      "phase": 3.1408379013501566,
      "exact_phase": -3.141592653589793,
      "residual": -0.0007547522396367474,
      "elapsed_seconds": 73.35842101300022,
      "toron_index": 180,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.21875,
      "hy": -0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.6234049379001352,
      "phase": -1.9584843731186659,
      "exact_phase": -1.958775848599502,
      "residual": 0.00029147548083607866,
      "elapsed_seconds": 77.87502224999935,
      "toron_index": 181,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.21875,
      "hy": -0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.2340214142476488,
      "phase": -0.7351999557831073,
      "exact_phase": -0.7355237907782837,
      "residual": 0.00032383499517640857,
      "elapsed_seconds": 60.21607602200038,
      "toron_index": 182,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.21875,
      "hy": -0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.04651245505158565,
      "phase": -0.14612318709048694,
      "exact_phase": -0.1461862478401638,
      "residual": 6.306074967685202e-05,
      "elapsed_seconds": 123.1161621780002,
      "toron_index": 183,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.21875,
      "hy": 0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.04651245505158565,
      "phase": 0.14612318709048694,
      "exact_phase": 0.1461862478401638,
      "residual": -6.306074967685202e-05,
      "elapsed_seconds": 123.1161621780002,
      "toron_index": 184,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.21875,
      "hy": 0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.2340214142476488,
      "phase": 0.7351999557831073,
      "exact_phase": 0.7355237907782837,
      "residual": -0.00032383499517640857,
      "elapsed_seconds": 60.21607602200038,
      "toron_index": 185,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.21875,
      "hy": 0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.6234049379001352,
      "phase": 1.9584843731186659,
      "exact_phase": 1.958775848599502,
      "residual": -0.00029147548083607866,
      "elapsed_seconds": 77.87502224999935,
      "toron_index": 186,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.21875,
      "hy": 0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.9997597549005044,
      "phase": -3.1408379013501566,
      "exact_phase": 3.141592653589793,
      "residual": 0.0007547522396367474,
      "elapsed_seconds": 73.35842101300022,
      "toron_index": 187,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.21875,
      "hy": 0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.8217306407210813,
      "phase": -2.5815429441189828,
      "exact_phase": -2.5818879987563417,
      "residual": 0.0003450546373588991,
      "elapsed_seconds": 59.82095657799982,
      "toron_index": 188,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.21875,
      "hy": 0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.3568730098539,
      "phase": -2.0204430275683034,
      "exact_phase": -2.0198584613496267,
      "residual": -0.000584566218676752,
      "elapsed_seconds": 55.48649632700017,
      "toron_index": 189,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.21875,
      "hy": 0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.46339165175504865,
      "phase": -1.4557878088885006,
      "exact_phase": -1.4556873012528784,
      "residual": -0.00010050763562219345,
      "elapsed_seconds": 121.50722683299955,
      "toron_index": 190,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.21875,
      "hy": 0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.21714060088000517,
      "phase": -0.6821673165206975,
      "exact_phase": -0.6822698358612249,
      "residual": 0.00010251934052740719,
      "elapsed_seconds": 154.85105272800047,
      "toron_index": 191,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.28125,
      "hy": -0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.34640328853409885,
      "phase": 1.0882580264380703,
      "exact_phase": 1.089775615288852,
      "residual": -0.0015175888507816815,
      "elapsed_seconds": 84.458059564,
      "toron_index": 192,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.28125,
      "hy": -0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.44551554804387394,
      "phase": 1.399628372794665,
      "exact_phase": 1.3998539299107373,
      "residual": -0.00022555711607230572,
      "elapsed_seconds": 63.447015210000245,
      "toron_index": 193,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.28125,
      "hy": -0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.561064415599097,
      "phase": 1.3789568073530198,
      "exact_phase": 1.377320590760126,
      "residual": 0.0016362165928938128,
      "elapsed_seconds": 161.5017543419999,
      "toron_index": 194,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.28125,
      "hy": -0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.999566007238672,
      "phase": 3.1402292251190937,
      "exact_phase": 3.1415926535897922,
      "residual": -0.0013634284706984805,
      "elapsed_seconds": 94.20718006300012,
      "toron_index": 195,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.28125,
      "hy": -0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.1778631749687685,
      "phase": -2.582819009763754,
      "exact_phase": -2.5818879987563417,
      "residual": -0.0009310110074123301,
      "elapsed_seconds": 71.71621178999976,
      "toron_index": 196,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.28125,
      "hy": -0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.7438636018878437,
      "phase": -2.3369164269636924,
      "exact_phase": -2.3377862308428794,
      "residual": 0.0008698038791870033,
      "elapsed_seconds": 73.59825657200054,
      "toron_index": 197,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.28125,
      "hy": -0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.2877956665595389,
      "phase": -0.9041367517984251,
      "exact_phase": -0.9035998713776119,
      "residual": -0.000536880420813235,
      "elapsed_seconds": 74.00588408099975,
      "toron_index": 198,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.28125,
      "hy": -0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.017651360488512586,
      "phase": -0.05545338443657628,
      "exact_phase": -0.05506287651501825,
      "residual": -0.0003905079215580365,
      "elapsed_seconds": 85.31776947300023,
      "toron_index": 199,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.28125,
      "hy": 0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.017651360488512586,
      "phase": 0.05545338443657628,
      "exact_phase": 0.05506287651501825,
      "residual": 0.0003905079215580365,
      "elapsed_seconds": 85.31776947300023,
      "toron_index": 200,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.28125,
      "hy": 0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.2877956665595389,
      "phase": 0.9041367517984251,
      "exact_phase": 0.9035998713776119,
      "residual": 0.000536880420813235,
      "elapsed_seconds": 74.00588408099975,
      "toron_index": 201,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.28125,
      "hy": 0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.7438636018878437,
      "phase": 2.3369164269636924,
      "exact_phase": 2.3377862308428794,
      "residual": -0.0008698038791870033,
      "elapsed_seconds": 73.59825657200054,
      "toron_index": 202,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.28125,
      "hy": 0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.1778631749687685,
      "phase": 2.582819009763754,
      "exact_phase": 2.5818879987563417,
      "residual": 0.0009310110074123301,
      "elapsed_seconds": 71.71621178999976,
      "toron_index": 203,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.28125,
      "hy": 0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.999566007238672,
      "phase": -3.1402292251190937,
      "exact_phase": -3.1415926535897922,
      "residual": 0.0013634284706984805,
      "elapsed_seconds": 94.20718006300012,
      "toron_index": 204,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.28125,
      "hy": 0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.561064415599097,
      "phase": -1.3789568073530198,
      "exact_phase": -1.377320590760126,
      "residual": -0.0016362165928938128,
      "elapsed_seconds": 161.5017543419999,
      "toron_index": 205,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.28125,
      "hy": 0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.44551554804387394,
      "phase": -1.399628372794665,
      "exact_phase": -1.3998539299107373,
      "residual": 0.00022555711607230572,
      "elapsed_seconds": 63.447015210000245,
      "toron_index": 206,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.28125,
      "hy": 0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.34640328853409885,
      "phase": -1.0882580264380703,
      "exact_phase": -1.089775615288852,
      "residual": 0.0015175888507816815,
      "elapsed_seconds": 84.458059564,
      "toron_index": 207,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.34375,
      "hy": -0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.809659623179253,
      "phase": 2.5436207240882216,
      "exact_phase": 2.544906590378674,
      "residual": -0.0012858662904524643,
      "elapsed_seconds": 65.70177955300005,
      "toron_index": 208,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.34375,
      "hy": -0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.5603794248584103,
      "phase": 1.7604838843580553,
      "exact_phase": 1.7615836243991827,
      "residual": -0.0010997400411274505,
      "elapsed_seconds": 85.31226895200052,
      "toron_index": 209,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.34375,
      "hy": -0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.9993015630462796,
      "phase": 0.002194204402803624,
      "exact_phase": -1.7738617049608258e-15,
      "residual": 0.002194204402805398,
      "elapsed_seconds": 73.60959576300047,
      "toron_index": 210,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.34375,
      "hy": -0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.5614552034705045,
      "phase": -1.377729111047094,
      "exact_phase": -1.377320590760128,
      "residual": -0.0004085202869659188,
      "elapsed_seconds": 50.132837640000616,
      "toron_index": 211,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.34375,
      "hy": -0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.3566746972401056,
      "phase": -2.021066045018914,
      "exact_phase": -2.0198584613496275,
      "residual": -0.0012075836692866386,
      "elapsed_seconds": 65.7458575870005,
      "toron_index": 212,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.34375,
      "hy": -0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.8513442051929007,
      "phase": -2.6745767007102583,
      "exact_phase": -2.674395843762688,
      "residual": -0.00018085694757052906,
      "elapsed_seconds": 82.2570616590001,
      "toron_index": 213,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.34375,
      "hy": -0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.39615140030715357,
      "phase": 1.2445463289142629,
      "exact_phase": 1.2441324266194982,
      "residual": 0.00041390229476467866,
      "elapsed_seconds": 81.88652749999983,
      "toron_index": 214,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.34375,
      "hy": -0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.05309500090028653,
      "phase": 0.16680286477068362,
      "exact_phase": 0.16671882920423473,
      "residual": 8.403556644889787e-05,
      "elapsed_seconds": 55.836320415000046,
      "toron_index": 215,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.34375,
      "hy": 0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.0530950009523581,
      "phase": -0.16680286493427127,
      "exact_phase": -0.16671882920423475,
      "residual": -8.403573003651355e-05,
      "elapsed_seconds": 139.04036385700056,
      "toron_index": 216
    },
    {
      "hx": 0.34375,
      "hy": 0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.39615140030715357,
      "phase": -1.2445463289142629,
      "exact_phase": -1.2441324266194982,
      "residual": -0.00041390229476467866,
      "elapsed_seconds": 81.88652749999983,
      "toron_index": 217,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.34375,
      "hy": 0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.8513442051929007,
      "phase": 2.6745767007102583,
      "exact_phase": 2.674395843762688,
      "residual": 0.00018085694757052906,
      "elapsed_seconds": 82.2570616590001,
      "toron_index": 218,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.34375,
      "hy": 0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.3566746972401056,
      "phase": 2.021066045018914,
      "exact_phase": 2.0198584613496275,
      "residual": 0.0012075836692866386,
      "elapsed_seconds": 65.7458575870005,
      "toron_index": 219,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.34375,
      "hy": 0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.5614552034705045,
      "phase": 1.377729111047094,
      "exact_phase": 1.377320590760128,
      "residual": 0.0004085202869659188,
      "elapsed_seconds": 50.132837640000616,
      "toron_index": 220,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.34375,
      "hy": 0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.9993015630462796,
      "phase": -0.002194204402803624,
      "exact_phase": 1.7738617049608258e-15,
      "residual": -0.002194204402805398,
      "elapsed_seconds": 73.60959576300047,
      "toron_index": 221,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.34375,
      "hy": 0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.5603794248584103,
      "phase": -1.7604838843580553,
      "exact_phase": -1.7615836243991827,
      "residual": 0.0010997400411274505,
      "elapsed_seconds": 85.31226895200052,
      "toron_index": 222,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.34375,
      "hy": 0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.809659623179253,
      "phase": -2.5436207240882216,
      "exact_phase": -2.544906590378674,
      "residual": 0.0012858662904524643,
      "elapsed_seconds": 65.70177955300005,
      "toron_index": 223,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.40625,
      "hy": -0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.9584616742862533,
      "phase": 3.0110961546850663,
      "exact_phase": 3.0118260516394364,
      "residual": -0.0007298969543700906,
      "elapsed_seconds": 76.8354910299995,
      "toron_index": 224,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.40625,
      "hy": -0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.999707066115066,
      "phase": 3.1406723746488967,
      "exact_phase": -3.141592653589791,
      "residual": -0.0009202789408988783,
      "elapsed_seconds": 81.50706629700016,
      "toron_index": 225,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.40625,
      "hy": -0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -2.560094752193125,
      "phase": -1.7595895588041175,
      "exact_phase": -1.7615836243991831,
      "residual": 0.0019940655950656527,
      "elapsed_seconds": 79.50824596600069,
      "toron_index": 226,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.40625,
      "hy": -0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.554315799600886,
      "phase": -1.4001582097948975,
      "exact_phase": -1.3998539299107364,
      "residual": -0.00030427988416104057,
      "elapsed_seconds": 52.3278547609998,
      "toron_index": 227,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.40625,
      "hy": -0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.5361808462073778,
      "phase": -1.4571308461491361,
      "exact_phase": -1.4556873012528766,
      "residual": -0.0014435448962595299,
      "elapsed_seconds": 72.71424909199959,
      "toron_index": 228,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.40625,
      "hy": -0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.4705586021300918,
      "phase": -1.478303447535379,
      "exact_phase": -1.4779152754703653,
      "residual": -0.00038817206501362556,
      "elapsed_seconds": 77.70084873199994,
      "toron_index": 229,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.40625,
      "hy": -0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.09695496182468653,
      "phase": -0.30459299579751403,
      "exact_phase": -0.30477357909403935,
      "residual": 0.00018058329652531624,
      "elapsed_seconds": 79.08577080099985,
      "toron_index": 230,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.40625,
      "hy": -0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.007181577265353273,
      "phase": -0.02256159037802132,
      "exact_phase": -0.023023967614888733,
      "residual": 0.0004623772368674145,
      "elapsed_seconds": 56.23245911899994,
      "toron_index": 231,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.40625,
      "hy": 0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.007181577265353273,
      "phase": 0.02256159037802132,
      "exact_phase": 0.023023967614888733,
      "residual": -0.0004623772368674145,
      "elapsed_seconds": 56.23245911899994,
      "toron_index": 232,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.40625,
      "hy": 0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.09695496182468653,
      "phase": 0.30459299579751403,
      "exact_phase": 0.30477357909403935,
      "residual": -0.00018058329652531624,
      "elapsed_seconds": 79.08577080099985,
      "toron_index": 233,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.40625,
      "hy": 0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.4705586021300918,
      "phase": 1.478303447535379,
      "exact_phase": 1.4779152754703653,
      "residual": 0.00038817206501362556,
      "elapsed_seconds": 77.70084873199994,
      "toron_index": 234,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.40625,
      "hy": 0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.5361808462073778,
      "phase": 1.4571308461491361,
      "exact_phase": 1.4556873012528766,
      "residual": 0.0014435448962595299,
      "elapsed_seconds": 72.71424909199959,
      "toron_index": 235,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.40625,
      "hy": 0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.554315799600886,
      "phase": 1.4001582097948975,
      "exact_phase": 1.3998539299107364,
      "residual": 0.00030427988416104057,
      "elapsed_seconds": 52.3278547609998,
      "toron_index": 236,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.40625,
      "hy": 0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 2.560094752193125,
      "phase": 1.7595895588041175,
      "exact_phase": 1.7615836243991831,
      "residual": -0.0019940655950656527,
      "elapsed_seconds": 79.50824596600069,
      "toron_index": 237,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.40625,
      "hy": 0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.999707066115066,
      "phase": -3.1406723746488967,
      "exact_phase": 3.141592653589791,
      "residual": 0.0009202789408988783,
      "elapsed_seconds": 81.50706629700016,
      "toron_index": 238,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.40625,
      "hy": 0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.9584616742862533,
      "phase": -3.0110961546850663,
      "exact_phase": -3.0118260516394364,
      "residual": 0.0007298969543700906,
      "elapsed_seconds": 76.8354910299995,
      "toron_index": 239,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.46875,
      "hy": -0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.9997331447029103,
      "phase": 3.1407543029488845,
      "exact_phase": 3.1415926535897927,
      "residual": -0.0008383506409082031,
      "elapsed_seconds": 75.11540566199983,
      "toron_index": 240
    },
    {
      "hx": 0.46875,
      "hy": -0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.0414014396296247,
      "phase": -3.011526195001323,
      "exact_phase": -3.011826051639434,
      "residual": 0.00029985663811116215,
      "elapsed_seconds": 64.16786111500005,
      "toron_index": 241,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.46875,
      "hy": -0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -2.809293781722345,
      "phase": -2.5424713992548202,
      "exact_phase": -2.5449065903786776,
      "residual": 0.002435191123857373,
      "elapsed_seconds": 74.14907463300005,
      "toron_index": 242,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.46875,
      "hy": -0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.652422986250083,
      "phase": -1.0919453929534184,
      "exact_phase": -1.089775615288855,
      "residual": -0.002169777664563499,
      "elapsed_seconds": 63.57794342699981,
      "toron_index": 243,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.46875,
      "hy": -0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 1.7820322316035804,
      "phase": -0.684765939913554,
      "exact_phase": -0.6822698358612257,
      "residual": -0.002496104052328252,
      "elapsed_seconds": 166.14035098000022,
      "toron_index": 244
    },
    {
      "hx": 0.46875,
      "hy": -0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.5079463575278358,
      "phase": -1.5957605452271435,
      "exact_phase": -1.597845350460956,
      "residual": 0.0020848052338124923,
      "elapsed_seconds": 80.84174835299928,
      "toron_index": 245,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.46875,
      "hy": -0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.3069400281121166,
      "phase": -0.9642805374096701,
      "exact_phase": -0.9627988024592367,
      "residual": -0.0014817349504334665,
      "elapsed_seconds": 89.97103277499991,
      "toron_index": 246,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.46875,
      "hy": -0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.033540301291227745,
      "phase": -0.10536996413570933,
      "exact_phase": -0.10507529536671625,
      "residual": -0.0002946687689930755,
      "elapsed_seconds": 78.07419978400048,
      "toron_index": 247,
      "symmetry_reconstructed": "x"
    },
    {
      "hx": 0.46875,
      "hy": 0.03125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.033540301291227745,
      "phase": 0.10536996413570933,
      "exact_phase": 0.10507529536671625,
      "residual": 0.0002946687689930755,
      "elapsed_seconds": 78.07419978400048,
      "toron_index": 248,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.46875,
      "hy": 0.09375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.3069400281121166,
      "phase": 0.9642805374096701,
      "exact_phase": 0.9627988024592367,
      "residual": 0.0014817349504334665,
      "elapsed_seconds": 89.97103277499991,
      "toron_index": 249,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.46875,
      "hy": 0.15625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 0.5079463575278358,
      "phase": 1.5957605452271435,
      "exact_phase": 1.597845350460956,
      "residual": -0.0020848052338124923,
      "elapsed_seconds": 80.84174835299928,
      "toron_index": 250,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.46875,
      "hy": 0.21875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.7820322315011226,
      "phase": 0.6847659402354342,
      "exact_phase": 0.6822698358612256,
      "residual": 0.002496104374208552,
      "elapsed_seconds": 76.17834979500003,
      "toron_index": 251,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.46875,
      "hy": 0.28125,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.652422986250083,
      "phase": 1.0919453929534184,
      "exact_phase": 1.089775615288855,
      "residual": 0.002169777664563499,
      "elapsed_seconds": 63.57794342699981,
      "toron_index": 252,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.46875,
      "hy": 0.34375,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": 2.809293781722345,
      "phase": 2.5424713992548202,
      "exact_phase": 2.5449065903786776,
      "residual": -0.002435191123857373,
      "elapsed_seconds": 74.14907463300005,
      "toron_index": 253,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.46875,
      "hy": 0.40625,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -1.0414014396296247,
      "phase": 3.011526195001323,
      "exact_phase": 3.011826051639434,
      "residual": -0.00029985663811116215,
      "elapsed_seconds": 64.16786111500005,
      "toron_index": 254,
      "symmetry_reconstructed": "xy"
    },
    {
      "hx": 0.46875,
      "hy": 0.46875,
      "p": 28,
      "K": 28,
      "delta": 0.0125,
      "scheme": "form",
      "eta": -0.9997331458891693,
      "phase": -3.140754306675627,
      "exact_phase": -3.1415926535897927,
      "residual": 0.0008383469141657329,
      "elapsed_seconds": 73.54904856699977,
      "toron_index": 255,
      "symmetry_reconstructed": "xy"
    }
  ],
  "note": "Analytic phases appear only as post-spectral checks, never as numerical phase inputs"
}

==> anc/SecIII_Fig1_flat_torons/data/flat_pv.json <==
{
  "parameters": {
    "Ks": "256,384,512,768,1024,1536",
    "Ms": "16,24,32,48,64,96",
    "output": "L3_stage35_flat_toron_PV_KM_20261108.json",
    "selftest": false
  },
  "method": "finite PV free-spectrum product",
  "cutoff_order": "K to infinity at fixed M; then M to infinity",
  "source_of_torons": "prior_work/witten2d_stage11_final/N16_spectral_only_adaptive_weights.csv",
  "torons": [
    {
      "hx": -0.46875,
      "hy": -0.46875,
      "heat_log_magnitude": -1.7574895335476346,
      "log_pv_by_K_M": [
        [
          -1.756129818995305,
          -1.7544335356124066,
          -1.7520574430059241,
          -1.745272429121087,
          -1.7357829155239415,
          -1.7087309600328808
        ],
        [
          -1.7568836568607367,
          -1.756129414694442,
          -1.755071702647001,
          -1.7520504245212578,
          -1.7478225201753048,
          -1.7357548970362586
        ],
        [
          -1.7571479107155028,
          -1.756723943211,
          -1.756128534429081,
          -1.7544276059261392,
          -1.7520469032942856,
          -1.7452487343525718
        ],
        [
          -1.7573368501361983,
          -1.7571490408336103,
          -1.7568842244199914,
          -1.7561276518536033,
          -1.7550685678525042,
          -1.752043373979177
        ],
        [
          -1.7574030303221662,
          -1.757297942569494,
          -1.7571489316869702,
          -1.756723198632244,
          -1.7561272101684153,
          -1.7544246257548366
        ],
        [
          -1.7574503234463918,
          -1.7574043532404175,
          -1.75733810399106,
          -1.7571488190151285,
          -1.7568838309707644,
          -1.7561267673881957
        ]
      ]
    },
    {
      "hx": -0.46875,
      "hy": -0.40625,
      "heat_log_magnitude": -0.7423929207831127,
      "log_pv_by_K_M": [
        [
          -0.7412848034109629,
          -0.7399024809437833,
          -0.7379661198187932,
          -0.7324367741707647,
          -0.724703436843356,
          -0.7026578496661386
        ],
        [
          -0.7418991319295856,
          -0.7412845113972253,
          -0.7404225440441223,
          -0.7379603966364812,
          -0.7345149263915118,
          -0.7246805892518751
        ],
        [
          -0.7421144817371896,
          -0.7417690136899182,
          -0.7412837936744836,
          -0.7398976459444384,
          -0.7379575257527904,
          -0.73241745363066
        ],
        [
          -0.742268454947407,
          -0.7421154406183632,
          -0.7418996321175655,
          -0.7412830741832295,
          -0.7404199881329987,
          -0.7379546486045001
        ],
        [
          -0.7423223879341094,
          -0.7422367864564876,
          -0.74211535208633,
          -0.7417684066949732,
          -0.7412827141506568,
          -0.7398952166549861
        ],
        [
          -0.7423609294710332,
          -0.7423235046080663,
          -0.7422695153582026,
          -0.7421152603819792,
          -0.7418993122410029,
          -0.7412823536906217
        ]
      ]
    },
    {
      "hx": -0.46875,
      "hy": -0.34375,
      "heat_log_magnitude": -0.8367419952453771,
      "log_pv_by_K_M": [
        [
          -0.8358357034512665,
          -0.8347057768214654,
          -0.8331225810770775,
          -0.828601710969906,
          -0.8222788265420604,
          -0.8042540469741652
        ],
        [
          -0.8363379873089798,
          -0.83583574478007,
          -0.8351309888857941,
          -0.8331179043125303,
          -0.8303008418329227,
          -0.8222601565043988
        ],
        [
          -0.8365140602400061,
          -0.8362318805184259,
          -0.8358351583920012,
          -0.8347018257763921,
          -0.8331155579689948,
          -0.8285859221014107
        ],
        [
          -0.8366399507467577,
          -0.8365151237412647,
          -0.8363386759774585,
          -0.8358345701108192,
          -0.8351288999147073,
          -0.8331132062758115
        ],
        [
          -0.8366840469625458,
          -0.8366143375478714,
          -0.8365150515001005,
          -0.8362313843845186,
          -0.8358342759074731,
          -0.8346998398228607
        ],
        [
          -0.8367155592277413,
          -0.8366852397048206,
          -0.8366410970811557,
          -0.8365149767014373,
          -0.8363384145850432,
          -0.8358339814694773
        ]
      ]
    },
    {
      "hx": -0.46875,
      "hy": -0.28125,
      "heat_log_magnitude": -1.1167131339627212,
      "log_pv_by_K_M": [
        [
          -1.1159593173747453,
          -1.1150198043733326,
          -1.1137032108786116,
          -1.1099436325707757,
          -1.1046854900946528,
          -1.0896959929100376
        ],
        [
          -1.1163770199550527,
          -1.1159594930149979,
          -1.1153734157946928,
          -1.1136993279405942,
          -1.1113566494323095,
          -1.1046699886819624
        ],
        [
          -1.1165234427708128,
          -1.116288921105479,
          -1.115959005835066,
          -1.1150165234330416,
          -1.1136973787615716,
          -1.1099305212073887
        ],
        [
          -1.1166281338992121,
          -1.1165244670828542,
          -1.116377732847468,
          -1.1159585172463267,
          -1.1153716801236442,
          -1.113695424690377
        ],
        [
          -1.1166648046964838,
          -1.1166069738483202,
          -1.116524407214456,
          -1.1162885091689532,
          -1.1159582728050736,
          -1.115014873284963
        ],
        [
          -1.1166910095926141,
          -1.1166659357841127,
          -1.116629227068188,
          -1.1165243444338557,
          -1.1163775151362643,
          -1.1159580280800583
        ]
      ]
    },
    {
      "hx": -0.46875,
      "hy": -0.21875,
      "heat_log_magnitude": -1.0108557769564486,
      "log_pv_by_K_M": [
        [
          -1.0102049877700665,
          -1.0093940067918084,
          -1.0082574548750927,
          -1.0050119914262723,
          -1.000472889525554,
          -0.9875331765501869
        ],
        [
          -1.0105655711045074,
          -1.010205196620518,
          -1.0096992656081056,
          -1.0082541098327056,
          -1.0062317932924998,
          -1.000459535459413
        ],
        [
          -1.010691970798689,
          -1.0104895757440318,
          -1.0102047767359181,
          -1.0093911798012414,
          -1.0082524296449265,
          -1.0050006940764433
        ],
        [
          -1.010782345154439,
          -1.0106929104240407,
          -1.0105662422156456,
          -1.010204355166934,
          -1.0096977690700442,
          -1.0082507442839415
        ],
        [
          -1.010814001212566,
          -1.010764134070996,
          -1.0106928589211748,
          -1.0104892203198688,
          -1.0102041442496557,
          -1.0093897565493535
        ],
        [
          -1.0108366227286751,
          -1.0108150331725483,
          -1.0107833445217693,
          -1.0106928047716792,
          -1.0105660546432773,
          -1.0102039332450659
        ]
      ]
    },
    {
      "hx": -0.46875,
      "hy": -0.15625,
      "heat_log_magnitude": -1.9094785542689576,
      "log_pv_by_K_M": [
        [
          -1.9088807523744435,
          -1.9081370159851758,
          -1.907093946801524,
          -1.904115425973032,
          -1.8999496698043004,
          -1.8880742614360315
        ],
        [
          -1.9092116778820127,
          -1.9088814858173464,
          -1.9084171693129974,
          -1.9070908816993324,
          -1.9052349065887029,
          -1.899937433552168
        ],
        [
          -1.9093276809553572,
          -1.9091424741191076,
          -1.9088811011251892,
          -1.908134425399112,
          -1.9070893414791499,
          -1.9041050726355024
        ],
        [
          -1.909410621445204,
          -1.909329083700868,
          -1.9092128348038386,
          -1.9088807144089515,
          -1.908415797031921,
          -1.9070877960239159
        ],
        [
          -1.9094396740147204,
          -1.909394449494357,
          -1.9093290370783507,
          -1.9091421483699378,
          -1.908880521214087,
          -1.9081331202251022
        ],
        [
          -1.9094604348974826,
          -1.9094411619371385,
          -1.909412080040056,
          -1.9093289875418122,
          -1.9092126629911945,
          -1.9088803277045372
        ]
      ]
    },
    {
      "hx": -0.46875,
      "hy": -0.09375,
      "heat_log_magnitude": -1.688107747192104,
      "log_pv_by_K_M": [
        [
          -1.6875138321638588,
          -1.6867751146992305,
          -1.6857389699766827,
          -1.6827802221328056,
          -1.6786421203892132,
          -1.6668455471885864
        ],
        [
          -1.6878425609329497,
          -1.6875146425154526,
          -1.6870534085201143,
          -1.685735925901099,
          -1.6838922721558447,
          -1.6786299679397416
        ],
        [
          -1.6879577938234434,
          -1.6877738982302617,
          -1.687514260482203,
          -1.6867725418587725,
          -1.6857343960864455,
          -1.6827699394725641
        ],
        [
          -1.6880401838516264,
          -1.6879592689037963,
          -1.6878437918639975,
          -1.687513876308003,
          -1.6870520456450322,
          -1.6857328609985416
        ],
        [
          -1.6880690432917618,
          -1.688024200628206,
          -1.6879592225450324,
          -1.6877735747148108,
          -1.6875136845410452,
          -1.6867712455095898
        ],
        [
          -1.6880896666007175,
          -1.688070603129745,
          -1.6880417139509518,
          -1.6879591736105795,
          -1.687843621639331,
          -1.6875134922483994
        ]
      ]
    },
    {
      "hx": -0.46875,
      "hy": -0.03125,
      "heat_log_magnitude": -0.4829690176633617,
      "log_pv_by_K_M": [
        [
          -0.482330308665496,
          -0.4815339652645889,
          -0.4804181867216357,
          -0.47723204262319996,
          -0.47277590468820563,
          -0.4600726988765018
        ],
        [
          -0.4826843015821396,
          -0.4823303288876559,
          -0.48183364531450934,
          -0.480414904447116,
          -0.47842955233682005,
          -0.4727628012324203
        ],
        [
          -0.4828083909505949,
          -0.48260951019346976,
          -0.4823299167182995,
          -0.4815311911925164,
          -0.4804132556355398,
          -0.4772209567772734
        ],
        [
          -0.4828971135557367,
          -0.48280912832706235,
          -0.48268477545207134,
          -0.4823295031565067,
          -0.4818321767179441,
          -0.4804116014711326
        ],
        [
          -0.4829281909078418,
          -0.4828790503361233,
          -0.4828090776118188,
          -0.4826091614086181,
          -0.4823292962319101,
          -0.4815297942459438
        ],
        [
          -0.4829503988112265,
          -0.4829290184279671,
          -0.48289790904163965,
          -0.4828090244991472,
          -0.4826845910756674,
          -0.48232908903446514
        ]
      ]
    },
    {
      "hx": -0.46875,
      "hy": 0.03125,
      "heat_log_magnitude": -0.4829690176633617,
      "log_pv_by_K_M": [
        [
          -0.48223530010500326,
          -0.4813202183117937,
          -0.4800382476478262,
          -0.47637753636035995,
          -0.471257669192255,
          -0.4566623563619032
        ],
        [
          -0.48264201837218934,
          -0.48223519609109644,
          -0.48166453133671894,
          -0.4800344686759672,
          -0.4777533978976862,
          -0.47124258289750287
        ],
        [
          -0.4827845907284427,
          -0.4825559610981145,
          -0.48223472181052784,
          -0.48131702504360874,
          -0.48003257154505263,
          -0.47636477561354695
        ],
        [
          -0.48288652865812765,
          -0.4827853125752881,
          -0.48264243703852117,
          -0.4822342461429798,
          -0.48166284194303444,
          -0.4800306690794969
        ],
        [
          -0.48292223493808706,
          -0.48286564948830346,
          -0.48278525409841677,
          -0.4825555599090876,
          -0.48223400817005313,
          -0.4813154185321764
        ],
        [
          -0.4829477508465061,
          -0.4829230605100747,
          -0.4828873172373278,
          -0.48278519321684144,
          -0.48264222504440113,
          -0.4822337699151831
        ]
      ]
    },
    {
      "hx": -0.46875,
      "hy": 0.09375,
      "heat_log_magnitude": -1.688107747192104,
      "log_pv_by_K_M": [
        [
          -1.6872288057138576,
          -1.6861338721141692,
          -1.684599149692076,
          -1.6802166964525895,
          -1.674087401669567,
          -1.6566144922562671
        ],
        [
          -1.6877157111548513,
          -1.6872292437747092,
          -1.6865460659755627,
          -1.6845946172143158,
          -1.6818638064155493,
          -1.674069307485297
        ],
        [
          -1.6878863931160595,
          -1.687613250835966,
          -1.6872286755624373,
          -1.6861300429782204,
          -1.6845923430382754,
          -1.680201394253345
        ],
        [
          -1.6880084291424282,
          -1.6878878216375597,
          -1.6877167765651393,
          -1.687228105176473,
          -1.6865440411511372,
          -1.6845900634798454
        ],
        [
          -1.6880511753806786,
          -1.6879839980792894,
          -1.6878877519975504,
          -1.6876127701871155,
          -1.6872278202936286,
          -1.6861281182773382
        ],
        [
          -1.6880817226992804,
          -1.6880527293978957,
          -1.6880099385380163,
          -1.687887679774576,
          -1.6877165235673601,
          -1.6872275348760013
        ]
      ]
    },
    {
      "hx": -0.46875,
      "hy": 0.15625,
      "heat_log_magnitude": -1.9094785542689576,
      "log_pv_by_K_M": [
        [
          -1.908405705732548,
          -1.90706827259055,
          -1.9051942361074907,
          -1.8998428602017157,
          -1.8923584311728519,
          -1.8710224119272425
        ],
        [
          -1.9090002610828378,
          -1.908405820115604,
          -1.9075715963863331,
          -1.90518869600146,
          -1.9018541222667409,
          -1.8923363146291194
        ],
        [
          -1.909208679610856,
          -1.908874728095725,
          -1.908405125614081,
          -1.9070635924854287,
          -1.90518591716409,
          -1.8998241581693947
        ],
        [
          -1.909357696889856,
          -1.9092100048437715,
          -1.909001142514171,
          -1.9084044289029407,
          -1.9075691223752074,
          -1.9051831323504302
        ],
        [
          -1.909409894133205,
          -1.909327445213421,
          -1.909209919447676,
          -1.9088741407285852,
          -1.9084040806428675,
          -1.9070612411323964
        ],
        [
          -1.9094471950556908,
          -1.9094113723804185,
          -1.9093591210257728,
          -1.9092098311484733,
          -1.909000832838501,
          -1.9084037320280913
        ]
      ]
    },
    {
      "hx": -0.46875,
      "hy": 0.21875,
      "heat_log_magnitude": -1.0108557769564486,
      "log_pv_by_K_M": [
        [
          -1.0095399171004829,
          -1.0078977539615153,
          -1.0055978384389164,
          -0.9990303511117418,
          -0.9898450698301531,
          -0.9636603955332248
        ],
        [
          -1.010269586523009,
          -1.0095392622479267,
          -1.0085154592561594,
          -1.0055910402934387,
          -1.0014986782516644,
          -0.9898179308238468
        ],
        [
          -1.0105253685796924,
          -1.0101147305513223,
          -1.0095384096712223,
          -1.007892010690739,
          -1.0055876302185425,
          -0.9990074017150619
        ],
        [
          -1.0107082507147425,
          -1.0105261998833157,
          -1.0102698727350798,
          -1.00953755485898,
          -1.0085124234792602,
          -1.0055842127385404
        ],
        [
          -1.0107723093697132,
          -1.0106703280380316,
          -1.0105260941672896,
          -1.0101140094357106,
          -1.0095371271108888,
          -1.0078891250686866
        ],
        [
          -1.0108180869392527,
          -1.0107733277545776,
          -1.0107092018733965,
          -1.010525985766435,
          -1.0102694923480158,
          -1.009536699129967
        ]
      ]
    },
    {
      "hx": -0.46875,
      "hy": 0.28125,
      "heat_log_magnitude": -1.1167131339627212,
      "log_pv_by_K_M": [
        [
          -1.1151042173105452,
          -1.1130960300292827,
          -1.1102836672375815,
          -1.1022528694775247,
          -1.0910210037291108,
          -1.0590020886761522
        ],
        [
          -1.1159964665271218,
          -1.1151032875750388,
          -1.113851371767396,
          -1.1102753649938677,
          -1.1052711866805112,
          -1.0909878601814853
        ],
        [
          -1.1163092393417173,
          -1.115806975988562,
          -1.1151022458752777,
          -1.1130890150961932,
          -1.110271198837836,
          -1.102224838848997
        ],
        [
          -1.1165328695133212,
          -1.1163101247002487,
          -1.1159966859231645,
          -1.115101201536163,
          -1.1138476625365001,
          -1.1102670228829083
        ],
        [
          -1.116611200861371,
          -1.1164863660051196,
          -1.1163099952409539,
          -1.1158060948473576,
          -1.1151006787604274,
          -1.1130854886541783
        ],
        [
          -1.116667177848285,
          -1.1166123145339952,
          -1.1165339007820876,
          -1.1163098627803265,
          -1.115996220640227,
          -1.1151001553989772
        ]
      ]
    },
    {
      "hx": -0.46875,
      "hy": 0.34375,
      "heat_log_magnitude": -0.8367419952453771,
      "log_pv_by_K_M": [
        [
          -0.8347905670862019,
          -0.8323544654322177,
          -0.8289430826321222,
          -0.8192017630735791,
          -0.8055775634279598,
          -0.7667387730316477
        ],
        [
          -0.835872863667646,
          -0.8347892651977418,
          -0.8332707017116263,
          -0.8289330356583378,
          -0.8228630095295557,
          -0.8055374550963279
        ],
        [
          -0.8362522551615257,
          -0.8356428344995948,
          -0.8347880037990763,
          -0.8323459743087369,
          -0.8289279906166485,
          -0.8191678341809165
        ],
        [
          -0.836523516321904,
          -0.8362531493221468,
          -0.8358729512601712,
          -0.8347867382271943,
          -0.8332662089669611,
          -0.8289229311285453
        ],
        [
          -0.836618531107888,
          -0.8364669278362271,
          -0.8362529921996611,
          -0.835641766385379,
          -0.8347861045276659,
          -0.832341701061523
        ],
        [
          -0.8366864315430576,
          -0.8366197025970905,
          -0.836524587139138,
          -0.8362528323668812,
          -0.8358723878045566,
          -0.8347854700114112
        ]
      ]
    },
    {
      "hx": -0.46875,
      "hy": 0.40625,
      "heat_log_magnitude": -0.7423929207831127,
      "log_pv_by_K_M": [
        [
          -0.7400496223067421,
          -0.7371236135281833,
          -0.733026632839028,
          -0.7213275656690712,
          -0.7049652624405098,
          -0.6583209047353193
        ],
        [
          -0.7413494364022881,
          -0.7400477539108579,
          -0.7382240070419357,
          -0.7330146072490606,
          -0.7257246978310832,
          -0.7049172549859577
        ],
        [
          -0.7418050744890934,
          -0.7410728655786443,
          -0.7400462423329373,
          -0.7371134465911382,
          -0.7330085625135325,
          -0.7212869411250722
        ],
        [
          -0.7421308503726323,
          -0.7418058339280833,
          -0.741349229187108,
          -0.7400447251820879,
          -0.7382186221420852,
          -0.7330024963430333
        ],
        [
          -0.7422449600271648,
          -0.742062574810916,
          -0.741805645318891,
          -0.7410715847163374,
          -0.7400439649045438,
          -0.7371083225698385
        ],
        [
          -0.7423265058278048,
          -0.7422460516208957,
          -0.7421318217238877,
          -0.7418054533118266,
          -0.7413485530778416,
          -0.7400432032372919
        ]
      ]
    },
    {
      "hx": -0.46875,
      "hy": 0.46875,
      "heat_log_magnitude": -1.7574895335476346,
      "log_pv_by_K_M": [
        [
          -1.754704583178409,
          -1.7512270897336748,
          -1.746357927625013,
          -1.732453870419704,
          -1.713007670823572,
          -1.6575719880402175
        ],
        [
          -1.756249387470234,
          -1.7547023748575157,
          -1.752534907916015,
          -1.7463436966336303,
          -1.7376798638047148,
          -1.7129508590628575
        ],
        [
          -1.756790900663873,
          -1.755920691598476,
          -1.7547005838314362,
          -1.7512150530501458,
          -1.746336534157308,
          -1.7324057747719053
        ],
        [
          -1.7571780752969062,
          -1.75679180159932,
          -1.7562491427852365,
          -1.7546987846271804,
          -1.752528524843001,
          -1.7463293401524425
        ],
        [
          -1.757313690324736,
          -1.7570969288954075,
          -1.7567915773124696,
          -1.755919172319409,
          -1.7546978824266262,
          -1.751208974945257
        ],
        [
          -1.757410603833705,
          -1.7573149843628926,
          -1.757179226646258,
          -1.756791349122068,
          -1.7562483392830472,
          -1.754696977652202
        ]
      ]
    },
    {
      "hx": -0.40625,
      "hy": -0.46875,
      "heat_log_magnitude": -0.7423929207831127,
      "log_pv_by_K_M": [
        [
          -0.7412848034559829,
          -0.7399024809992625,
          -0.737966119864268,
          -0.732436774238522,
          -0.7247034368710956,
          -0.7026578497184346
        ],
        [
          -0.7418991318886583,
          -0.7412845112589821,
          -0.7404225439840957,
          -0.7379603966119248,
          -0.7345149263114763,
          -0.7246805891918484
        ],
        [
          -0.7421144816971719,
          -0.7417690136371675,
          -0.7412837937054064,
          -0.7398976458653124,
          -0.7379575257746183,
          -0.7324174534860504
        ],
        [
          -0.7422684550529084,
          -0.7421154407420545,
          -0.7418996324431646,
          -0.7412830742359802,
          -0.7404199881893874,
          -0.7379546485590254
        ],
        [
          -0.7423223878940917,
          -0.7422367864801345,
          -0.7421153520590451,
          -0.741768406729534,
          -0.7412827141652087,
          -0.7398952165294759
        ],
        [
          -0.7423609290090099,
          -0.7423235038841085,
          -0.7422695151872176,
          -0.7421152610550052,
          -0.7418993117898935,
          -0.7412823538543307
        ]
      ]
    },
    {
      "hx": -0.40625,
      "hy": -0.40625,
      "heat_log_magnitude": -1.007404314446757,
      "log_pv_by_K_M": [
        [
          -1.006547793829668,
          -1.0054794353814032,
          -1.0039828078079154,
          -0.9997091363843538,
          -0.9937319837144969,
          -0.9766927886648773
        ],
        [
          -1.0070226121229098,
          -1.0065476149688948,
          -1.0058813928176278,
          -1.00397837729588,
          -1.0013153428139958,
          -0.993714296424514
        ],
        [
          -1.0071890577492013,
          -1.0069220908271745,
          -1.0065470596982777,
          -1.0054756930385338,
          -1.003976155852797,
          -0.9996941818189953
        ],
        [
          -1.0073080651363853,
          -1.0071898471815075,
          -1.0070230468318186,
          -1.006546503116624,
          -1.0058794155684154,
          -1.0039739302719681
        ],
        [
          -1.0073497504781699,
          -1.0072836366234696,
          -1.0071897789694049,
          -1.0069216215397319,
          -1.006546224869453,
          -1.0054738140916015
        ],
        [
          -1.0073795389653242,
          -1.0073506618282408,
          -1.0073089328434435,
          -1.0071897083034855,
          -1.0070227994874585,
          -1.0065459464567539
        ]
      ]
    },
    {
      "hx": -0.40625,
      "hy": -0.34375,
      "heat_log_magnitude": -0.9891946649439232,
      "log_pv_by_K_M": [
        [
          -0.988539971150658,
          -0.9877240094469926,
          -0.9865805489412196,
          -0.9833153578638303,
          -0.9787486648087906,
          -0.9657302966511452
        ],
        [
          -0.9889027440362952,
          -0.9885401248698145,
          -0.9880311145088854,
          -0.9865771627614777,
          -0.9845425373619037,
          -0.978735146598865
        ],
        [
          -0.9890299126309401,
          -0.988826233868167,
          -0.9885397005846244,
          -0.987721149470417,
          -0.9865754651200405,
          -0.983303928690475
        ],
        [
          -0.9891208370863751,
          -0.9890308061712858,
          -0.988903366629529,
          -0.9885392752730695,
          -0.9880296033061313,
          -0.9865737642903696
        ],
        [
          -0.989152685735462,
          -0.9891024637709052,
          -0.9890307542409573,
          -0.9888258749870147,
          -0.9885390624040156,
          -0.9877197133919253
        ],
        [
          -0.9891754452364694,
          -0.9891536732029635,
          -0.9891217908771068,
          -0.9890307001151086,
          -0.9889031776801858,
          -0.9885388502007117
        ]
      ]
    },
    {
      "hx": -0.40625,
      "hy": -0.28125,
      "heat_log_magnitude": -0.5065387952985106,
      "log_pv_by_K_M": [
        [
          -0.5060365785425347,
          -0.5054110303899506,
          -0.5045341734339672,
          -0.5020302778143559,
          -0.49852833190834644,
          -0.4885452607982188
        ],
        [
          -0.5063147693576866,
          -0.5060368650028977,
          -0.5056465334855602,
          -0.5045315792267502,
          -0.50297133882259,
          -0.4985179755826721
        ],
        [
          -0.5064122877929549,
          -0.5062562661005359,
          -0.5060365400158844,
          -0.5054088391325422,
          -0.5045302782891667,
          -0.5020215209979142
        ],
        [
          -0.5064820126917766,
          -0.5064131412946153,
          -0.5063154151430354,
          -0.5060362139684003,
          -0.5056453753441019,
          -0.5045289745394257
        ],
        [
          -0.5065064359787357,
          -0.5064680917803344,
          -0.5064131017534237,
          -0.5062559913349105,
          -0.5060360512961779,
          -0.5054077386503195
        ],
        [
          -0.5065238888928434,
          -0.5065073607183876,
          -0.5064829128496058,
          -0.506413059978513,
          -0.5063152709153655,
          -0.5060358884256857
        ]
      ]
    },
    {
      "hx": -0.40625,
      "hy": -0.21875,
      "heat_log_magnitude": -0.5588682568393242,
      "log_pv_by_K_M": [
        [
          -0.5584690675536876,
          -0.5579720524965524,
          -0.557275237979411,
          -0.5552854597831356,
          -0.5525025579909197,
          -0.544569281222266
        ],
        [
          -0.5586901387869148,
          -0.5584693873565811,
          -0.5581592023017947,
          -0.5572731805586955,
          -0.5560333028570312,
          -0.5524943445084318
        ],
        [
          -0.5587676339600876,
          -0.558643739334002,
          -0.5584691295152879,
          -0.5579703143994266,
          -0.5572721482567431,
          -0.5552785135550948
        ],
        [
          -0.558823042187214,
          -0.5587684032416291,
          -0.5586907431716099,
          -0.5584688708240719,
          -0.5581582829963736,
          -0.557271113153547
        ],
        [
          -0.5588424508750904,
          -0.5588120709999203,
          -0.5587683723351802,
          -0.5586435216155223,
          -0.558468741715842,
          -0.5579694408006617
        ],
        [
          -0.5588563196361065,
          -0.5588432765471225,
          -0.5588238482087036,
          -0.5587683385820128,
          -0.5586906279240793,
          -0.5584686122783751
        ]
      ]
    },
    {
      "hx": -0.40625,
      "hy": -0.15625,
      "heat_log_magnitude": -1.3148087863183586,
      "log_pv_by_K_M": [
        [
          -1.3144625843897302,
          -1.3140328143940678,
          -1.313429483156142,
          -1.3117066489912759,
          -1.3092970948596303,
          -1.3024281282705488
        ],
        [
          -1.314653997640562,
          -1.314463428941508,
          -1.3141948584684542,
          -1.3134277052081416,
          -1.31235416925756,
          -1.3092899968055463
        ],
        [
          -1.3147210960960365,
          -1.3146143900130483,
          -1.3144632060730146,
          -1.3140313123049054,
          -1.3134268124240407,
          -1.311700644906523
        ],
        [
          -1.3147690706609865,
          -1.314722328688731,
          -1.3146550879937422,
          -1.3144629822018032,
          -1.3141940631903708,
          -1.3134259171329177
        ],
        [
          -1.3147858754546178,
          -1.3147601379951084,
          -1.3147223021751415,
          -1.3146142016175872,
          -1.3144628704085335,
          -1.3140305563410948
        ],
        [
          -1.314797883889696,
          -1.3147871577748447,
          -1.3147703360300511,
          -1.3147222734878596,
          -1.3146549889133894,
          -1.3144627589608717
        ]
      ]
    },
    {
      "hx": -0.40625,
      "hy": -0.09375,
      "heat_log_magnitude": -1.249895446381985,
      "log_pv_by_K_M": [
        [
          -1.2495531316908455,
          -1.2491283803806255,
          -1.2485319736979363,
          -1.2468289127614298,
          -1.2444470134601033,
          -1.2376568830177348
        ],
        [
          -1.2497423482000158,
          -1.2495540528248057,
          -1.2492885649280652,
          -1.2485302166760448,
          -1.2474690022040704,
          -1.2444399987753059
        ],
        [
          -1.2498086764708205,
          -1.2497032812361795,
          -1.2495538325856614,
          -1.2491268959329318,
          -1.2485293343279409,
          -1.2468229789983525
        ],
        [
          -1.2498561002939823,
          -1.2498099811618886,
          -1.249743512182249,
          -1.2495536114547576,
          -1.249287778926373,
          -1.2485284492613573
        ],
        [
          -1.2498727122692799,
          -1.2498473562573054,
          -1.24980995498845,
          -1.2497030952054047,
          -1.2495535008038132,
          -1.2491261485429277
        ],
        [
          -1.2498845825975877,
          -1.2498740658775205,
          -1.2498574371893483,
          -1.2498099260883464,
          -1.2497434139913821,
          -1.2495533903856995
        ]
      ]
    },
    {
      "hx": -0.40625,
      "hy": -0.03125,
      "heat_log_magnitude": -0.3423415315702455,
      "log_pv_by_K_M": [
        [
          -0.34195442234295115,
          -0.34147204529926967,
          -0.3407960044560241,
          -0.3388655463750183,
          -0.33616560962445874,
          -0.3284688430535425
        ],
        [
          -0.3421689029682966,
          -0.34195455369399497,
          -0.3416536161576005,
          -0.34079400945620364,
          -0.3395910963636197,
          -0.33615764536216375
        ],
        [
          -0.34224408784211846,
          -0.3421237077618571,
          -0.34195430352610856,
          -0.34147035973364837,
          -0.34079300832308945,
          -0.3388588105326562
        ],
        [
          -0.3422978441521991,
          -0.34224465515035263,
          -0.3421693102318386,
          -0.34195405261380074,
          -0.34165272457721585,
          -0.3407920044301136
        ],
        [
          -0.34231667430321977,
          -0.34228702086511475,
          -0.3422446247568587,
          -0.3421234964480391,
          -0.3419539275510033,
          -0.3414695123592537
        ],
        [
          -0.3423301296970749,
          -0.3423172959628573,
          -0.3422984474200348,
          -0.3422445925862121,
          -0.3421691990115505,
          -0.34195380152596044
        ]
      ]
    },
    {
      "hx": -0.40625,
      "hy": 0.03125,
      "heat_log_magnitude": -0.3423415315702455,
      "log_pv_by_K_M": [
        [
          -0.34185941337455006,
          -0.3412582974315228,
          -0.34041606375694755,
          -0.3380110364551001,
          -0.33464736762834946,
          -0.325058485936097
        ],
        [
          -0.3421266196783108,
          -0.34185942071371755,
          -0.34148450185693946,
          -0.3404135729565496,
          -0.3389149406375509,
          -0.3346374241295962
        ],
        [
          -0.3422202875935909,
          -0.34207015861102263,
          -0.341859108513745,
          -0.34125619335100055,
          -0.34041232382242015,
          -0.3380026284503401
        ],
        [
          -0.3422872592400381,
          -0.3422208393840265,
          -0.3421269717873656,
          -0.3418587955493422,
          -0.3414833897131757,
          -0.34041107184930297
        ],
        [
          -0.3423107183280081,
          -0.34227362000638095,
          -0.3422208012343617,
          -0.34206989492486173,
          -0.3418586394564045,
          -0.34125513659091666
        ],
        [
          -0.34232748172507854,
          -0.3423113380486029,
          -0.34228785561572295,
          -0.34222076130390633,
          -0.34212683299483615,
          -0.34185848239212646
        ]
      ]
    },
    {
      "hx": -0.40625,
      "hy": 0.09375,
      "heat_log_magnitude": -1.249895446381985,
      "log_pv_by_K_M": [
        [
          -1.2492681040207572,
          -1.2484871350497997,
          -1.2473921485343453,
          -1.2442653761072506,
          -1.2398922752413455,
          -1.2274257842768748
        ],
        [
          -1.2496154981854488,
          -1.249268653544732,
          -1.2487812214230871,
          -1.2473889058173881,
          -1.245440532601151,
          -1.239879329631549
        ],
        [
          -1.2497372756806726,
          -1.2495426336636228,
          -1.249268247355758,
          -1.2484843963602543,
          -1.247387280053772,
          -1.2442544310215453
        ],
        [
          -1.2498243455647753,
          -1.2497385338592721,
          -1.2496164968251833,
          -1.2492678401886224,
          -1.2487797741923714,
          -1.2473856511987833
        ],
        [
          -1.2498548443581967,
          -1.2498071536992938,
          -1.2497384844209591,
          -1.2495422906340536,
          -1.249267636487275,
          -1.24848302114151
        ],
        [
          -1.2498766386925126,
          -1.2498561921420333,
          -1.2498256617873267,
          -1.249738432248705,
          -1.2496163158903073,
          -1.2492674329914735
        ]
      ]
    },
    {
      "hx": -0.40625,
      "hy": 0.15625,
      "heat_log_magnitude": -1.3148087863183586,
      "log_pv_by_K_M": [
        [
          -1.313987535713295,
          -1.312964066423774,
          -1.3115297643271333,
          -1.3074340649286569,
          -1.3017058237255696,
          -1.285376205745706
        ],
        [
          -1.3144425804403,
          -1.3139877623348184,
          -1.3133492839319842,
          -1.3115255158868422,
          -1.3089733784963755,
          -1.3016888634015231
        ],
        [
          -1.3146020946232966,
          -1.3143466437040843,
          -1.3139872300544084,
          -1.3129604782407114,
          -1.3115233860653461,
          -1.307419725847467
        ],
        [
          -1.3147161460874486,
          -1.3146032497788838,
          -1.3144433955985733,
          -1.3139866964665998,
          -1.3133473881298414,
          -1.3115212525462994
        ],
        [
          -1.3147560955803783,
          -1.3146931337014394,
          -1.3146031845280959,
          -1.314346193905294,
          -1.3139864297099848,
          -1.3129586769719026
        ],
        [
          -1.3147846440442663,
          -1.3147573681999347,
          -1.314717377001216,
          -1.314603117061779,
          -1.3144431587097642,
          -1.3139861632225802
        ]
      ]
    },
    {
      "hx": -0.40625,
      "hy": 0.21875,
      "heat_log_magnitude": -0.5588682568393242,
      "log_pv_by_K_M": [
        [
          -0.5578039940378403,
          -0.5564757932615976,
          -0.5546156101577253,
          -0.549303793863146,
          -0.5418746927985012,
          -0.5206963979867396
        ],
        [
          -0.5583941536397106,
          -0.5578034517143351,
          -0.5569753936961206,
          -0.5546101059453576,
          -0.5513001787994654,
          -0.5418527196002287
        ],
        [
          -0.5586010315537351,
          -0.5582688937356579,
          -0.5578027617339103,
          -0.5564711436745711,
          -0.5546073459654508,
          -0.5492852147654048
        ],
        [
          -0.5587489477111376,
          -0.5586016926117736,
          -0.558394373552801,
          -0.5578020701923379,
          -0.5569729368398839,
          -0.5546045803403103
        ],
        [
          -0.5588007590213238,
          -0.5587182649378519,
          -0.5586016075285443,
          -0.5582683106258628,
          -0.5578017243951763,
          -0.5564688089161791
        ],
        [
          -0.558837783846684,
          -0.5588015711473417,
          -0.5587497055748827,
          -0.5586015195622167,
          -0.5583940656033519,
          -0.5578013780941546
        ]
      ]
    },
    {
      "hx": -0.40625,
      "hy": 0.28125,
      "heat_log_magnitude": -0.5065387952985106,
      "log_pv_by_K_M": [
        [
          -0.5051814748171637,
          -0.5034872478104262,
          -0.50111461515462,
          -0.49433948179739673,
          -0.48486378704410527,
          -0.45785122513916576
        ],
        [
          -0.505934215205798,
          -0.5051806579322147,
          -0.5041244865597037,
          -0.5011076097553087,
          -0.4968858644811007,
          -0.4848358210178958
        ],
        [
          -0.5061980841319382,
          -0.505774320467026,
          -0.5051797791365971,
          -0.5034813287256839,
          -0.501104094690163,
          -0.4943158303776727
        ],
        [
          -0.506386748260411,
          -0.5061987988028704,
          -0.5059343680313759,
          -0.505178897845326,
          -0.5041213570366381,
          -0.5011005711021426
        ],
        [
          -0.5064528321272519,
          -0.506347483902573,
          -0.5061986897180759,
          -0.5057735768768907,
          -0.505178457024158,
          -0.5034783535029419
        ],
        [
          -0.5065000571630662,
          -0.5064537394573563,
          -0.5063875865562295,
          -0.5061985783140699,
          -0.5059339763865864,
          -0.5051780156427412
        ]
      ]
    },
    {
      "hx": -0.40625,
      "hy": 0.34375,
      "heat_log_magnitude": -0.9891946649439232,
      "log_pv_by_K_M": [
        [
          -0.9874948303122437,
          -0.9853726879919122,
          -0.9824010326051393,
          -0.9739153697305483,
          -0.9620473301979473,
          -0.9282148620764019
        ],
        [
          -0.9884376195063851,
          -0.9874936432947834,
          -0.9861708237904168,
          -0.9823922861355641,
          -0.9771046908876997,
          -0.9620124133311947
        ],
        [
          -0.9887681072741543,
          -0.9882371872145086,
          -0.9874925448630165,
          -0.9853652954770951,
          -0.9823878932747903,
          -0.9738858306682232
        ],
        [
          -0.9890044026014948,
          -0.9887688316230197,
          -0.9884376416885061,
          -0.9874914428964985,
          -0.9861669114652614,
          -0.982383487147672
        ],
        [
          -0.9890871698626142,
          -0.9889550540192431,
          -0.9887686948713963,
          -0.9882362568205281,
          -0.987490890740446,
          -0.9853615739993984
        ],
        [
          -0.9891463175335957,
          -0.9890881360843196,
          -0.9890052809096233,
          -0.9887685557587247,
          -0.9884371508487675,
          -0.9874903386262304
        ]
      ]
    },
    {
      "hx": -0.40625,
      "hy": 0.40625,
      "heat_log_magnitude": -1.007404314446757,
      "log_pv_by_K_M": [
        [
          -1.005312607439464,
          -1.0027005560700673,
          -0.9990432996846721,
          -0.9885998803279108,
          -0.9739937248150454,
          -0.9323556538961384
        ],
        [
          -1.0064729155478744,
          -1.005310855128755,
          -1.003682851625399,
          -0.9990325784870038,
          -0.9925250975088602,
          -0.9739509245064255
        ],
        [
          -1.00687965016823,
          -1.006225941966477,
          -1.0053095070270501,
          -1.0026914907011815,
          -0.9990271873029997,
          -0.9885636573762895
        ],
        [
          -1.007170460496127,
          -1.0068802403420705,
          -1.0064726436357887,
          -1.00530815352613,
          -1.003678048522488,
          -0.9990217756439961
        ],
        [
          -1.0072723225439404,
          -1.0071094249233283,
          -1.0068800721182924,
          -1.0062247993682831,
          -1.005307475283189,
          -1.0026869192570302
        ],
        [
          -1.0073451153257338,
          -1.0072732088410703,
          -1.0071712392054906,
          -1.006879901204229,
          -1.0064720402624516,
          -1.005306795857905
        ]
      ]
    },
    {
      "hx": -0.40625,
      "hy": 0.46875,
      "heat_log_magnitude": -0.7423929207831127,
      "log_pv_by_K_M": [
        [
          -0.7398595615377417,
          -0.7366960213967104,
          -0.7322665800852519,
          -0.7196181606650498,
          -0.7019280946706203,
          -0.6514986586767009
        ],
        [
          -0.7412648612939847,
          -0.7398574687108521,
          -0.7378857444218738,
          -0.7322536578558356,
          -0.7243722506241284,
          -0.7018765077773423
        ],
        [
          -0.7417574712635542,
          -0.7409657611624425,
          -0.7398558415761727,
          -0.7366850895468815,
          -0.7322471505149224,
          -0.719574480139272
        ],
        [
          -0.7421096801372187,
          -0.7417582013422361,
          -0.7412645505064575,
          -0.7398542063310742,
          -0.7378799439702561,
          -0.7322406120110827
        ],
        [
          -0.7422330478730146,
          -0.7420357727478404,
          -0.7417579975826811,
          -0.7409643802020582,
          -0.7398533860377938,
          -0.7366795648558764
        ],
        [
          -0.742321209389047,
          -0.7422341349993076,
          -0.7421106378133118,
          -0.7417577911328408,
          -0.7412638200330548,
          -0.7398525639546278
        ]
      ]
    },
    {
      "hx": -0.34375,
      "hy": -0.46875,
      "heat_log_magnitude": -0.8367419952453771,
      "log_pv_by_K_M": [
        [
          -0.8358357034658184,
          -0.8347057768150989,
          -0.8331225810588876,
          -0.8286017109585373,
          -0.822278826522961,
          -0.8042540469600681
        ],
        [
          -0.8363379873699159,
          -0.8358357447627895,
          -0.8351309889203549,
          -0.8331179042952499,
          -0.830300841881126,
          -0.8222601564757497
        ],
        [
          -0.836514060256377,
          -0.8362318805393443,
          -0.8358351583374315,
          -0.834701825702723,
          -0.8331155580044651,
          -0.8285859221623468
        ],
        [
          -0.8366399508231552,
          -0.8365151237194368,
          -0.8363386759119749,
          -0.8358345701726648,
          -0.8351288999219832,
          -0.8331132062903635
        ],
        [
          -0.8366840471662726,
          -0.8366143379735149,
          -0.8365150516474387,
          -0.8362313847337646,
          -0.8358342760984669,
          -0.8346998401484598
        ],
        [
          -0.836715558594733,
          -0.8366852391554858,
          -0.836641097212123,
          -0.8365149768542324,
          -0.8363384142576251,
          -0.8358339814840292
        ]
      ]
    },
    {
      "hx": -0.34375,
      "hy": -0.40625,
      "heat_log_magnitude": -0.9891946649439232,
      "log_pv_by_K_M": [
        [
          -0.9885399711688478,
          -0.9877240094524495,
          -0.9865805489612285,
          -0.9833153578665588,
          -0.9787486648383492,
          -0.9657302966720636
        ],
        [
          -0.9889027439730853,
          -0.9885401248325252,
          -0.9880311144711413,
          -0.9865771627323738,
          -0.9845425373678154,
          -0.9787351465270149
        ],
        [
          -0.9890299126054742,
          -0.9888262338527056,
          -0.9885397006992207,
          -0.987721149477693,
          -0.9865754651464158,
          -0.9833039287022984
        ],
        [
          -0.9891208370809181,
          -0.9890308060566895,
          -0.9889033666531759,
          -0.9885392752294138,
          -0.9880296031551552,
          -0.9865737642030581
        ],
        [
          -0.9891526860337763,
          -0.9891024639455281,
          -0.9890307545902033,
          -0.9888258754599519,
          -0.9885390626022854,
          -0.9877197136938776
        ],
        [
          -0.9891754455165938,
          -0.9891536726863706,
          -0.9891217910808336,
          -0.9890306999404856,
          -0.988903178156761,
          -0.9885388500479166
        ]
      ]
    },
    {
      "hx": -0.34375,
      "hy": -0.34375,
      "heat_log_magnitude": -1.1727619209737798,
      "log_pv_by_K_M": [
        [
          -1.1723090542682257,
          -1.171745490804824,
          -1.1709551987751183,
          -1.1686984919147108,
          -1.1655422639778408,
          -1.1565447382549792
        ],
        [
          -1.1725597809981991,
          -1.1723095406559878,
          -1.1719577423036753,
          -1.1709528550973118,
          -1.1695466399651195,
          -1.1655329078048453
        ],
        [
          -1.1726476725289103,
          -1.1725072824638119,
          -1.1723092472484495,
          -1.1717435118171124,
          -1.1709516806195097,
          -1.168690582743693
        ],
        [
          -1.172710514110804,
          -1.1726486710067547,
          -1.1725605921401439,
          -1.172308953013271,
          -1.17195669684952,
          -1.1709505042308592
        ],
        [
          -1.1727325263091188,
          -1.1726981967276515,
          -1.1726486352818029,
          -1.1725070346019493,
          -1.1723088058806752,
          -1.1717425186416222
        ],
        [
          -1.172748256369232,
          -1.172733589213749,
          -1.1727115548528673,
          -1.1726485976359982,
          -1.1725604619423393,
          -1.172308659133705
        ]
      ]
    },
    {
      "hx": -0.34375,
      "hy": -0.28125,
      "heat_log_magnitude": -0.8132336930915219,
      "log_pv_by_K_M": [
        [
          -0.812933303817772,
          -0.8125601548154009,
          -0.812036467339567,
          -0.8105410589691928,
          -0.8084495823263751,
          -0.8024873655708689
        ],
        [
          -0.8130994481498419,
          -0.8129339228430581,
          -0.8127008035594372,
          -0.8120349144373904,
          -0.8111030851023315,
          -0.8084433829017144
        ],
        [
          -0.8131576894174941,
          -0.8130649566783177,
          -0.8129337285899965,
          -0.8125588436987528,
          -0.8120341362409818,
          -0.8105358182228883
        ],
        [
          -0.8131993312417762,
          -0.8131586475246877,
          -0.8131002822865412,
          -0.8129335336798249,
          -0.8127001107350225,
          -0.8120333566457703
        ],
        [
          -0.8132139178778743,
          -0.813191466158969,
          -0.8131586244417122,
          -0.8130647925136145,
          -0.8129334363820817,
          -0.8125581856329518
        ],
        [
          -0.813224341145542,
          -0.8132149192861107,
          -0.8132003180216998,
          -0.8131585997653019,
          -0.8131001965011819,
          -0.8129333393917477
        ]
      ]
    },
    {
      "hx": -0.34375,
      "hy": -0.21875,
      "heat_log_magnitude": -0.4799302690231438,
      "log_pv_by_K_M": [
        [
          -0.4797329084694866,
          -0.4794882922569741,
          -0.479144647956673,
          -0.4781633590819183,
          -0.4767909294105266,
          -0.47287851519377
        ],
        [
          -0.4798419328649288,
          -0.4797335598250356,
          -0.479580587134933,
          -0.4791436309483288,
          -0.47853216488420003,
          -0.4767868691660624
        ],
        [
          -0.4798801508268298,
          -0.4798195443399891,
          -0.4797334326294731,
          -0.4794874335211716,
          -0.47914312089051236,
          -0.4781599260841176
        ],
        [
          -0.479907476092194,
          -0.4798810241245519,
          -0.47984272490793956,
          -0.47973330481909215,
          -0.4795801329819369,
          -0.47914260998186364
        ],
        [
          -0.47991704827836656,
          -0.4799025598640583,
          -0.4798810094125656,
          -0.47981943711238273,
          -0.4797332413527329,
          -0.47948700223423657
        ],
        [
          -0.47992388729107915,
          -0.4799179493711563,
          -0.47990836786993896,
          -0.47988099232679815,
          -0.47984266844650847,
          -0.4797331775771454
        ]
      ]
    },
    {
      "hx": -0.34375,
      "hy": -0.15625,
      "heat_log_magnitude": -1.249895446381985,
      "log_pv_by_K_M": [
        [
          -1.249751073347852,
          -1.2495737025869857,
          -1.2493235419469784,
          -1.2486091981772915,
          -1.2476101178053796,
          -1.2447620182724677
        ],
        [
          -1.2498304395571722,
          -1.2497522493040378,
          -1.249640891307081,
          -1.2493228038711095,
          -1.248877679825,
          -1.2476071709406824
        ],
        [
          -1.2498582608159268,
          -1.2498148429458524,
          -1.2497521571685866,
          -1.24957307945715,
          -1.2493224333647959,
          -1.2486067058971457
        ],
        [
          -1.2498781523627258,
          -1.2498595974411728,
          -1.2498317175268312,
          -1.2497520642809832,
          -1.2496405609635985,
          -1.249322061525163
        ],
        [
          -1.2498851206692052,
          -1.2498752749434061,
          -1.249859587445826,
          -1.249814765089468,
          -1.2497520179185813,
          -1.2495727657878888
        ],
        [
          -1.2498900996070006,
          -1.2498864779518044,
          -1.2498795037790842,
          -1.2498595746837964,
          -1.2498316771088867,
          -1.2497519722383004
        ]
      ]
    },
    {
      "hx": -0.34375,
      "hy": -0.09375,
      "heat_log_magnitude": -1.5444443650973718,
      "log_pv_by_K_M": [
        [
          -1.5443038787220758,
          -1.5441315272787506,
          -1.5438882912872032,
          -1.5431937209591524,
          -1.5422222957126905,
          -1.539453033157315
        ],
        [
          -1.5443810480815046,
          -1.5443051318370635,
          -1.544196856385497,
          -1.5438875739532705,
          -1.5434547714953624,
          -1.5422194317898175
        ],
        [
          -1.5444080991819646,
          -1.5443659927905173,
          -1.5443050422809392,
          -1.544130921712167,
          -1.543887213841117,
          -1.5431912986423413
        ],
        [
          -1.5444274402670999,
          -1.5444095085404115,
          -1.544382400543327,
          -1.544304952110906,
          -1.544196535469382,
          -1.5438868526707665
        ],
        [
          -1.5444342156497441,
          -1.5444247519953933,
          -1.544409498845198,
          -1.5443659173215565,
          -1.5443049070090638,
          -1.5441306170414464
        ],
        [
          -1.5444390560842294,
          -1.5444356444641016,
          -1.5444288633625547,
          -1.5444094857048185,
          -1.544382360396412,
          -1.54430486199999
        ]
      ]
    },
    {
      "hx": -0.34375,
      "hy": -0.03125,
      "heat_log_magnitude": -0.4106405250821128,
      "log_pv_by_K_M": [
        [
          -0.4104552442813656,
          -0.410225266665293,
          -0.4099023962476167,
          -0.4089804280961289,
          -0.40769096436724794,
          -0.4040150628666197
        ],
        [
          -0.41055767802845367,
          -0.4104557075443154,
          -0.4103119823957968,
          -0.4099014413573059,
          -0.40932694011371495,
          -0.40768715223248364
        ],
        [
          -0.4105935854913696,
          -0.41053649404966563,
          -0.41045558800306026,
          -0.41022446026545367,
          -0.4099009624342216,
          -0.4089772046309008
        ],
        [
          -0.4106192590061255,
          -0.41059425718594866,
          -0.4105582730699098,
          -0.4104554681289301,
          -0.4103115559391881,
          -0.40990048244384525
        ],
        [
          -0.4106282524608105,
          -0.41061449118933524,
          -0.41059424340164696,
          -0.4105363933267654,
          -0.4104554084424308,
          -0.41022405523472116
        ],
        [
          -0.4106346781773027,
          -0.4106289503615699,
          -0.41061994759729714,
          -0.4105942271708045,
          -0.4105582200027129,
          -0.4104553483084601
        ]
      ]
    },
    {
      "hx": -0.34375,
      "hy": 0.03125,
      "heat_log_magnitude": -0.4106405250821128,
      "log_pv_by_K_M": [
        [
          -0.41036023498600116,
          -0.41001151805994596,
          -0.4095224542379583,
          -0.4081259152271741,
          -0.40617271713426817,
          -0.40060469398258647
        ],
        [
          -0.41051539467753173,
          -0.4103605744194283,
          -0.4101428678377488,
          -0.40952100427830374,
          -0.40865078335173166,
          -0.40616692866979065
        ],
        [
          -0.41056978522283316,
          -0.410482944850628,
          -0.4103603929097517,
          -0.4100102937027259,
          -0.4095202776015867,
          -0.40812102180825605
        ],
        [
          -0.41060867409032653,
          -0.41057044141598453,
          -0.4105159346054279,
          -0.4103602110299107,
          -0.41014222101330233,
          -0.4095195497266104
        ],
        [
          -0.4106222964819608,
          -0.4106010903342394,
          -0.410570419875512,
          -0.4104827917981311,
          -0.4103601203260041,
          -0.4100096794172714
        ],
        [
          -0.4106320302125823,
          -0.4106229924400395,
          -0.4106093558111752,
          -0.4105703958957747,
          -0.4105158539750846,
          -0.4103600291746261
        ]
      ]
    },
    {
      "hx": -0.34375,
      "hy": 0.09375,
      "heat_log_magnitude": -1.5444443650973718,
      "log_pv_by_K_M": [
        [
          -1.5440188500688237,
          -1.5434902797351242,
          -1.5427484621936856,
          -1.5406301754637752,
          -1.5376675417824117,
          -1.529221899118511
        ],
        [
          -1.5442541978704867,
          -1.5440197321177038,
          -1.5436895120965346,
          -1.5427462613420175,
          -1.5414262987783331,
          -1.5376587556456798
        ],
        [
          -1.544336698335428,
          -1.544205345082446,
          -1.5440194568082006,
          -1.5434884215892453,
          -1.5427451585792369,
          -1.5406227484509145
        ],
        [
          -1.544395685528798,
          -1.5443380612086912,
          -1.5442553851353296,
          -1.5440191807301744,
          -1.5436885305407486,
          -1.542744054167997
        ],
        [
          -1.544416347731385,
          -1.5443845494264679,
          -1.5443380282649741,
          -1.5442051127192826,
          -1.544019042628861,
          -1.5434874895017856
        ],
        [
          -1.5444311121682404,
          -1.5444177707104245,
          -1.5443970879387052,
          -1.5443379918542632,
          -1.5442552622698713,
          -1.5440189045657462
        ]
      ]
    },
    {
      "hx": -0.34375,
      "hy": 0.15625,
      "heat_log_magnitude": -1.249895446381985,
      "log_pv_by_K_M": [
        [
          -1.249276023035236,
          -1.2485049509332384,
          -1.2474238165709721,
          -1.2443365993813131,
          -1.2400188204910592,
          -1.2277100369219625
        ],
        [
          -1.249619022034949,
          -1.249276581968843,
          -1.2487953154736715,
          -1.2474206116312416,
          -1.2454968838751483,
          -1.2400060258705707
        ],
        [
          -1.249739259242233,
          -1.2495470964040578,
          -1.2492761807388888,
          -1.2485022444707283,
          -1.2474190053644634,
          -1.2443257831455412
        ],
        [
          -1.249825227772817,
          -1.2497405184894887,
          -1.2496200250534457,
          -1.2492757783656998,
          -1.248793885582927,
          -1.247417396212768
        ],
        [
          -1.2498553407876898,
          -1.2498082706388232,
          -1.2497404697624006,
          -1.2495467573226051,
          -1.2492755771199882,
          -1.248500886189504
        ],
        [
          -1.2498768597506569,
          -1.2498566883768945,
          -1.2498265447284211,
          -1.2497404182431637,
          -1.2496198468907096,
          -1.2492753764490772
        ]
      ]
    },
    {
      "hx": -0.34375,
      "hy": 0.21875,
      "heat_log_magnitude": -0.4799302690231438,
      "log_pv_by_K_M": [
        [
          -0.4790678326608031,
          -0.4779920278615464,
          -0.47648501096227847,
          -0.4721816725300414,
          -0.46616302755865036,
          -0.44900554959576766
        ],
        [
          -0.4795459472638868,
          -0.47906762315869855,
          -0.478396776711179,
          -0.4764805522440838,
          -0.473799033558862,
          -0.4661452279178775
        ],
        [
          -0.4797135482858721,
          -0.47944469842150284,
          -0.4790670642778423,
          -0.4779882615084716,
          -0.47647831630365545,
          -0.47216662212213123
        ],
        [
          -0.4798333815888327,
          -0.47971431343466975,
          -0.47954635517453426,
          -0.47906650393269956,
          -0.4783947863688809,
          -0.4764760761445359
        ],
        [
          -0.47987535641550494,
          -0.47980875378380006,
          -0.4797142445695499,
          -0.47944422604450665,
          -0.4790662238938239,
          -0.4779863700259739
        ],
        [
          -0.47990535149074276,
          -0.47987624394590966,
          -0.47983422520701424,
          -0.47971417327426025,
          -0.47954610608212533,
          -0.4790659433201654
        ]
      ]
    },
    {
      "hx": -0.34375,
      "hy": 0.28125,
      "heat_log_magnitude": -0.8132336930915219,
      "log_pv_by_K_M": [
        [
          -0.8120781971447286,
          -0.8106363656006579,
          -0.8086168972645282,
          -0.8028502364263659,
          -0.7947849903271162,
          -0.7717932240148002
        ],
        [
          -0.8127188934158767,
          -0.8120777144563363,
          -0.8111787542970887,
          -0.808610939709979,
          -0.8050176014203316,
          -0.7947612073348864
        ],
        [
          -0.8129434855745785,
          -0.8125830106300782,
          -0.8120769669731089,
          -0.8106313316275191,
          -0.8086079496843013,
          -0.8028301209478741
        ],
        [
          -0.8131040667722118,
          -0.8129443049547262,
          -0.8127192350311816,
          -0.8120762172366085,
          -0.811176091841844,
          -0.8086049518915388
        ],
        [
          -0.8131603140136576,
          -0.8130708582539228,
          -0.8129442123554327,
          -0.8125823779464554,
          -0.8120758419172489,
          -0.8106288000581117
        ],
        [
          -0.8132005093975749,
          -0.8131612980105274,
          -0.8131049917174096,
          -0.812944118057203,
          -0.8127189019214711,
          -0.8120754665214918
        ]
      ]
    },
    {
      "hx": -0.34375,
      "hy": 0.34375,
      "heat_log_magnitude": -1.1727619209737798,
      "log_pv_by_K_M": [
        [
          -1.1712639098250293,
          -1.1693941612411436,
          -1.1667756680258208,
          -1.1592984713593069,
          -1.148840871757784,
          -1.1190291742514091
        ],
        [
          -1.1720946557579737,
          -1.171263057474789,
          -1.1700974487330313,
          -1.1667679720494561,
          -1.1621087820776665,
          -1.148810148866687
        ],
        [
          -1.1723858669447509,
          -1.1719182353008364,
          -1.1712620906255324,
          -1.1693876557883414,
          -1.166764105157199,
          -1.1592724765841922
        ],
        [
          -1.172594079576811,
          -1.1723866963602632,
          -1.172094867017222,
          -1.1712611202237895,
          -1.1700940042919683,
          -1.166760225469261
        ],
        [
          -1.1726670104217192,
          -1.1725507869414287,
          -1.1723865758485772,
          -1.1719174163063144,
          -1.171260633991551,
          -1.1693843787361402
        ],
        [
          -1.1727191286699963,
          -1.172668052087829,
          -1.1725950448817457,
          -1.1723864532395964,
          -1.1720944350709033,
          -1.1712601474428084
        ]
      ]
    },
    {
      "hx": -0.34375,
      "hy": 0.40625,
      "heat_log_magnitude": -0.9891946649439232,
      "log_pv_by_K_M": [
        [
          -0.9873047805158421,
          -0.9849451205564037,
          -0.981641023800421,
          -0.9722060634917398,
          -0.9590103378527601,
          -0.921393008938594
        ],
        [
          -0.9883530465540389,
          -0.9873033630915415,
          -0.9858325699046873,
          -0.9816313563292169,
          -0.9757522785703259,
          -0.9589717442709116
        ],
        [
          -0.988720504758021,
          -0.98813008439447,
          -0.9873021469611558,
          -0.9849369447338177,
          -0.9816264923238123,
          -0.9721733946425957
        ],
        [
          -0.9889832323860901,
          -0.9887211991026561,
          -0.9883529632461432,
          -0.9873009251714393,
          -0.9858282352670358,
          -0.9816216076760611
        ],
        [
          -0.9890752580886328,
          -0.988928252209007,
          -0.9887210476736072,
          -0.9881290531411651,
          -0.987300312743173,
          -0.9849328182572208
        ],
        [
          -0.9891410218660894,
          -0.989076219691924,
          -0.9889840974210529,
          -0.9887208928012114,
          -0.9883524188771844,
          -0.9872996993290144
        ]
      ]
    },
    {
      "hx": -0.34375,
      "hy": 0.46875,
      "heat_log_magnitude": -0.8367419952453771,
      "log_pv_by_K_M": [
        [
          -0.834410456632213,
          -0.8314993061540008,
          -0.8274230216225078,
          -0.8157830531731634,
          -0.7995034057648809,
          -0.7530946794231568
        ],
        [
          -0.8357037157975356,
          -0.8344087000209583,
          -0.8325941854636767,
          -0.8274111567779983,
          -0.8201581506214097,
          -0.7994560400529735
        ],
        [
          -0.8361570495153501,
          -0.8354286273715843,
          -0.8344072049749229,
          -0.8314892666085143,
          -0.827405177809851,
          -0.8157429377206427
        ],
        [
          -0.8364811758419819,
          -0.8361578841777373,
          -0.8357035937278852,
          -0.8344057017184241,
          -0.8325888547242357,
          -0.8273991675414436
        ],
        [
          -0.8365947071215487,
          -0.8364133241993841,
          -0.8361576970910392,
          -0.8354273580243898,
          -0.8344049476618238,
          -0.8314841877690924
        ],
        [
          -0.8366758389602182,
          -0.8365958702597709,
          -0.8364822198309412,
          -0.8361575068811362,
          -0.8357029224389407,
          -0.8344041914388072
        ]
      ]
    },
    {
      "hx": -0.28125,
      "hy": -0.46875,
      "heat_log_magnitude": -1.1167131339627212,
      "log_pv_by_K_M": [
        [
          -1.1159593173774738,
          -1.1150198043596902,
          -1.1137032108763378,
          -1.109943632566683,
          -1.1046854900951075,
          -1.0896959929186778
        ],
        [
          -1.1163770199209466,
          -1.1159594930231833,
          -1.1153734157401232,
          -1.1136993279242233,
          -1.1113566493768303,
          -1.1046699886919669
        ],
        [
          -1.1165234428326585,
          -1.1162889211354923,
          -1.115959005901459,
          -1.115016523433951,
          -1.1136973788434261,
          -1.1099305213028856
        ],
        [
          -1.1166281338282715,
          -1.1165244669809908,
          -1.116377732689216,
          -1.1159585172590596,
          -1.1153716802600684,
          -1.1136954246067035
        ],
        [
          -1.1166648045709735,
          -1.116606973546368,
          -1.1165244071326015,
          -1.1162885091016506,
          -1.115958272564967,
          -1.115014873121254
        ],
        [
          -1.116691009439819,
          -1.1166659352602437,
          -1.116629226882651,
          -1.116524344906793,
          -1.1163775154309405,
          -1.1159580279127113
        ]
      ]
    },
    {
      "hx": -0.28125,
      "hy": -0.40625,
      "heat_log_magnitude": -0.5065387952985106,
      "log_pv_by_K_M": [
        [
          -0.5060365785247996,
          -0.5054110303472044,
          -0.5045341734044086,
          -0.5020302778098085,
          -0.498528331898342,
          -0.48854526078230265
        ],
        [
          -0.5063147693836072,
          -0.5060368650047167,
          -0.5056465335210305,
          -0.5045315792553993,
          -0.5029713388521486,
          -0.4985179756099569
        ],
        [
          -0.5064122878438866,
          -0.5062562661178163,
          -0.5060365399731381,
          -0.5054088392489575,
          -0.5045302782800718,
          -0.5020215210070091
        ],
        [
          -0.5064820127099665,
          -0.5064131411963899,
          -0.5063154151521303,
          -0.5060362140502548,
          -0.5056453753968526,
          -0.5045289746212802
        ],
        [
          -0.5065064357004303,
          -0.5064680912819313,
          -0.5064131016351894,
          -0.5062559913149016,
          -0.5060360509887687,
          -0.5054077382719697
        ],
        [
          -0.5065238882925769,
          -0.5065073606056103,
          -0.5064829120747163,
          -0.5064130589926208,
          -0.506315269816696,
          -0.5060358874943631
        ]
      ]
    },
    {
      "hx": -0.28125,
      "hy": -0.34375,
      "heat_log_magnitude": -0.8132336930915219,
      "log_pv_by_K_M": [
        [
          -0.812933303801401,
          -0.8125601547849328,
          -0.8120364673227414,
          -0.8105410589519124,
          -0.8084495823204634,
          -0.8024873655367628
        ],
        [
          -0.8130994482030474,
          -0.8129339228485151,
          -0.8127008036358347,
          -0.8120349144955981,
          -0.8111030850941461,
          -0.8084433828971669
        ],
        [
          -0.8131576894065802,
          -0.8130649566955981,
          -0.812933728590906,
          -0.8125588436832913,
          -0.812034136195507,
          -0.8105358182547207
        ],
        [
          -0.813199331445503,
          -0.8131586475847143,
          -0.8131002823738527,
          -0.8129335336525401,
          -0.8127001108641707,
          -0.8120333564838802
        ],
        [
          -0.8132139180925151,
          -0.8131914662371855,
          -0.8131586246963707,
          -0.8130647928082908,
          -0.812933436505773,
          -0.8125581857293582
        ],
        [
          -0.8132243408726936,
          -0.8132149190241762,
          -0.813200317646988,
          -0.813158598721202,
          -0.813100195980951,
          -0.812933338493167
        ]
      ]
    },
    {
      "hx": -0.28125,
      "hy": -0.28125,
      "heat_log_magnitude": -1.2230367118073882,
      "log_pv_by_K_M": [
        [
          -1.2228887996857338,
          -1.2227060664317833,
          -1.2224489843742958,
          -1.2217148766962964,
          -1.2206881545462238,
          -1.2177612558166402
        ],
        [
          -1.2229703612647427,
          -1.222889551913795,
          -1.222775111863939,
          -1.2224482212427574,
          -1.2219907782746304,
          -1.2206851078044565
        ],
        [
          -1.2229989522884352,
          -1.2229538775764013,
          -1.2228894566251256,
          -1.2227054223722007,
          -1.222447838892549,
          -1.221712301460684
        ],
        [
          -1.2230193943578342,
          -1.2229998708498897,
          -1.2229712191037834,
          -1.2228893610281375,
          -1.2227747714769066,
          -1.22244745576063
        ],
        [
          -1.2230265557736857,
          -1.2230159822156565,
          -1.222999860323398,
          -1.222953797543596,
          -1.2228893135124963,
          -1.2227050992787554
        ],
        [
          -1.223031671368517,
          -1.2230274947578437,
          -1.2230203272592917,
          -1.222999846580933,
          -1.222971176579449,
          -1.2228892651219212
        ]
      ]
    },
    {
      "hx": -0.28125,
      "hy": -0.21875,
      "heat_log_magnitude": -0.4829690176633617,
      "log_pv_by_K_M": [
        [
          -0.48292413474382556,
          -0.4828699344911911,
          -0.4827928961417456,
          -0.4825729095477982,
          -0.4822652365664908,
          -0.4813881466707244
        ],
        [
          -0.48294857606606456,
          -0.48292491889696976,
          -0.4828906255474976,
          -0.48279266819781697,
          -0.4826555889271731,
          -0.4822643262486963
        ],
        [
          -0.4829571437448976,
          -0.48294419512239983,
          -0.48292489059167565,
          -0.4828697423572521,
          -0.48279255377747177,
          -0.4825721399129179
        ],
        [
          -0.482963269287211,
          -0.4829579773086152,
          -0.482949391593138,
          -0.48292486214450037,
          -0.48289052361542417,
          -0.4827924390556291
        ],
        [
          -0.4829654156910692,
          -0.4829628057159425,
          -0.4829579747420212,
          -0.4829441715610301,
          -0.48292484788544243,
          -0.4828696454860619
        ],
        [
          -0.4829669483224279,
          -0.4829662551819638,
          -0.48296410784314503,
          -0.48295796993988915,
          -0.48294937915488845,
          -0.4829248335227021
        ]
      ]
    },
    {
      "hx": -0.28125,
      "hy": -0.15625,
      "heat_log_magnitude": -0.9037956709829968,
      "log_pv_by_K_M": [
        [
          -0.9038037761429223,
          -0.9038168211659467,
          -0.9038332667591931,
          -0.9038802262016361,
          -0.9039459037171582,
          -0.9041331319358505
        ],
        [
          -0.9037985591908182,
          -0.9038050844342251,
          -0.9038124057969981,
          -0.9038333173698447,
          -0.9038625804150797,
          -0.9039461052220759
        ],
        [
          -0.9037967300573655,
          -0.9038009697087546,
          -0.9038050911185564,
          -0.9038168643237441,
          -0.9038333423322911,
          -0.90388039602567
        ],
        [
          -0.9037954220766551,
          -0.9037980267385137,
          -0.9037998602689186,
          -0.9038050975232181,
          -0.9038124276903545,
          -0.9038333669323038
        ],
        [
          -0.903794964784538,
          -0.9037969967830577,
          -0.9037980289613188,
          -0.9038009756786778,
          -0.9038051008719776,
          -0.9038168852403032
        ],
        [
          -0.903794636396924,
          -0.9037962599177263,
          -0.9037967192307406,
          -0.9037980281755154,
          -0.9037998633793904,
          -0.9038051040479331
        ]
      ]
    },
    {
      "hx": -0.28125,
      "hy": -0.09375,
      "heat_log_magnitude": -1.7612508225117465,
      "log_pv_by_K_M": [
        [
          -1.761262814294696,
          -1.761280878800335,
          -1.7613042490706903,
          -1.7613709821089287,
          -1.7614643149704534,
          -1.7617303808592624
        ],
        [
          -1.7612554004304002,
          -1.7612641998275649,
          -1.7612746037889337,
          -1.7613043203846246,
          -1.7613459050648999,
          -1.7614645991648104
        ],
        [
          -1.7612528011695758,
          -1.761258352367804,
          -1.7612642090780355,
          -1.7612809393713178,
          -1.7613043556129924,
          -1.7613712216761996
        ],
        [
          -1.7612509424216114,
          -1.7612541703165334,
          -1.7612567758787918,
          -1.761264217833741,
          -1.7612746346476342,
          -1.7613043905876111
        ],
        [
          -1.7612502922784188,
          -1.761252706824962,
          -1.7612541732323734,
          -1.7612583604950487,
          -1.7612642226122261,
          -1.7612809690817812
        ],
        [
          -1.7612498261114524,
          -1.7612516596564092,
          -1.761252311822318,
          -1.761254173150519,
          -1.7612567803444108,
          -1.7612642270541983
        ]
      ]
    },
    {
      "hx": -0.28125,
      "hy": -0.03125,
      "heat_log_magnitude": -0.3810164194599851,
      "log_pv_by_K_M": [
        [
          -0.38098361650145307,
          -0.38094405486663163,
          -0.3808877905676127,
          -0.38072712521079666,
          -0.3805024188641255,
          -0.3798618436239849
        ],
        [
          -0.38100146718943506,
          -0.3809842124373972,
          -0.38095916666543417,
          -0.38088762458528436,
          -0.3807875102802427,
          -0.38050175582066004
        ],
        [
          -0.38100772436791885,
          -0.38099829062866775,
          -0.38098419174821174,
          -0.38094391492450086,
          -0.38088754115324264,
          -0.38072656446729525
        ],
        [
          -0.38101219814416254,
          -0.3810083562275395,
          -0.3810020857836207,
          -0.38098417097899073,
          -0.38095909226285585,
          -0.3808874575479422
        ],
        [
          -0.3810137659038446,
          -0.38101188283690135,
          -0.38100835450131854,
          -0.38099827348196413,
          -0.3809841607508133,
          -0.3809438443095132
        ],
        [
          -0.38101488484971924,
          -0.3810144021008455,
          -0.3810128336408525,
          -0.3810083512071287,
          -0.38100207642128225,
          -0.38098415066633606
        ]
      ]
    },
    {
      "hx": -0.28125,
      "hy": 0.03125,
      "heat_log_magnitude": -0.3810164194599851,
      "log_pv_by_K_M": [
        [
          -0.38088860695552285,
          -0.3807303057005811,
          -0.3805078475620576,
          -0.3798726101040302,
          -0.37898416765528964,
          -0.3764514658087137
        ],
        [
          -0.38095918378485294,
          -0.3808890791997328,
          -0.3807900519091163,
          -0.3805071870624488,
          -0.380111352728818,
          -0.3789815304853619
        ],
        [
          -0.3809839240848305,
          -0.3809447413923408,
          -0.38088899659032904,
          -0.3807297482208014,
          -0.38050685606867773,
          -0.37987038108440174
        ],
        [
          -0.3810016132356395,
          -0.38098454045393737,
          -0.38095974731913884,
          -0.3808889138581435,
          -0.38078975729149533,
          -0.380506524723387
        ],
        [
          -0.3810078099340899,
          -0.3809984819818055,
          -0.3809845309733646,
          -0.38094467194787285,
          -0.3808888726234727,
          -0.38072946846295963
        ],
        [
          -0.3810122368813609,
          -0.3810084441829531,
          -0.3810022418401786,
          -0.38098451992846094,
          -0.38095971039365395,
          -0.3808888315252261
        ]
      ]
    },
    {
      "hx": -0.28125,
      "hy": 0.09375,
      "heat_log_magnitude": -1.7612508225117465,
      "log_pv_by_K_M": [
        [
          -1.760977784894294,
          -1.7606396295786908,
          -1.7601644169926658,
          -1.758807429901026,
          -1.7569095491162443,
          -1.751499220030837
        ],
        [
          -1.7611285500738632,
          -1.7609787997780586,
          -1.7607672589133472,
          -1.7601630064464189,
          -1.759317429985913,
          -1.7569039177092236
        ],
        [
          -1.761181400276655,
          -1.7610977045569598,
          -1.76097862341976,
          -1.7606384388263905,
          -1.760162299606236,
          -1.7588026698003887
        ],
        [
          -1.7612191876778525,
          -1.7611827229648043,
          -1.7611297604380525,
          -1.7609784463784308,
          -1.7607666295734816,
          -1.7601615917556046
        ],
        [
          -1.7612324243491457,
          -1.7612125042414846,
          -1.7611827026375977,
          -1.761097555861852,
          -1.7609783581792726,
          -1.760637841429343
        ],
        [
          -1.7612418822063773,
          -1.761233785920922,
          -1.7612205364093825,
          -1.7611826792999636,
          -1.761129682232422,
          -1.7609782695981266
        ]
      ]
    },
    {
      "hx": -0.28125,
      "hy": 0.15625,
      "heat_log_magnitude": -0.9037956709829968,
      "log_pv_by_K_M": [
        [
          -0.903328724585208,
          -0.9027480667118652,
          -0.901933536407796,
          -0.8996076162184181,
          -0.8963545865267406,
          -0.8870811059346124
        ],
        [
          -0.9035871414203029,
          -0.9033294165442385,
          -0.9029668289767869,
          -0.9019311229126288,
          -0.9004817805243874,
          -0.8963449512962143
        ],
        [
          -0.9036777284036361,
          -0.903533222990518,
          -0.9033291143759925,
          -0.9027460286315545,
          -0.9019299130850413,
          -0.8995994704619079
        ],
        [
          -0.9037424974685564,
          -0.9036789477486309,
          -0.9035881677336874,
          -0.9033288114715106,
          -0.9029657520641194,
          -0.9019287010632979
        ],
        [
          -0.9037651848884707,
          -0.9037299924621038,
          -0.9036789112615224,
          -0.9035329678681592,
          -0.90332865999153,
          -0.9027450054545625
        ],
        [
          -0.9037813965442183,
          -0.9037664703428163,
          -0.9037437601946294,
          -0.9036788717348827,
          -0.9035880331539374,
          -0.9033285082259681
        ]
      ]
    },
    {
      "hx": -0.28125,
      "hy": 0.21875,
      "heat_log_magnitude": -0.4829690176633617,
      "log_pv_by_K_M": [
        [
          -0.4822590571970977,
          -0.4813736661817529,
          -0.48013325218744285,
          -0.4765912073394247,
          -0.4716373068936264,
          -0.4575151185658797
        ],
        [
          -0.4826525901212335,
          -0.4822589814566527,
          -0.4817068137431306,
          -0.48012958639401404,
          -0.47792245209029716,
          -0.4716226726050081
        ],
        [
          -0.4827905410948006,
          -0.48256934895653103,
          -0.4822585218016684,
          -0.48137056935956934,
          -0.4801277474434755,
          -0.47657883201645745
        ],
        [
          -0.48288917476747883,
          -0.48279126657143934,
          -0.4826530217760592,
          -0.4822580610689329,
          -0.4817051766640361,
          -0.48012590444523084
        ],
        [
          -0.48292372381547466,
          -0.4828689996174944,
          -0.48279120987353963,
          -0.48256896043130837,
          -0.4822578303173941,
          -0.4813690130304167
        ],
        [
          -0.48294841251845355,
          -0.4829245497712691,
          -0.4828899651620304,
          -0.48279115087279934,
          -0.4826528167795914,
          -0.48225759920751443
        ]
      ]
    },
    {
      "hx": -0.28125,
      "hy": 0.28125,
      "heat_log_magnitude": -1.2230367118073882,
      "log_pv_by_K_M": [
        [
          -1.2220336907739693,
          -1.2207822721820776,
          -1.2190294053498292,
          -1.2140240340213495,
          -1.2070235267779026,
          -1.1870670338962555
        ],
        [
          -1.2225898060860345,
          -1.222033342530267,
          -1.2212530608253473,
          -1.2190242425272118,
          -1.2159052875040288,
          -1.2070029162978244
        ],
        [
          -1.2227847483000005,
          -1.2224719312089292,
          -1.2220326944425324,
          -1.22077790903586,
          -1.2190216500857787,
          -1.2140065991297888
        ],
        [
          -1.222924129862804,
          -1.2227855282253586,
          -1.2225901717429224,
          -1.2220320443357195,
          -1.2212507521398948,
          -1.2190190500114113
        ],
        [
          -1.222972951896736,
          -1.2228953742996964,
          -1.2227854482080147,
          -1.2224713829109533,
          -1.2220317189094203,
          -1.220775713394687
        ],
        [
          -1.2230078396278259,
          -1.2229738734858984,
          -1.2229250009404495,
          -1.2227853648691962,
          -1.2225898819669965,
          -1.2220313921861816
        ]
      ]
    },
    {
      "hx": -0.28125,
      "hy": 0.34375,
      "heat_log_magnitude": -0.8132336930915219,
      "log_pv_by_K_M": [
        [
          -0.8118881566206255,
          -0.8102088190644281,
          -0.8078569256299488,
          -0.8011410137901294,
          -0.7917481463782678,
          -0.7649717033050365
        ],
        [
          -0.8126343224180346,
          -0.8118874384485935,
          -0.8108405078969554,
          -0.8078500265692128,
          -0.8036652185401181,
          -0.7917206044776322
        ],
        [
          -0.8128958836523452,
          -0.8124759091488158,
          -0.8118865712822299,
          -0.8102029861101983,
          -0.8078465579892509,
          -0.8011177059224792
        ],
        [
          -0.8130828968769492,
          -0.8128966728600062,
          -0.8126345571163256,
          -0.8118857005611062,
          -0.8108374177663791,
          -0.8078430765035591
        ],
        [
          -0.8131484021960205,
          -0.8130440564364108,
          -0.8128965652194893,
          -0.8124751744235255,
          -0.8118852644438448,
          -0.8102000454382505
        ],
        [
          -0.8131952131807338,
          -0.8131493819055322,
          -0.8130838076613145,
          -0.8128964543211623,
          -0.8126341690694971,
          -0.8118848267477006
        ]
      ]
    },
    {
      "hx": -0.28125,
      "hy": 0.40625,
      "heat_log_magnitude": -0.5065387952985106,
      "log_pv_by_K_M": [
        [
          -0.5048013846403592,
          -0.5026321341779294,
          -0.4995946353160434,
          -0.4909209543561701,
          -0.4787899532420852,
          -0.4442078569613841
        ],
        [
          -0.5057650713242765,
          -0.5048001018230934,
          -0.5034479863925299,
          -0.49958576709059344,
          -0.49418106981556775,
          -0.47875455033090475
        ],
        [
          -0.506102879791797,
          -0.5055601161993764,
          -0.504798985418347,
          -0.5026246326742694,
          -0.4995813022078437,
          -0.4908909796504304
        ],
        [
          -0.5063444079787587,
          -0.5061035341514071,
          -0.5057650115886645,
          -0.5047978636303014,
          -0.5034440068739059,
          -0.49957681664454867
        ],
        [
          -0.506429007738916,
          -0.5062938795235823,
          -0.5061033946694806,
          -0.5055591688833374,
          -0.5047973009368434,
          -0.5026208423823846
        ],
        [
          -0.5064894646384346,
          -0.5064299076038878,
          -0.5063452184112975,
          -0.5061032518315187,
          -0.5057645104971016,
          -0.5047967366917874
        ]
      ]
    },
    {
      "hx": -0.28125,
      "hy": 0.46875,
      "heat_log_magnitude": -1.1167131339627212,
      "log_pv_by_K_M": [
        [
          -1.1145340668131212,
          -1.1118133253062297,
          -1.108003636522426,
          -1.0971249412277757,
          -1.081910009715557,
          -1.0385364914332058
        ],
        [
          -1.115742747610966,
          -1.1145324466197053,
          -1.1128366093266777,
          -1.107992573759475,
          -1.101213946300959,
          -1.081865845701941
        ],
        [
          -1.1161664318560724,
          -1.1154856674411349,
          -1.114531051605809,
          -1.1118039622351716,
          -1.1079869949026033,
          -1.0970875284356225
        ],
        [
          -1.1164693588070804,
          -1.116167227339247,
          -1.1157426503214083,
          -1.1145296483864513,
          -1.1128316343183542,
          -1.1079813841897703
        ],
        [
          -1.1165754645226116,
          -1.1164059597413143,
          -1.1161670525234513,
          -1.1154844822722225,
          -1.1145289438991313,
          -1.1117992202198366
        ],
        [
          -1.1166512898016663,
          -1.116576566353615,
          -1.1164703494614514,
          -1.116166874900955,
          -1.1157420235504105,
          -1.114528237751074
        ]
      ]
    },
    {
      "hx": -0.21875,
      "hy": -0.46875,
      "heat_log_magnitude": -1.0108557769564486,
      "log_pv_by_K_M": [
        [
          -1.010204987787347,
          -1.0093940068054508,
          -1.0082574548828234,
          -1.0050119914290008,
          -1.0004728895351036,
          -0.9875331765306328
        ],
        [
          -1.010565571134066,
          -1.0102051966182444,
          -1.0096992656131079,
          -1.008254109806785,
          -1.0062317932779479,
          -1.0004595354853336
        ],
        [
          -1.0106919707941415,
          -1.0104895756612677,
          -1.0102047767322802,
          -1.0093911797830515,
          -1.0082524297185955,
          -1.0050006940473395
        ],
        [
          -1.0107823451471631,
          -1.010692910364014,
          -1.0105662423575268,
          -1.0102043552287796,
          -1.0096977690518543,
          -1.0082507443166833
        ],
        [
          -1.010814001210747,
          -1.0107641344911826,
          -1.0106928589393647,
          -1.0104892204799398,
          -1.0102041444533825,
          -1.009389756631208
        ],
        [
          -1.0108366223794292,
          -1.0108150327796466,
          -1.0107833441106777,
          -1.0106928041859646,
          -1.0105660547669686,
          -1.010203933037701
        ]
      ]
    },
    {
      "hx": -0.21875,
      "hy": -0.40625,
      "heat_log_magnitude": -0.5588682568393242,
      "log_pv_by_K_M": [
        [
          -0.5584690675400452,
          -0.5579720524515324,
          -0.5572752379580379,
          -0.555285459764491,
          -0.5525025579804606,
          -0.5445692811758818
        ],
        [
          -0.5586901388355727,
          -0.5584693874416189,
          -0.5581592023809208,
          -0.5572731806500997,
          -0.5560333028802233,
          -0.5524943445589088
        ],
        [
          -0.558767633975549,
          -0.5586437393012602,
          -0.5584691294898221,
          -0.5579703143312145,
          -0.5572721481930785,
          -0.5552785135878366
        ],
        [
          -0.5588230419380125,
          -0.5587684030724631,
          -0.558690742986073,
          -0.5584688705948793,
          -0.5581582827817329,
          -0.5572711130862444
        ],
        [
          -0.5588424506386218,
          -0.5588120709271607,
          -0.5587683720586938,
          -0.5586435214881931,
          -0.5584687414793734,
          -0.5579694406078488
        ],
        [
          -0.5588563201854413,
          -0.5588432771073713,
          -0.558823848990869,
          -0.5587683384328557,
          -0.5586906288481259,
          -0.558468612463912
        ]
      ]
    },
    {
      "hx": -0.21875,
      "hy": -0.34375,
      "heat_log_magnitude": -0.4799302690231438,
      "log_pv_by_K_M": [
        [
          -0.47973290845584415,
          -0.47948829222286804,
          -0.47914464795258027,
          -0.4781633590541787,
          -0.47679092940325063,
          -0.47287851514329304
        ],
        [
          -0.4798419329331409,
          -0.4797335598509562,
          -0.47958058714311846,
          -0.4791436309860728,
          -0.47853216483918004,
          -0.4767868692179036
        ],
        [
          -0.47988015076134616,
          -0.47981954436545493,
          -0.4797334325448901,
          -0.47948743350025325,
          -0.4791431209323491,
          -0.4781599260368239
        ],
        [
          -0.47990747599578754,
          -0.47988102394992893,
          -0.47984272476787737,
          -0.47973330480635923,
          -0.4795801326908986,
          -0.47914260963443667
        ],
        [
          -0.47991704795640544,
          -0.47990255987133423,
          -0.47988100930706423,
          -0.4798194369159319,
          -0.4797332410525996,
          -0.47948700186134374
        ],
        [
          -0.47992388736383873,
          -0.4799179489891685,
          -0.4799083678808529,
          -0.47988099174472154,
          -0.4798426679226395,
          -0.4797331773515907
        ]
      ]
    },
    {
      "hx": -0.21875,
      "hy": -0.28125,
      "heat_log_magnitude": -0.4829690176633617,
      "log_pv_by_K_M": [
        [
          -0.482924134755649,
          -0.4828699344989218,
          -0.4827928961494763,
          -0.4825729095659881,
          -0.4822652365619433,
          -0.4813881466593557
        ],
        [
          -0.48294857611108455,
          -0.48292491888651057,
          -0.4828906255206675,
          -0.4827926682132784,
          -0.48265558893353955,
          -0.4822643262418751
        ],
        [
          -0.482957143763997,
          -0.4829441951605986,
          -0.4829248905653003,
          -0.4828697422726691,
          -0.48279255383295094,
          -0.48257213988927106
        ],
        [
          -0.4829632691653387,
          -0.48295797713581123,
          -0.4829493913639453,
          -0.4829248620699218,
          -0.482890523469905,
          -0.4827924389628606
        ],
        [
          -0.4829654155237222,
          -0.48296280571230454,
          -0.48295797500577464,
          -0.48294417146644264,
          -0.4829248478727095,
          -0.4828696455588215
        ],
        [
          -0.48296694835153176,
          -0.48296625513467006,
          -0.48296410744660534,
          -0.4829579697579902,
          -0.4829493790784909,
          -0.48292483377372264
        ]
      ]
    },
    {
      "hx": -0.21875,
      "hy": -0.21875,
      "heat_log_magnitude": -0.7023600987846222,
      "log_pv_by_K_M": [
        [
          -0.7024182441587072,
          -0.7024925783180151,
          -0.7025955840849747,
          -0.702889719612358,
          -0.7033010973386808,
          -0.7044738205877366
        ],
        [
          -0.7023855651905251,
          -0.7024190612864913,
          -0.7024649146874253,
          -0.7025958908652683,
          -0.7027791755713224,
          -0.703302321549927
        ],
        [
          -0.7023741093607896,
          -0.7023932879965287,
          -0.7024190999081839,
          -0.7024928376240496,
          -0.702596044206075,
          -0.7028907540097862
        ],
        [
          -0.7023659182905249,
          -0.7023748589144816,
          -0.7023863394570071,
          -0.7024191384844016,
          -0.7024650509010826,
          -0.702596197494131
        ],
        [
          -0.7023630498933926,
          -0.702368404599838,
          -0.702374865022648,
          -0.7023933210912219,
          -0.702419157996701,
          -0.7024929673079896
        ],
        [
          -0.7023609986354131,
          -0.7023637906277145,
          -0.7023666634740948,
          -0.7023748679566779,
          -0.7023863566828368,
          -0.7024191770797188
        ]
      ]
    },
    {
      "hx": -0.21875,
      "hy": -0.15625,
      "heat_log_magnitude": -1.2172155856708275,
      "log_pv_by_K_M": [
        [
          -1.217326719398443,
          -1.2174682988229506,
          -1.2176647887777108,
          -1.2182258709503913,
          -1.219010600036654,
          -1.2212476438253361
        ],
        [
          -1.2172643819344557,
          -1.2173280603774401,
          -1.2174155285301822,
          -1.2176653737210472,
          -1.2180150009130557,
          -1.2190129348559822
        ],
        [
          -1.2172425293247215,
          -1.2172788960951948,
          -1.2173281339828463,
          -1.217468793176522,
          -1.2176656663468748,
          -1.2182278439813672
        ],
        [
          -1.2172269045022404,
          -1.2172437417630135,
          -1.217265641582344,
          -1.217328207432729,
          -1.2174157885947352,
          -1.217665959158694
        ],
        [
          -1.2172214324582455,
          -1.2172314291001385,
          -1.2172437524186535,
          -1.2172789587675652,
          -1.2173282442799973,
          -1.2174690403990098
        ],
        [
          -1.217217521454586,
          -1.2172226292532287,
          -1.2172281084749557,
          -1.217243760234851,
          -1.2172656747825386,
          -1.2173282813600963
        ]
      ]
    },
    {
      "hx": -0.21875,
      "hy": -0.09375,
      "heat_log_magnitude": -0.8904401433718038,
      "log_pv_by_K_M": [
        [
          -0.8905551645325431,
          -0.890701762655226,
          -0.8909051773161991,
          -0.8914860332010903,
          -0.8922984177920625,
          -0.8946142997428979
        ],
        [
          -0.8904906302209383,
          -0.8905565819559342,
          -0.8906471327309191,
          -0.8909057829905578,
          -0.8912677318530768,
          -0.8923008351539465
        ],
        [
          -0.8904680074820135,
          -0.8905056849725952,
          -0.8905566581661333,
          -0.8907022745106588,
          -0.8909060859805322,
          -0.8914880759202788
        ],
        [
          -0.8904518319941417,
          -0.8904692917622015,
          -0.8904919634387625,
          -0.8905567341334972,
          -0.8906474018513109,
          -0.8909063890168909
        ],
        [
          -0.8904461671936588,
          -0.890456545394045,
          -0.8904693027889152,
          -0.890505749728618,
          -0.8905567723359127,
          -0.8907025306416472
        ],
        [
          -0.890442118212377,
          -0.8904474351038516,
          -0.8904531075095292,
          -0.8904693107579078,
          -0.8904919977940153,
          -0.8905568110276363
        ]
      ]
    },
    {
      "hx": -0.21875,
      "hy": -0.03125,
      "heat_log_magnitude": -0.2751590624537124,
      "log_pv_by_K_M": [
        [
          -0.2752292884624694,
          -0.27531826075346544,
          -0.2754420406849931,
          -0.2757954978010275,
          -0.2762898426549327,
          -0.2776990820707397
        ],
        [
          -0.2751900186071907,
          -0.27522991666046437,
          -0.27528501766119007,
          -0.2754424091626788,
          -0.27566265892846786,
          -0.2762913134320115
        ],
        [
          -0.2751762524194419,
          -0.27519894542001566,
          -0.275229962989215,
          -0.2753185721412592,
          -0.2754425935245308,
          -0.2757967406341777
        ],
        [
          -0.2751664092811552,
          -0.27517679947413853,
          -0.2751905952591187,
          -0.2752300092961377,
          -0.2752851814893802,
          -0.2754427776999364
        ],
        [
          -0.2751629623980989,
          -0.2751690431705356,
          -0.2751768062480551,
          -0.2751989846765355,
          -0.27523003257192613,
          -0.27531872775944066
        ],
        [
          -0.27516049786208896,
          -0.2751634993146581,
          -0.2751669510216743,
          -0.2751768104790244,
          -0.2751906160156068,
          -0.2752300557331182
        ]
      ]
    },
    {
      "hx": -0.21875,
      "hy": 0.03125,
      "heat_log_magnitude": -0.2751590624537124,
      "log_pv_by_K_M": [
        [
          -0.27513427874828267,
          -0.2751045112072461,
          -0.27506209700368345,
          -0.2749409811690384,
          -0.2747715887353479,
          -0.2742886981632182
        ],
        [
          -0.2751477351716858,
          -0.2751347833473119,
          -0.2751159027693575,
          -0.2750619713351625,
          -0.2749865008404413,
          -0.2747710868879949
        ],
        [
          -0.2751524521263491,
          -0.27514539616004186,
          -0.2751347677913145,
          -0.2751044053411533,
          -0.2750619082762569,
          -0.2749405568683869
        ],
        [
          -0.27515582435989927,
          -0.2751529836859845,
          -0.27514825677280896,
          -0.27513475214436767,
          -0.2751158464780019,
          -0.27506184478625073
        ],
        [
          -0.27515700641924923,
          -0.2751556423136208,
          -0.27515298271828215,
          -0.27514538313334924,
          -0.2751347444300336,
          -0.2751043518856022
        ],
        [
          -0.2751578498973686,
          -0.2751575414040417,
          -0.2751563592173625,
          -0.2751529791930807,
          -0.2751482499734266,
          -0.2751347365847323
        ]
      ]
    },
    {
      "hx": -0.21875,
      "hy": 0.09375,
      "heat_log_magnitude": -0.8904401433718038,
      "log_pv_by_K_M": [
        [
          -0.8902701346241884,
          -0.8900605122917113,
          -0.889765343201816,
          -0.8889224764161554,
          -0.8877436438019686,
          -0.8843831206368122
        ],
        [
          -0.8903637797607189,
          -0.8902711816763258,
          -0.8901397874478789,
          -0.8897644681392194,
          -0.8892392551597368,
          -0.8877401500703854
        ],
        [
          -0.8903966065536224,
          -0.8903450370853534,
          -0.8902710723787095,
          -0.8900597736746931,
          -0.8897640294608209,
          -0.8889195228903191
        ],
        [
          -0.8904200772394688,
          -0.8903978443904634,
          -0.8903649479634623,
          -0.8902709626163414,
          -0.8901393966716569,
          -0.8897635899502347
        ],
        [
          -0.8904282992625667,
          -0.8904163428087486,
          -0.8903978321795876,
          -0.8903449450717744,
          -0.8902709078647604,
          -0.8900594029164495
        ],
        [
          -0.8904341743145778,
          -0.8904295613610884,
          -0.8904213320965937,
          -0.8903978168928006,
          -0.8903648996747506,
          -0.8902708535642887
        ]
      ]
    },
    {
      "hx": -0.21875,
      "hy": 0.15625,
      "heat_log_magnitude": -1.2172155856708275,
      "log_pv_by_K_M": [
        [
          -1.216851666993989,
          -1.2163995424607492,
          -1.215765055032989,
          -1.2139532533369675,
          -1.2114192692874894,
          -1.2041955873592087
        ],
        [
          -1.2170529639947745,
          -1.2168523921081942,
          -1.2165699510378545,
          -1.2157631777549796,
          -1.214634198335716,
          -1.2114117748883473
        ],
        [
          -1.217123527619151,
          -1.217011149256905,
          -1.2168521570256416,
          -1.2163979570059382,
          -1.2157622362456095,
          -1.2139469165012997
        ],
        [
          -1.2171739798777708,
          -1.2171246627494838,
          -1.217053949001638,
          -1.216851921280977,
          -1.2165691127866012,
          -1.2157612929077004
        ],
        [
          -1.2171916525603592,
          -1.2171644247719087,
          -1.2171246347006672,
          -1.2170109509188478,
          -1.216851803341342,
          -1.2163971604968538
        ],
        [
          -1.2172042816018802,
          -1.2171928396637668,
          -1.2171751494279306,
          -1.2171246037833043,
          -1.2170538445388956,
          -1.2168516855163034
        ]
      ]
    },
    {
      "hx": -0.21875,
      "hy": 0.21875,
      "heat_log_magnitude": -0.7023600987846222,
      "log_pv_by_K_M": [
        [
          -0.7017531654228151,
          -0.7009963073337531,
          -0.6999359353794716,
          -0.6969080067192408,
          -0.692673148682843,
          -0.6806007498303188
        ],
        [
          -0.7020895790128634,
          -0.7017531233159389,
          -0.7012811019453693,
          -0.6999328069450712,
          -0.6980460349736859,
          -0.6926606594470286
        ],
        [
          -0.7022075066333855,
          -0.7020184416633128,
          -0.7017527308171339,
          -0.7009936639560692,
          -0.6999312366788217,
          -0.6968974434312258
        ],
        [
          -0.7022918237526028,
          -0.7022081481409259,
          -0.7020899695780827,
          -0.7017523372778669,
          -0.7012797037095879,
          -0.699929662345312
        ],
        [
          -0.7023213580159791,
          -0.7022745984904759,
          -0.7022081001341576,
          -0.7020181099123874,
          -0.7017521403504361,
          -0.7009923346813594
        ],
        [
          -0.7023424628532666,
          -0.7023220852170198,
          -0.7022925208184461,
          -0.7022080488932261,
          -0.7020897943002637,
          -0.7017519427536172
        ]
      ]
    },
    {
      "hx": -0.21875,
      "hy": 0.28125,
      "heat_log_magnitude": -0.4829690176633617,
      "log_pv_by_K_M": [
        [
          -0.48206902431775234,
          -0.48094613681223564,
          -0.47937331101729797,
          -0.47488205315357845,
          -0.4686005843827843,
          -0.45069386989916893
        ],
        [
          -0.48256802062678616,
          -0.4820687088226805,
          -0.481368573272448,
          -0.47936868677470557,
          -0.4765700933253356,
          -0.4685821238576864
        ],
        [
          -0.4827429396846128,
          -0.48246224857575726,
          -0.4820681280007193,
          -0.48094222807139886,
          -0.4793663634909535,
          -0.47486643410957186
        ],
        [
          -0.4828680046466616,
          -0.48274363445489143,
          -0.4825683439212298,
          -0.48206754520288086,
          -0.48136650382912194,
          -0.479364032520607
        ],
        [
          -0.4829118116522295,
          -0.4828421977817925,
          -0.48274356286674447,
          -0.4824617567774112,
          -0.48206725318050303,
          -0.48094025945647445
        ],
        [
          -0.4829431166035647,
          -0.48291263386636274,
          -0.4828687811314012,
          -0.4827434880389774,
          -0.48256808445512434,
          -0.48206696080887923
        ]
      ]
    },
    {
      "hx": -0.21875,
      "hy": 0.34375,
      "heat_log_magnitude": -0.4799302690231438,
      "log_pv_by_K_M": [
        [
          -0.4786877594106045,
          -0.4771369523045905,
          -0.4749650987964742,
          -0.46876329710266873,
          -0.4600894636278099,
          -0.4353627858863547
        ],
        [
          -0.4793768067788733,
          -0.47868707461793747,
          -0.4777202899272197,
          -0.4749587397363939,
          -0.471094292372527,
          -0.4600640775051943
        ],
        [
          -0.4796183448916054,
          -0.4792304965558287,
          -0.4786862747723717,
          -0.4771315748739653,
          -0.47495554085617187,
          -0.468741809491803
        ],
        [
          -0.4797910414126818,
          -0.47961904917974607,
          -0.4793769994194008,
          -0.47868547151119856,
          -0.4777174392238521,
          -0.4749523288173805
        ],
        [
          -0.4798515320453589,
          -0.47975515004145564,
          -0.479618949801079,
          -0.479229818454769,
          -0.4786850688742561,
          -0.4771288613028446
        ],
        [
          -0.47989475966096506,
          -0.4798524118523346,
          -0.47979185789154144,
          -0.479618847322854,
          -0.4793766409784439,
          -0.4786846655406407
        ]
      ]
    },
    {
      "hx": -0.21875,
      "hy": 0.40625,
      "heat_log_magnitude": -0.5588682568393242,
      "log_pv_by_K_M": [
        [
          -0.5572338714496254,
          -0.5551931513186901,
          -0.5523356910462098,
          -0.5441761164670424,
          -0.5327641440667321,
          -0.5002317981416127
        ],
        [
          -0.5581404403387751,
          -0.5572326232777414,
          -0.5559606535034618,
          -0.5523273645544577,
          -0.5472430268541757,
          -0.5327309035692451
        ],
        [
          -0.5584582257833972,
          -0.5579475890754111,
          -0.5572315743866056,
          -0.5551861065177945,
          -0.5523231699098687,
          -0.5441479672554124
        ],
        [
          -0.5586854371722438,
          -0.5584587959638156,
          -0.5581403393061919,
          -0.5572305199166294,
          -0.5559569138094957,
          -0.5523189541218017
        ],
        [
          -0.5587650226698315,
          -0.5586378591451648,
          -0.5584586650566052,
          -0.5579466989784123,
          -0.5572299912910239,
          -0.5551825444053975
        ],
        [
          -0.558821896527661,
          -0.5587658240947349,
          -0.5586861553056224,
          -0.5584585312608397,
          -0.5581398694994277,
          -0.5572294615922146
        ]
      ]
    },
    {
      "hx": -0.21875,
      "hy": 0.46875,
      "heat_log_magnitude": -1.0108557769564486,
      "log_pv_by_K_M": [
        [
          -1.0087797346777734,
          -1.0061875220262664,
          -1.0025578703498468,
          -0.9921932771944739,
          -0.9776973684743098,
          -0.936373583645036
        ],
        [
          -1.0099312983202253,
          -1.008778149081536,
          -1.0071624571851316,
          -1.0025473511082055,
          -0.9960890821439534,
          -0.9776553743681689
        ],
        [
          -1.0103349596556654,
          -1.0096863216049314,
          -1.0087768217945268,
          -1.006178617144542,
          -1.0025420432220926,
          -0.9921576954329794
        ],
        [
          -1.0106235700932302,
          -1.0103356706476916,
          -1.0099311598660279,
          -1.008775486068771,
          -1.007157722613556,
          -1.0025367027701577
        ],
        [
          -1.0107246611460141,
          -1.0105631206570251,
          -1.0103355042865587,
          -1.0096851935522864,
          -1.0087748156201997,
          -1.0061741033696308
        ],
        [
          -1.0107969027376384,
          -1.0107256638693798,
          -1.0106244666931161,
          -1.0103353341619368,
          -1.0099305628573347,
          -1.00877414281058
        ]
      ]
    },
    {
      "hx": -0.15625,
      "hy": -0.46875,
      "heat_log_magnitude": -1.9094785542689576,
      "log_pv_by_K_M": [
        [
          -1.908880752399,
          -1.9081370159674407,
          -1.9070939468074357,
          -1.9041154259689392,
          -1.8999496697861105,
          -1.8880742614055634
        ],
        [
          -1.9092116778824675,
          -1.9088814858023397,
          -1.9084171693007193,
          -1.9070908817011514,
          -1.9052349065555063,
          -1.8999374335221546
        ],
        [
          -1.9093276809508097,
          -1.9091424741154697,
          -1.9088811010924474,
          -1.9081344254145733,
          -1.907089341450046,
          -1.9041050725927562
        ],
        [
          -1.9094106216580258,
          -1.9093290838172834,
          -1.9092128349730046,
          -1.9088807146799809,
          -1.9084157971992681,
          -1.9070877960421058
        ],
        [
          -1.9094396740529191,
          -1.9093944495944015,
          -1.9093290370437899,
          -1.9091421486373292,
          -1.908880521383253,
          -1.9081331201250578
        ],
        [
          -1.9094604347046698,
          -1.909441161693394,
          -1.9094120793815819,
          -1.909328987254412,
          -1.9092126632713189,
          -1.9088803274753445
        ]
      ]
    },
    {
      "hx": -0.15625,
      "hy": -0.40625,
      "heat_log_magnitude": -1.3148087863183586,
      "log_pv_by_K_M": [
        [
          -1.3144625844397524,
          -1.314032814420898,
          -1.3134294831706939,
          -1.3117066490112848,
          -1.3092970949142,
          -1.3024281282951051
        ],
        [
          -1.314653997629648,
          -1.314463428916497,
          -1.3141948584511738,
          -1.313427705230879,
          -1.312354169225273,
          -1.3092899968337406
        ],
        [
          -1.3147210961515157,
          -1.3146143899939489,
          -1.3144632061594166,
          -1.3140313123567466,
          -1.3134268125113522,
          -1.3117006449283508
        ],
        [
          -1.3147690706155117,
          -1.3147223285704968,
          -1.3146550878791459,
          -1.314462982074474,
          -1.3141940630193858,
          -1.313425916890992
        ],
        [
          -1.3147858756092319,
          -1.3147601383025176,
          -1.3147223022369872,
          -1.3146142016976228,
          -1.3144628704012575,
          -1.3140305563374568
        ],
        [
          -1.3147978830056672,
          -1.3147871568326082,
          -1.3147703347785864,
          -1.3147222722836887,
          -1.3146549881967076,
          -1.3144627579349617
        ]
      ]
    },
    {
      "hx": -0.15625,
      "hy": -0.34375,
      "heat_log_magnitude": -1.249895446381985,
      "log_pv_by_K_M": [
        [
          -1.2497510733414856,
          -1.24957370258835,
          -1.2493235419301527,
          -1.2486091982073049,
          -1.2476101178249337,
          -1.2447620182924766
        ],
        [
          -1.2498304395157902,
          -1.249752249267658,
          -1.2496408912957122,
          -1.2493228038206325,
          -1.2488776797886203,
          -1.247607170923402
        ],
        [
          -1.2498582607177013,
          -1.2498148428303466,
          -1.2497521571094694,
          -1.2495730794171322,
          -1.249322433252928,
          -1.2486067058125627
        ],
        [
          -1.249878152171732,
          -1.2498595973702322,
          -1.249831717379493,
          -1.249752064157292,
          -1.249640561047272,
          -1.249322061516068
        ],
        [
          -1.2498851208110864,
          -1.249875275150771,
          -1.2498595874203602,
          -1.2498147652022453,
          -1.2497520182350854,
          -1.2495727658933902
        ],
        [
          -1.2498900992613926,
          -1.2498864778717689,
          -1.249879503640841,
          -1.2498595750330423,
          -1.2498316768505902,
          -1.2497519717398973
        ]
      ]
    },
    {
      "hx": -0.15625,
      "hy": -0.28125,
      "heat_log_magnitude": -0.9037956709829968,
      "log_pv_by_K_M": [
        [
          -0.9038037761397391,
          -0.9038168211850461,
          -0.9038332667964823,
          -0.9038802262084573,
          -0.9039459037112465,
          -0.9041331319795063
        ],
        [
          -0.9037985591380675,
          -0.9038050843778365,
          -0.9038124057465211,
          -0.9038333173230058,
          -0.9038625803959803,
          -0.9039461051611397
        ],
        [
          -0.9037967300610035,
          -0.9038009696632798,
          -0.9038050912095059,
          -0.9038168642937308,
          -0.9038333423459335,
          -0.9038803959838333
        ],
        [
          -0.9037954220693791,
          -0.9037980267457897,
          -0.903799860367144,
          -0.9038050976068916,
          -0.9038124276266899,
          -0.903833367070547
        ],
        [
          -0.9037949646917696,
          -0.9037969968048856,
          -0.9037980288503604,
          -0.9038009756768588,
          -0.9038051007846661,
          -0.9038168851784576
        ],
        [
          -0.9037946367170662,
          -0.9037962605361827,
          -0.9037967195326928,
          -0.9037980286520906,
          -0.903799863976019,
          -0.9038051047027693
        ]
      ]
    },
    {
      "hx": -0.15625,
      "hy": -0.21875,
      "heat_log_magnitude": -1.2172155856708275,
      "log_pv_by_K_M": [
        [
          -1.2173267193998072,
          -1.2174682988352288,
          -1.2176647887586114,
          -1.2182258709008238,
          -1.2190105999820844,
          -1.2212476437925943
        ],
        [
          -1.217264381907171,
          -1.2173280603856256,
          -1.2174155285788402,
          -1.2176653736614753,
          -1.218015000964897,
          -1.2190129348423397
        ],
        [
          -1.2172425293119886,
          -1.2172788961170227,
          -1.2173281340665199,
          -1.2174687932601955,
          -1.2176656664332768,
          -1.2182278440113805
        ],
        [
          -1.2172269045204303,
          -1.217243741848506,
          -1.2172656415186793,
          -1.217328207256287,
          -1.217415788611106,
          -1.2176659590513736
        ],
        [
          -1.2172214326146786,
          -1.2172314292693045,
          -1.217243752487775,
          -1.2172789587511943,
          -1.2173282444400684,
          -1.217469040553624
        ],
        [
          -1.2172175213199807,
          -1.2172226299771864,
          -1.2172281090824981,
          -1.217243761067948,
          -1.2172656754300988,
          -1.2173282822950569
        ]
      ]
    },
    {
      "hx": -0.15625,
      "hy": -0.15625,
      "heat_log_magnitude": -3.162589259846884,
      "log_pv_by_K_M": [
        [
          -3.1627533812611546,
          -3.1629622068139724,
          -3.163252181009284,
          -3.1640802101587724,
          -3.1652382910451706,
          -3.168539656771827
        ],
        [
          -3.1626613853118215,
          -3.162755246820325,
          -3.1628843298249194,
          -3.1632530440842856,
          -3.1637690138468315,
          -3.165241736025564
        ],
        [
          -3.162629135969837,
          -3.1626826916008213,
          -3.162755355558147,
          -3.1629629362278138,
          -3.1632534760337876,
          -3.1640831214172067
        ],
        [
          -3.162606077701639,
          -3.1626308122013143,
          -3.162663131217414,
          -3.1627554636797868,
          -3.1628847137562843,
          -3.1632539079328126
        ],
        [
          -3.1625980017488473,
          -3.1626126410683355,
          -3.1626308270497248,
          -3.162682783397031,
          -3.162755518025733,
          -3.1629633009779354
        ],
        [
          -3.1625922295061173,
          -3.162599654358928,
          -3.162607740072417,
          -3.1626308395789238,
          -3.162663179438823,
          -3.1627555724226113
        ]
      ]
    },
    {
      "hx": -0.15625,
      "hy": -0.09375,
      "heat_log_magnitude": -1.8700584864718075,
      "log_pv_by_K_M": [
        [
          -1.8702264952544283,
          -1.8704403396222915,
          -1.8707372385788403,
          -1.871585041520575,
          -1.8727707780140008,
          -1.8761509821870277
        ],
        [
          -1.870132302382899,
          -1.8702284373716793,
          -1.8703606029480397,
          -1.870738122286184,
          -1.8712664137196953,
          -1.8727743053091217
        ],
        [
          -1.8700992829053575,
          -1.8701541493746845,
          -1.8702285485687753,
          -1.8704410864293095,
          -1.870738564464773,
          -1.8715880222980559
        ],
        [
          -1.870075673899919,
          -1.8701010310433048,
          -1.8701341218984453,
          -1.8702286594270845,
          -1.8703609959848109,
          -1.8707390067374945
        ],
        [
          -1.8700674053889088,
          -1.870082426121371,
          -1.8701010466065782,
          -1.870154243797515,
          -1.8702287153319048,
          -1.870441460141592
        ],
        [
          -1.8700614950103045,
          -1.8700691295962315,
          -1.8700774085918965,
          -1.8701010597433196,
          -1.870134171716927,
          -1.8702287708983931
        ]
      ]
    },
    {
      "hx": -0.15625,
      "hy": -0.03125,
      "heat_log_magnitude": -0.5602369434249375,
      "log_pv_by_K_M": [
        [
          -0.5603601579578026,
          -0.5605163754680689,
          -0.5607336396465143,
          -0.5613540435942923,
          -0.5622217401237322,
          -0.5646953010295874
        ],
        [
          -0.5602912296985778,
          -0.5603613099660834,
          -0.5604580257509042,
          -0.5607342862772384,
          -0.561120878640395,
          -0.562224321229678
        ],
        [
          -0.560267066729466,
          -0.5603069476674136,
          -0.5603613912171568,
          -0.5605169218497394,
          -0.5607346099459392,
          -0.5613562248408925
        ],
        [
          -0.5602497901272727,
          -0.5602680767769925,
          -0.5602922918533295,
          -0.5603614723968349,
          -0.5604583133626875,
          -0.5607349336842162
        ],
        [
          -0.5602437394518347,
          -0.5602544621688139,
          -0.5602680882493587,
          -0.560307016776278,
          -0.5603615133750282,
          -0.5605171952829551
        ],
        [
          -0.5602394138149975,
          -0.5602447318669874,
          -0.560250789836573,
          -0.5602680969277571,
          -0.5602923282458505,
          -0.5603615542459011
        ]
      ]
    },
    {
      "hx": -0.15625,
      "hy": 0.03125,
      "heat_log_magnitude": -0.5602369434249375,
      "log_pv_by_K_M": [
        [
          -0.5602651481535759,
          -0.560302625717668,
          -0.5603536956004973,
          -0.5604995261464865,
          -0.5607034847535033,
          -0.5612849138651654
        ],
        [
          -0.560248946244883,
          -0.5602661766138226,
          -0.5602889107872215,
          -0.5603538482905606,
          -0.560444720264968,
          -0.5607040940408297
        ],
        [
          -0.5602432664327353,
          -0.5602533983937974,
          -0.5602661959974284,
          -0.5603027549968829,
          -0.5603539246048967,
          -0.5605000408741034
        ],
        [
          -0.5602392052041978,
          -0.5602442609942955,
          -0.5602499533706577,
          -0.5602662152359699,
          -0.5602889783367573,
          -0.5603540007341508
        ],
        [
          -0.5602377834675281,
          -0.5602410613028042,
          -0.5602442647123098,
          -0.5602534152312728,
          -0.5602662252331356,
          -0.5603028193927457
        ],
        [
          -0.5602367658357252,
          -0.560238773952733,
          -0.5602401980249851,
          -0.5602442656381754,
          -0.5602499622073083,
          -0.5602662350975152
        ]
      ]
    },
    {
      "hx": -0.15625,
      "hy": 0.09375,
      "heat_log_magnitude": -1.8700584864718075,
      "log_pv_by_K_M": [
        [
          -1.8699414650718609,
          -1.8697990886435036,
          -1.8695974033748826,
          -1.8690214822859161,
          -1.8682159996742485,
          -1.865919793309331
        ],
        [
          -1.8700054518690195,
          -1.8699430369720176,
          -1.8698532574521778,
          -1.869596806950085,
          -1.8692379361632447,
          -1.8682136182892464
        ],
        [
          -1.8700278819660525,
          -1.8699935014556104,
          -1.8699429627149584,
          -1.8697985854432773,
          -1.8695965076749417,
          -1.8690194686596442
        ],
        [
          -1.870043919145246,
          -1.8700295836733858,
          -1.8700071064122312,
          -1.8699428878753679,
          -1.8698529907560442,
          -1.869596207550785
        ],
        [
          -1.8700495374578168,
          -1.8700422235342558,
          -1.8700295759954315,
          -1.8699934391370334,
          -1.8699428508516576,
          -1.8697983323818335
        ],
        [
          -1.8700535511015914,
          -1.8700512558534683,
          -1.870045633186237,
          -1.8700295658927644,
          -1.8700070736049383,
          -1.8699428134314076
        ]
      ]
    },
    {
      "hx": -0.15625,
      "hy": 0.15625,
      "heat_log_magnitude": -3.162589259846884,
      "log_pv_by_K_M": [
        [
          -3.162278328401044,
          -3.1618934494326822,
          -3.1613524454519393,
          -3.159807588467629,
          -3.1576469530473332,
          -3.151487584023016
        ],
        [
          -3.1624499672802813,
          -3.1622795783500806,
          -3.1620387519715223,
          -3.1613508473051297,
          -3.1603882098324902,
          -3.1576405728264945
        ],
        [
          -3.1625101342388007,
          -3.1624149447006857,
          -3.1622793784908936,
          -3.161892099803481,
          -3.161350045481413,
          -3.1598021929157767
        ],
        [
          -3.1625531530771696,
          -3.1625117331750516,
          -3.1624514386221563,
          -3.162279177488017,
          -3.162038037864477,
          -3.161349241483549
        ],
        [
          -3.162568221849142,
          -3.1625456367310107,
          -3.1625117093226436,
          -3.1624147755319427,
          -3.162279077059793,
          -3.1618914210102957
        ],
        [
          -3.1625789896534116,
          -3.162569864776742,
          -3.16255478102903,
          -3.162511683123739,
          -3.162451349198818,
          -3.1622789765533525
        ]
      ]
    },
    {
      "hx": -0.15625,
      "hy": 0.21875,
      "heat_log_magnitude": -1.2172155856708275,
      "log_pv_by_K_M": [
        [
          -1.2166616400272687,
          -1.2159720264226053,
          -1.2150051375119801,
          -1.2122441522960798,
          -1.20838264117765,
          -1.1973745502391466
        ],
        [
          -1.216968395600361,
          -1.2166621221322202,
          -1.216231715332924,
          -1.2150022886071383,
          -1.2132818583545486,
          -1.2083712682174337
        ],
        [
          -1.2170759265454762,
          -1.2169040496937669,
          -1.2166617648163083,
          -1.2159696192320553,
          -1.2150008582684677,
          -1.212234532002185
        ],
        [
          -1.2171528099752322,
          -1.2170770310567605,
          -1.216969271610651,
          -1.2166614059769927,
          -1.2162304412941012,
          -1.2149994236224302
        ],
        [
          -1.217179740739084,
          -1.2171376231544855,
          -1.2170769875974656,
          -1.21690374755417,
          -1.2166612267537857,
          -1.2159684078415012
        ],
        [
          -1.2171989855269203,
          -1.2171809245519398,
          -1.2171539664159354,
          -1.2170769420081342,
          -1.2169691130329738,
          -1.2166610479398514
        ]
      ]
    },
    {
      "hx": -0.15625,
      "hy": 0.28125,
      "heat_log_magnitude": -0.9037956709829968,
      "log_pv_by_K_M": [
        [
          -0.9029486648832972,
          -0.9018930216620902,
          -0.900413678399218,
          -0.8961893624532422,
          -0.8902812384876597,
          -0.873438825908579
        ],
        [
          -0.9034180034909696,
          -0.902948873949299,
          -0.9022903528516508,
          -0.9004093344292414,
          -0.897777082198445,
          -0.8902638969616419
        ],
        [
          -0.9035825259279591,
          -0.9033190229674801,
          -0.9029483284402886,
          -0.9018893496340752,
          -0.9004071511853908,
          -0.8961746883633168
        ],
        [
          -0.903700157541607,
          -0.90358368404668,
          -0.9034188128880487,
          -0.9029477806470823,
          -0.9022884078203788,
          -0.9004049602681334
        ],
        [
          -0.9037413608148199,
          -0.9036763888670976,
          -0.9035836167004163,
          -0.9033185609569045,
          -0.90294750603789,
          -0.9018874989633332
        ],
        [
          -0.9037708049654611,
          -0.9037426392678753,
          -0.9037013932102127,
          -0.9035835469330777,
          -0.9034185693417385,
          -0.9029472317051841
        ]
      ]
    },
    {
      "hx": -0.15625,
      "hy": 0.34375,
      "heat_log_magnitude": -1.249895446381985,
      "log_pv_by_K_M": [
        [
          -1.2487059232962565,
          -1.2472223604222563,
          -1.2451439887836386,
          -1.2392091272822654,
          -1.2309086361033224,
          -1.2072462532109967
        ],
        [
          -1.2493653131659812,
          -1.2487057635898964,
          -1.247780593286734,
          -1.245137910793801,
          -1.2414398041632921,
          -1.2308843721029916
        ],
        [
          -1.249596454782477,
          -1.2492257948788392,
          -1.248704999085021,
          -1.2472172202269576,
          -1.2451348521699401,
          -1.2391885870129045
        ],
        [
          -1.2497617175758933,
          -1.2495976225745835,
          -1.2493659919909987,
          -1.2487042307548109,
          -1.2477778673874127,
          -1.2451317802606354
        ],
        [
          -1.2498196049036778,
          -1.2497278653136163,
          -1.24959752790528,
          -1.2492251467137976,
          -1.2487038459912583,
          -1.2472146252002858
        ],
        [
          -1.249860971562157,
          -1.249820940734935,
          -1.2497629936478916,
          -1.2495974306148128,
          -1.2493656499063945,
          -1.2487034598962055
        ]
      ]
    },
    {
      "hx": -0.15625,
      "hy": 0.40625,
      "heat_log_magnitude": -1.3148087863183586,
      "log_pv_by_K_M": [
        [
          -1.313227387171537,
          -1.3112539106368786,
          -1.3084899315449547,
          -1.300597295110947,
          -1.2895586621584698,
          -1.2580906029261314
        ],
        [
          -1.3141042989000198,
          -1.313226664227841,
          -1.3119963086451207,
          -1.3084818870343042,
          -1.303563889470297,
          -1.2895265474467124
        ],
        [
          -1.3144116878875138,
          -1.3139182396034812,
          -1.3132256507624334,
          -1.311247103878486,
          -1.3084778330467088,
          -1.300570095931107
        ],
        [
          -1.3146314658388292,
          -1.3144127214291075,
          -1.314104684144695,
          -1.3132246312743519,
          -1.311992693819775,
          -1.3084737574063183
        ],
        [
          -1.3147084476440796,
          -1.3145859265077888,
          -1.3144125952148897,
          -1.3139173791441863,
          -1.3132241201365105,
          -1.3112436599658395
        ],
        [
          -1.314763459340611,
          -1.3147097038199718,
          -1.3146326410969777,
          -1.3144124650971207,
          -1.3141042288334575,
          -1.3132236070123326
        ]
      ]
    },
    {
      "hx": -0.15625,
      "hy": 0.46875,
      "heat_log_magnitude": -1.9094785542689576,
      "log_pv_by_K_M": [
        [
          -1.9074554979301865,
          -1.9049305281264424,
          -1.9013943568338618,
          -1.891296699497616,
          -1.8771741269811173,
          -1.8369146196691872
        ],
        [
          -1.9085774048021449,
          -1.9074544376599079,
          -1.9058803597959013,
          -1.90138412057604,
          -1.895092191112326,
          -1.8771332627161428
        ],
        [
          -1.9089706697259317,
          -1.9083392198699585,
          -1.907453145812724,
          -1.9049218620057218,
          -1.901378953589301,
          -1.891262070904304
        ],
        [
          -1.909251846584084,
          -1.908971844062762,
          -1.9085777524069272,
          -1.9074518453726341,
          -1.9058757504844834,
          -1.9013737538825808
        ],
        [
          -1.9093503339790914,
          -1.9091934357438731,
          -1.908971682372794,
          -1.908338121664201,
          -1.9074511924663966,
          -1.9049174666706676
        ],
        [
          -1.909420715081069,
          -1.9093517927867651,
          -1.9092532019712962,
          -1.908971517234022,
          -1.908577171354409,
          -1.9074505372118438
        ]
      ]
    },
    {
      "hx": -0.09375,
      "hy": -0.46875,
      "heat_log_magnitude": -1.688107747192104,
      "log_pv_by_K_M": [
        [
          -1.687513832201148,
          -1.6867751146828596,
          -1.685738970001239,
          -1.6827802221491766,
          -1.6786421204246835,
          -1.66684554716403
        ],
        [
          -1.687842560908848,
          -1.6875146424658851,
          -1.6870534084800966,
          -1.6857359258488032,
          -1.6838922721094605,
          -1.6786299679242802
        ],
        [
          -1.6879577937361319,
          -1.6877738982011579,
          -1.6875142603967106,
          -1.6867725417705515,
          -1.6857343960191429,
          -1.6827699393861622
        ],
        [
          -1.6880401838861872,
          -1.6879592691548169,
          -1.6878437919658609,
          -1.6875138765699376,
          -1.687052045677774,
          -1.6857328611422417
        ],
        [
          -1.6880690434791177,
          -1.6880242008774076,
          -1.6879592225905071,
          -1.6877735749367275,
          -1.6875136846701935,
          -1.6867712455004948
        ],
        [
          -1.6880896664260945,
          -1.6880706035080948,
          -1.6880417145075626,
          -1.6879591736651491,
          -1.6878436219703872,
          -1.6875134929541673
        ]
      ]
    },
    {
      "hx": -0.09375,
      "hy": -0.40625,
      "heat_log_magnitude": -1.249895446381985,
      "log_pv_by_K_M": [
        [
          -1.2495531316908455,
          -1.2491283803901752,
          -1.248531973696572,
          -1.246828912757337,
          -1.2444470134519179,
          -1.237656883030013
        ],
        [
          -1.2497423481231635,
          -1.2495540527670528,
          -1.249288564845756,
          -1.2485302165978283,
          -1.2474690022054347,
          -1.2444399987512043
        ],
        [
          -1.2498086764162508,
          -1.2497032811752433,
          -1.2495538325365487,
          -1.249126895880181,
          -1.2485293342588193,
          -1.246822978999262
        ],
        [
          -1.2498561003121722,
          -1.2498099809781706,
          -1.2497435120785667,
          -1.2495536112492118,
          -1.2492877788645274,
          -1.2485284492540814
        ],
        [
          -1.2498727123311255,
          -1.2498473562263825,
          -1.2498099546828598,
          -1.2497030950762564,
          -1.2495535007383296,
          -1.2491261485665746
        ],
        [
          -1.249884582888626,
          -1.249874065109907,
          -1.249857437054743,
          -1.2498099259537412,
          -1.249743414024124,
          -1.2495533897017594
        ]
      ]
    },
    {
      "hx": -0.09375,
      "hy": -0.34375,
      "heat_log_magnitude": -1.5444443650973718,
      "log_pv_by_K_M": [
        [
          -1.5443038787393562,
          -1.5441315273146756,
          -1.543888291287658,
          -1.5431937209859825,
          -1.5422222956954101,
          -1.5394530331641363
        ],
        [
          -1.5443810480728644,
          -1.5443051318429752,
          -1.5441968563736737,
          -1.5438875740182993,
          -1.5434547715090048,
          -1.542219431777994
        ],
        [
          -1.5444080991283045,
          -1.5443659927386761,
          -1.5443050422882152,
          -1.5441309216612353,
          -1.5438872138884108,
          -1.543191298678721
        ],
        [
          -1.5444274401870643,
          -1.5444095084803848,
          -1.544382400403265,
          -1.5443049520381464,
          -1.5441965354148124,
          -1.543886852414289
        ],
        [
          -1.5444342155824415,
          -1.5444247519426426,
          -1.5444094986269192,
          -1.5443659173324704,
          -1.5443049072509893,
          -1.5441306168049778
        ],
        [
          -1.5444390564698551,
          -1.5444356447260361,
          -1.5444288641119783,
          -1.544409486479708,
          -1.544382360894815,
          -1.544304862349236
        ]
      ]
    },
    {
      "hx": -0.09375,
      "hy": -0.28125,
      "heat_log_magnitude": -1.7612508225117465,
      "log_pv_by_K_M": [
        [
          -1.7612628142906033,
          -1.7612808787885115,
          -1.7613042491084343,
          -1.7613709820825534,
          -1.7614643149368021,
          -1.7617303808751785
        ],
        [
          -1.7612554004058438,
          -1.7612641997952778,
          -1.7612746037666511,
          -1.7613043203723464,
          -1.7613459050239726,
          -1.7614645991270663
        ],
        [
          -1.761252801066803,
          -1.761258352306868,
          -1.7612642090580266,
          -1.761280939354947,
          -1.7613043555411423,
          -1.7613712216407293
        ],
        [
          -1.7612509424488962,
          -1.7612541705402691,
          -1.7612567759133526,
          -1.7612642180793046,
          -1.761274634858637,
          -1.761304390796795
        ],
        [
          -1.7612502923275315,
          -1.7612527069723,
          -1.7612541731796227,
          -1.76125836078063,
          -1.7612642228523328,
          -1.7612809691854636
        ],
        [
          -1.7612498266207695,
          -1.761251660205744,
          -1.7612523122588755,
          -1.761254173656198,
          -1.7612567804389982,
          -1.7612642276653787
        ]
      ]
    },
    {
      "hx": -0.09375,
      "hy": -0.21875,
      "heat_log_magnitude": -0.8904401433718038,
      "log_pv_by_K_M": [
        [
          -0.8905551645375454,
          -0.8907017626852394,
          -0.8909051773425745,
          -0.8914860331969976,
          -0.8922984177761464,
          -0.8946142997574498
        ],
        [
          -0.8904906301563642,
          -0.8905565819554795,
          -0.8906471326940846,
          -0.8909057829628182,
          -0.8912677318012356,
          -0.8923008351180215
        ],
        [
          -0.8904680074874705,
          -0.8905056850753681,
          -0.890556658222522,
          -0.890702274551586,
          -0.8909060860414684,
          -0.8914880759939479
        ],
        [
          -0.8904518320723582,
          -0.8904692919732042,
          -0.8904919635806436,
          -0.890556734337224,
          -0.8906474019640882,
          -0.8909063892006088
        ],
        [
          -0.8904461674137565,
          -0.8904565453212854,
          -0.8904693030181079,
          -0.8905057500796829,
          -0.8905567727761081,
          -0.8907025308053562
        ],
        [
          -0.8904421174811432,
          -0.890447435373062,
          -0.8904531072839745,
          -0.8904693110198423,
          -0.8904919975175289,
          -0.8905568110567401
        ]
      ]
    },
    {
      "hx": -0.09375,
      "hy": -0.15625,
      "heat_log_magnitude": -1.8700584864718075,
      "log_pv_by_K_M": [
        [
          -1.8702264952362384,
          -1.870440339610468,
          -1.8707372385752024,
          -1.871585041507842,
          -1.872770778015365,
          -1.8761509821752043
        ],
        [
          -1.8701323023760779,
          -1.8702284373162001,
          -1.870360602920755,
          -1.8707381222807271,
          -1.8712664137033244,
          -1.8727743053468657
        ],
        [
          -1.8700992829435563,
          -1.8701541493928744,
          -1.870228548601517,
          -1.8704410864056626,
          -1.8707385645120667,
          -1.8715880223280692
        ],
        [
          -1.8700756737980555,
          -1.8701010307850083,
          -1.8701341216947185,
          -1.8702286592852033,
          -1.8703609958793095,
          -1.8707390066301741
        ],
        [
          -1.8700674052925024,
          -1.8700824262577953,
          -1.8701010465010768,
          -1.8701542438648175,
          -1.8702287152009376,
          -1.8704414600360906
        ],
        [
          -1.8700614947010763,
          -1.8700691292251577,
          -1.8700774078679387,
          -1.8701010590157239,
          -1.8701341716405295,
          -1.870228770574613
        ]
      ]
    },
    {
      "hx": -0.09375,
      "hy": -0.09375,
      "heat_log_magnitude": -3.3279468663739067,
      "log_pv_by_K_M": [
        [
          -3.3281187618840704,
          -3.3283376256977135,
          -3.328641449410952,
          -3.3295090261817677,
          -3.3307224183154176,
          -3.3341814610744223
        ],
        [
          -3.3280223721149014,
          -3.328120781083271,
          -3.3282560292668677,
          -3.328642353732903,
          -3.3291829668423816,
          -3.330726027943001
        ],
        [
          -3.3279885824322264,
          -3.3280447604811343,
          -3.3281208949683787,
          -3.3283383898933607,
          -3.3286428062483537,
          -3.329512076494211
        ],
        [
          -3.32796442290055,
          -3.327990403324293,
          -3.32802426584567,
          -3.3281210083168844,
          -3.328256431594127,
          -3.3286432588665775
        ],
        [
          -3.3279559611382865,
          -3.327971364320547,
          -3.3279904189748777,
          -3.3280448567584244,
          -3.3281210653185553,
          -3.3283387721312465
        ],
        [
          -3.3279499133386707,
          -3.327957757275726,
          -3.3279662297100003,
          -3.3279904322516813,
          -3.3280243167100707,
          -3.3281211222929414
        ]
      ]
    },
    {
      "hx": -0.09375,
      "hy": -0.03125,
      "heat_log_magnitude": -0.6413330192230277,
      "log_pv_by_K_M": [
        [
          -0.6414601207952728,
          -0.641621357448912,
          -0.641845546389959,
          -0.6424857241750033,
          -0.6433810763141992,
          -0.6459334757105353
        ],
        [
          -0.6413889956588719,
          -0.6414613495689991,
          -0.6415611479687868,
          -0.6418462136557537,
          -0.6422451276293941,
          -0.643383739733963
        ],
        [
          -0.6413640625005428,
          -0.641405254636993,
          -0.6414614335471924,
          -0.6416219212724172,
          -0.6418465475635458,
          -0.6424879749129104
        ],
        [
          -0.641346235288438,
          -0.6413651449729514,
          -0.6413901318137505,
          -0.6414615172689082,
          -0.6415614448105771,
          -0.6418468816773384
        ],
        [
          -0.641339991840141,
          -0.6413510964503075,
          -0.6413651567218039,
          -0.6414053260796209,
          -0.6414615595003852,
          -0.6416222035386454
        ],
        [
          -0.6413355288786988,
          -0.6413410562490753,
          -0.6413473076463561,
          -0.641365165975003,
          -0.6413901694468223,
          -0.6414616022266273
        ]
      ]
    },
    {
      "hx": -0.09375,
      "hy": 0.03125,
      "heat_log_magnitude": -0.6413330192230277,
      "log_pv_by_K_M": [
        [
          -0.6413651109778584,
          -0.6414076076707715,
          -0.6414656022966483,
          -0.6416312066212413,
          -0.6418628207566144,
          -0.642523088125472
        ],
        [
          -0.6413467122024485,
          -0.6413662162103719,
          -0.6413920329969187,
          -0.641465775645429,
          -0.6415689692157684,
          -0.6418635124596221
        ],
        [
          -0.6413402622029025,
          -0.6413517053642863,
          -0.6413662383247356,
          -0.6414077544150132,
          -0.6414658622124989,
          -0.6416317909151985
        ],
        [
          -0.641335650376277,
          -0.6413413291884353,
          -0.6413477933347167,
          -0.6413662601135002,
          -0.6413921097828279,
          -0.6414659487254539
        ],
        [
          -0.6413340358685673,
          -0.6413376955861168,
          -0.641341333190212,
          -0.6413517245382536,
          -0.6413662713584927,
          -0.641407827657531
        ],
        [
          -0.6413328809030645,
          -0.6413350983420969,
          -0.6413367158420442,
          -0.6413413346926973,
          -0.64134780340828,
          -0.6413662830746034
        ]
      ]
    },
    {
      "hx": -0.09375,
      "hy": 0.09375,
      "heat_log_magnitude": -3.3279468663739067,
      "log_pv_by_K_M": [
        [
          -3.3278337316678517,
          -3.327696374640709,
          -3.3275016140682965,
          -3.326945466633788,
          -3.3261676394158712,
          -3.3239502709384396
        ],
        [
          -3.3278955215928363,
          -3.327835380668148,
          -3.3277486837409924,
          -3.327501038334958,
          -3.3271544891767917,
          -3.3261653406721052
        ],
        [
          -3.3279171814838264,
          -3.3278841125529652,
          -3.3278353091027384,
          -3.327695888884591,
          -3.3275007494203237,
          -3.326943522773945
        ],
        [
          -3.327932668144058,
          -3.327918955948917,
          -3.327897250364913,
          -3.3278352367706248,
          -3.3277484263580845,
          -3.327500459667135
        ],
        [
          -3.3279380931999185,
          -3.3279311617297935,
          -3.327918948360093,
          -3.327884052092486,
          -3.32783520083467,
          -3.327695644362393
        ],
        [
          -3.3279419694372336,
          -3.327939883529325,
          -3.327934454282513,
          -3.327918938401126,
          -3.327897218598082,
          -3.327835164815042
        ]
      ]
    },
    {
      "hx": -0.09375,
      "hy": 0.15625,
      "heat_log_magnitude": -1.8700584864718075,
      "log_pv_by_K_M": [
        [
          -1.8697514423174653,
          -1.8693715820968464,
          -1.8688375027827533,
          -1.8673124192896466,
          -1.8651794390825671,
          -1.8590989073236415
        ],
        [
          -1.8699208843318047,
          -1.8697527688177615,
          -1.8695150250209736,
          -1.8688359253978888,
          -1.8678856095043557,
          -1.8651731417312476
        ],
        [
          -1.8699802812043345,
          -1.8698864024809154,
          -1.8697525715151642,
          -1.8693702499476785,
          -1.868835133896937,
          -1.8673070936929435
        ],
        [
          -1.870022749171767,
          -1.8699819517514698,
          -1.8699224290940037,
          -1.8697523730807006,
          -1.869514319974769,
          -1.8688343401554448
        ],
        [
          -1.870037625398254,
          -1.8700154219259275,
          -1.8699819287830906,
          -1.8698862360051862,
          -1.8697522742386354,
          -1.869369580066632
        ],
        [
          -1.8700482548520085,
          -1.8700393396320578,
          -1.8700244488209137,
          -1.8699819025532634,
          -1.8699223414005246,
          -1.8697521747053543
        ]
      ]
    },
    {
      "hx": -0.09375,
      "hy": 0.21875,
      "heat_log_magnitude": -0.8904401433718038,
      "log_pv_by_K_M": [
        [
          -0.8898900850831524,
          -0.8892054900861694,
          -0.8882455257685251,
          -0.8855043138551082,
          -0.8816704576611301,
          -0.8707412032604225
        ],
        [
          -0.8901946438340929,
          -0.8898906436675134,
          -0.8894633193854133,
          -0.8882426977666,
          -0.8865345889344098,
          -0.8816591679137673
        ],
        [
          -0.8903014047173201,
          -0.8901308386411984,
          -0.889890288956849,
          -0.8892031004806995,
          -0.8882412777948048,
          -0.8854947637992154
        ],
        [
          -0.8903777375235222,
          -0.8903025811832777,
          -0.8901955936689774,
          -0.8898899330488348,
          -0.8894620546361693,
          -0.8882398537371046
        ],
        [
          -0.890404475532705,
          -0.8903627392028284,
          -0.8903025381223415,
          -0.8901305388808396,
          -0.8898897550825495,
          -0.8892018980859575
        ],
        [
          -0.8904235816735309,
          -0.8904057299478154,
          -0.8903789646028599,
          -0.8903024919527525,
          -0.8901954351094901,
          -0.8898895766978967
        ]
      ]
    },
    {
      "hx": -0.09375,
      "hy": 0.28125,
      "heat_log_magnitude": -1.7612508225117465,
      "log_pv_by_K_M": [
        [
          -1.760407702932298,
          -1.7593570790299964,
          -1.7578846602928024,
          -1.7536801173823733,
          -1.7477996480301954,
          -1.7310360710239365
        ],
        [
          -1.7608748447414655,
          -1.7604079893212656,
          -1.7597525507899263,
          -1.7578803372921357,
          -1.7552604064953812,
          -1.7477823901790543
        ],
        [
          -1.761038596923754,
          -1.7607764055928783,
          -1.7604074462633434,
          -1.7593534246352647,
          -1.7578781642750982,
          -1.7536655137810158
        ],
        [
          -1.7611556779120292,
          -1.7610398278320645,
          -1.7608757284197054,
          -1.7604069011013053,
          -1.759750615028679,
          -1.7578759839434497
        ],
        [
          -1.761196688443306,
          -1.761132099032693,
          -1.7610397610260407,
          -1.7607759460552188,
          -1.7604066280982806,
          -1.7593515829521493
        ],
        [
          -1.7612259948764404,
          -1.7611980389301607,
          -1.7611569859291194,
          -1.7610396919371851,
          -1.7608754857938038,
          -1.7604063546568796
        ]
      ]
    },
    {
      "hx": -0.09375,
      "hy": 0.34375,
      "heat_log_magnitude": -1.5444443650973718,
      "log_pv_by_K_M": [
        [
          -1.543258728566343,
          -1.5417801848598174,
          -1.5397087376245508,
          -1.5337936489008825,
          -1.5255208119156123,
          -1.5019372634601496
        ],
        [
          -1.543915921698499,
          -1.5432586461097344,
          -1.542336558264651,
          -1.5397026807595466,
          -1.5360168954771325,
          -1.525496632042632
        ],
        [
          -1.544146293187623,
          -1.5437769447735263,
          -1.543257884231025,
          -1.5417750624028486,
          -1.5396996326817316,
          -1.533773179588934
        ],
        [
          -1.5443110055875877,
          -1.5441475336756412,
          -1.5439166749983997,
          -1.5432571186138375,
          -1.5423338417222112,
          -1.5396965710915538
        ],
        [
          -1.544368699671395,
          -1.544277342107307,
          -1.544147439102744,
          -1.5437762988440227,
          -1.5432567349998862,
          -1.5417724760900455
        ],
        [
          -1.5444099287669815,
          -1.5443701076001162,
          -1.544312354119029,
          -1.5441473420505645,
          -1.5439163339506194,
          -1.543256350516458
        ]
      ]
    },
    {
      "hx": -0.09375,
      "hy": 0.40625,
      "heat_log_magnitude": -1.249895446381985,
      "log_pv_by_K_M": [
        [
          -1.248317934268016,
          -1.246349476263731,
          -1.2435924214614715,
          -1.2357195574873003,
          -1.2247085782646536,
          -1.1933193521977046
        ],
        [
          -1.2491926493644314,
          -1.2483172880101847,
          -1.24709001491874,
          -1.2435843981311336,
          -1.238678721967517,
          -1.2246765482809678
        ],
        [
          -1.2494992681367876,
          -1.2490071307574908,
          -1.2483162770950003,
          -1.2463426873082426,
          -1.2435803546377429,
          -1.2356924296536818
        ],
        [
          -1.2497184955409466,
          -1.2495003738313244,
          -1.24919310833684,
          -1.2483152604254428,
          -1.2470864096285368,
          -1.243576289700286
        ],
        [
          -1.2497952843550593,
          -1.2496731444280158,
          -1.2495002476589434,
          -1.249006272517363,
          -1.2483147504626686,
          -1.2463392521749483
        ],
        [
          -1.2498501592272078,
          -1.2497966121009085,
          -1.2497197433767724,
          -1.2495001187671733,
          -1.2491926546608738,
          -1.2483142387900443
        ]
      ]
    },
    {
      "hx": -0.09375,
      "hy": 0.46875,
      "heat_log_magnitude": -1.688107747192104,
      "log_pv_by_K_M": [
        [
          -1.686088577555438,
          -1.6835686264471406,
          -1.6800393793255353,
          -1.6699614940985157,
          -1.6558665748134445,
          -1.6156858991244007
        ],
        [
          -1.6872082877921457,
          -1.6860875942434177,
          -1.684516598836126,
          -1.680029164413554,
          -1.6737495561105789,
          -1.6558257958686227
        ],
        [
          -1.6876007825030683,
          -1.6869706439338188,
          -1.686086305074241,
          -1.6835599782634745,
          -1.6800240079846844,
          -1.6699269373057177
        ],
        [
          -1.6878814088140643,
          -1.6876020293966576,
          -1.6872087093961454,
          -1.686085007244401,
          -1.6845119989302475,
          -1.6800188189045002
        ],
        [
          -1.68797970340529,
          -1.6878231870286982,
          -1.6876018679104163,
          -1.6869695479581424,
          -1.6860843557406042,
          -1.6835555920279148
        ],
        [
          -1.6880499467915797,
          -1.687981234597828,
          -1.687882837097277,
          -1.6876017036411213,
          -1.6872081300498394,
          -1.6860837026943045
        ]
      ]
    },
    {
      "hx": -0.03125,
      "hy": -0.46875,
      "heat_log_magnitude": -0.4829690176633617,
      "log_pv_by_K_M": [
        [
          -0.48233030865776527,
          -0.4815339652386683,
          -0.4804181867079933,
          -0.47723204262319996,
          -0.47277590466228503,
          -0.4600726988724091
        ],
        [
          -0.48268430153939335,
          -0.48233032883399574,
          -0.48183364528949824,
          -0.4804149044493897,
          -0.47842955225496553,
          -0.47276280124197
        ],
        [
          -0.48280839096332784,
          -0.4826095100806924,
          -0.48232991674649384,
          -0.4815311911088429,
          -0.48041325556005177,
          -0.4772209567727259
        ],
        [
          -0.4828971133520099,
          -0.4828091282633977,
          -0.48268477544661437,
          -0.48232950309284206,
          -0.4818321766288136,
          -0.4804116014747706
        ],
        [
          -0.4829281908205303,
          -0.48287905026518274,
          -0.4828090776645695,
          -0.4826091611357697,
          -0.4823292963010317,
          -0.4815297942786856
        ],
        [
          -0.48295039850563626,
          -0.48292901835156954,
          -0.48289790899070795,
          -0.4828090243754559,
          -0.4826845909046824,
          -0.4823290884560265
        ]
      ]
    },
    {
      "hx": -0.03125,
      "hy": -0.40625,
      "heat_log_magnitude": -0.3423415315702456,
      "log_pv_by_K_M": [
        [
          -0.3419544223297635,
          -0.3414720452910842,
          -0.34079600446511904,
          -0.3388655463641044,
          -0.33616560962946096,
          -0.32846884303853585
        ],
        [
          -0.342168903030597,
          -0.341954553731739,
          -0.34165361614941503,
          -0.3407940095039521,
          -0.3395910963699862,
          -0.3361576454271926
        ],
        [
          -0.34224408785939886,
          -0.34212370781733625,
          -0.3419543035697643,
          -0.3414703597964035,
          -0.3407930083476458,
          -0.3388588106226962
        ],
        [
          -0.342297844174027,
          -0.34224465509760194,
          -0.3421693103191501,
          -0.3419540525392222,
          -0.34165272449172335,
          -0.34079200434825907
        ],
        [
          -0.34231667420135636,
          -0.3422870209124085,
          -0.3422446249587665,
          -0.34212349639892636,
          -0.34195392745277786,
          -0.34146951233924483
        ],
        [
          -0.34233012999175116,
          -0.34231729647217435,
          -0.34229844720175606,
          -0.3422445920659811,
          -0.34216919928076095,
          -0.34195380190067226
        ]
      ]
    },
    {
      "hx": -0.03125,
      "hy": -0.34375,
      "heat_log_magnitude": -0.4106405250821128,
      "log_pv_by_K_M": [
        [
          -0.4104552442872773,
          -0.4102252666766617,
          -0.40990239626717084,
          -0.4089804281097713,
          -0.4076909643804356,
          -0.40401506286025324
        ],
        [
          -0.4105576780521005,
          -0.4104557075156663,
          -0.41031198242035316,
          -0.4099014414418889,
          -0.4093269400841564,
          -0.40768715231024544
        ],
        [
          -0.4105935854540803,
          -0.4105364939168794,
          -0.41045558791756775,
          -0.4102244602281644,
          -0.40990096242057916,
          -0.4089772046709186
        ],
        [
          -0.4106192588897102,
          -0.4105942571077321,
          -0.410558273199058,
          -0.4104554680234287,
          -0.4103115557154524,
          -0.4099004823674477
        ],
        [
          -0.4106282524371636,
          -0.4106144911802403,
          -0.4105942435471661,
          -0.41053639322853996,
          -0.4104554083914991,
          -0.41022405513103877
        ],
        [
          -0.4106346784501511,
          -0.4106289507362817,
          -0.4106199485868274,
          -0.4105942272035463,
          -0.4105582204028906,
          -0.4104553481738549
        ]
      ]
    },
    {
      "hx": -0.03125,
      "hy": -0.28125,
      "heat_log_magnitude": -0.3810164194599851,
      "log_pv_by_K_M": [
        [
          -0.38098361646552803,
          -0.3809440548643579,
          -0.3808877905521513,
          -0.3807271251853308,
          -0.3805024188131938,
          -0.3798618436230754
        ],
        [
          -0.38100146715851224,
          -0.3809842123978342,
          -0.38095916665861296,
          -0.38088762464076353,
          -0.3807875102656908,
          -0.3805017558211148
        ],
        [
          -0.3810077243779233,
          -0.3809982906223013,
          -0.38098419174730225,
          -0.38094391488994006,
          -0.38088754115415213,
          -0.38072656448366615
        ],
        [
          -0.38101219788586604,
          -0.38100835602926963,
          -0.3810020856853953,
          -0.380984170757074,
          -0.38095909205731004,
          -0.38088745734967233
        ],
        [
          -0.38101376564009115,
          -0.3810118825713289,
          -0.38100835456498316,
          -0.380998273160003,
          -0.3809841606489499,
          -0.3809438441912789
        ],
        [
          -0.381014884551405,
          -0.3810144016315462,
          -0.38101283323703683,
          -0.38100835030491,
          -0.3810020762612112,
          -0.3809841502625204
        ]
      ]
    },
    {
      "hx": -0.03125,
      "hy": -0.21875,
      "heat_log_magnitude": -0.2751590624537124,
      "log_pv_by_K_M": [
        [
          -0.27522928843382033,
          -0.275318260743461,
          -0.27544204066907696,
          -0.27579549778783985,
          -0.2762898426535685,
          -0.2776990820461833
        ],
        [
          -0.27519001861310244,
          -0.2752299166559169,
          -0.275285017675742,
          -0.27544240914494367,
          -0.2756626589325606,
          -0.2762913134242808
        ],
        [
          -0.2751762524512742,
          -0.27519894539000234,
          -0.27522996297466307,
          -0.27531857211761235,
          -0.2754425935472682,
          -0.2757967407023898
        ],
        [
          -0.27516640942849335,
          -0.27517679960874375,
          -0.27519059539008595,
          -0.2752300092306541,
          -0.2752851815039321,
          -0.27544277795095695
        ],
        [
          -0.27516296251269523,
          -0.2751690433615295,
          -0.27517680652999843,
          -0.27519898468199244,
          -0.2752300326937984,
          -0.27531872793406365
        ],
        [
          -0.27516049793121056,
          -0.2751634996566281,
          -0.2751669510944339,
          -0.27517681091921986,
          -0.27519061622660956,
          -0.2752300561951415
        ]
      ]
    },
    {
      "hx": -0.03125,
      "hy": -0.15625,
      "heat_log_magnitude": -0.5602369434249375,
      "log_pv_by_K_M": [
        [
          -0.5603601579541646,
          -0.5605163754580644,
          -0.5607336396424216,
          -0.5613540436279436,
          -0.5622217401632952,
          -0.5646953010018478
        ],
        [
          -0.5602912296985778,
          -0.5603613099142422,
          -0.56045802570452,
          -0.5607342862813312,
          -0.5611208785885538,
          -0.5622243212601461
        ],
        [
          -0.5602670666585254,
          -0.560306947600111,
          -0.5603613912035144,
          -0.5605169218915762,
          -0.5607346099086499,
          -0.5613562248154267
        ],
        [
          -0.560249790070884,
          -0.5602680768570281,
          -0.5602922917460091,
          -0.5603614724495856,
          -0.5604583133463166,
          -0.5607349336096377
        ],
        [
          -0.5602437395318702,
          -0.5602544622506684,
          -0.5602680882766435,
          -0.5603070167016995,
          -0.5603615134659776,
          -0.5605171955339756
        ],
        [
          -0.5602394144771097,
          -0.5602447319033672,
          -0.5602507895382587,
          -0.5602680966840126,
          -0.5602923281367111,
          -0.5603615536383586
        ]
      ]
    },
    {
      "hx": -0.03125,
      "hy": -0.09375,
      "heat_log_magnitude": -0.6413330192230277,
      "log_pv_by_K_M": [
        [
          -0.6414601207993655,
          -0.6416213574366338,
          -0.6418455463958708,
          -0.6424857241913742,
          -0.6433810763660404,
          -0.6459334757214492
        ],
        [
          -0.6413889955861123,
          -0.6414613495721824,
          -0.6415611479610561,
          -0.6418462136507515,
          -0.6422451275839194,
          -0.6433837397335083
        ],
        [
          -0.6413640624487016,
          -0.6414052545887898,
          -0.6414614334571525,
          -0.6416219212424039,
          -0.6418465475189805,
          -0.6424879749411048
        ],
        [
          -0.6413462350919872,
          -0.6413651447237498,
          -0.6413901314699615,
          -0.6414615169887838,
          -0.6415614446905238,
          -0.6418468814754306
        ],
        [
          -0.6413399916345952,
          -0.6413510962156579,
          -0.6413651565198961,
          -0.6414053257485648,
          -0.6414615593002964,
          -0.6416222033585655
        ],
        [
          -0.6413355292752385,
          -0.6413410562672652,
          -0.6413473071770568,
          -0.6413651661168842,
          -0.6413901693558728,
          -0.6414616014044441
        ]
      ]
    },
    {
      "hx": -0.03125,
      "hy": -0.03125,
      "heat_log_magnitude": -0.1679072770443757,
      "log_pv_by_K_M": [
        [
          -0.1679895831043723,
          -0.16809319422191038,
          -0.16823774840486294,
          -0.16865052741331965,
          -0.16922783978270672,
          -0.1708735964521111
        ],
        [
          -0.16794372247977662,
          -0.1679900229892155,
          -0.16805437167568016,
          -0.16823817860313284,
          -0.16849539347276732,
          -0.1692295566890607
        ],
        [
          -0.1679276459153698,
          -0.16795385374371108,
          -0.16799007697954949,
          -0.16809355756595323,
          -0.168238393835054,
          -0.16865197834522405
        ],
        [
          -0.16791615086731326,
          -0.16792799111317436,
          -0.16794410226066248,
          -0.1679901308416447,
          -0.1680545628660184,
          -0.16823860903969035
        ],
        [
          -0.16791212528369215,
          -0.16791893291156157,
          -0.16792799900940736,
          -0.16795389944491035,
          -0.16799015808283002,
          -0.1680937394994544
        ],
        [
          -0.16790924670931417,
          -0.16791245846980019,
          -0.167916489084746,
          -0.16792800383336726,
          -0.1679441260821477,
          -0.1679901848328882
        ]
      ]
    },
    {
      "hx": -0.03125,
      "hy": 0.03125,
      "heat_log_magnitude": -0.1679072770443757,
      "log_pv_by_K_M": [
        [
          -0.1678945733542605,
          -0.16787944459474602,
          -0.1678578045807626,
          -0.16779601046437165,
          -0.16770958530059943,
          -0.16746321128357522
        ],
        [
          -0.16790143903608623,
          -0.16789488966060162,
          -0.16788525675656274,
          -0.16785774071286141,
          -0.1678192352728729,
          -0.16770932989584253
        ],
        [
          -0.16790384561863902,
          -0.16790030447646132,
          -0.16789488177073508,
          -0.16787939074583846,
          -0.16785770854949078,
          -0.16779579449939774
        ],
        [
          -0.16790556595697126,
          -0.16790417533411528,
          -0.1679017637816287,
          -0.16789487369533163,
          -0.16788522785100213,
          -0.1678576761187287
        ],
        [
          -0.1679061693030235,
          -0.16790553205282777,
          -0.16790417547417746,
          -0.1679002979035431,
          -0.1678948699391185,
          -0.167879363616521
        ],
        [
          -0.16790659875186975,
          -0.1679065005519078,
          -0.16790589728043415,
          -0.1679041725474235,
          -0.16790176005088142,
          -0.16789486568814027
        ]
      ]
    },
    {
      "hx": -0.03125,
      "hy": 0.09375,
      "heat_log_magnitude": -0.6413330192230277,
      "log_pv_by_K_M": [
        [
          -0.6411750907836904,
          -0.6409801068330125,
          -0.6407057118599369,
          -0.6399221664573815,
          -0.6388263006929265,
          -0.6357022928327751
        ],
        [
          -0.641262145109522,
          -0.6411759492470992,
          -0.6410538025970709,
          -0.6407048986166046,
          -0.6402166505586138,
          -0.638823053901433
        ],
        [
          -0.6412926615103061,
          -0.6412446066879056,
          -0.6411758476397154,
          -0.6409794203482306,
          -0.6407044908928583,
          -0.6399194216737669
        ],
        [
          -0.6413144803373143,
          -0.6412936973629257,
          -0.6412631159928424,
          -0.6411757454625331,
          -0.6410534394926799,
          -0.6407040823651187
        ],
        [
          -0.6413221237016842,
          -0.6413108936303615,
          -0.6412936859123874,
          -0.6412445210880833,
          -0.6411756948255061,
          -0.6409790756115399
        ],
        [
          -0.6413275853701634,
          -0.6413231825099501,
          -0.6413155317568453,
          -0.641293672255415,
          -0.6412630712220562,
          -0.6411756439229066
        ]
      ]
    },
    {
      "hx": -0.03125,
      "hy": 0.15625,
      "heat_log_magnitude": -0.5602369434249375,
      "log_pv_by_K_M": [
        [
          -0.5598851053732687,
          -0.5594476186988686,
          -0.5588339051946605,
          -0.557081424435637,
          -0.5546304066078847,
          -0.5476432382315579
        ],
        [
          -0.5600798117261547,
          -0.5598856415658702,
          -0.5596124480766775,
          -0.5588320900014878,
          -0.5577400754573318,
          -0.5546231600428655
        ],
        [
          -0.5601480649438599,
          -0.5600392007381743,
          -0.5598854141999254,
          -0.559446085622767,
          -0.5588311796309426,
          -0.5570752969424575
        ],
        [
          -0.5601968654482334,
          -0.5601489978362224,
          -0.5600805991562083,
          -0.5598851862814627,
          -0.5596116375072597,
          -0.5588302672804275
        ],
        [
          -0.5602139596321649,
          -0.5601874579151627,
          -0.5601489705477434,
          -0.5600390088457061,
          -0.5598850725164084,
          -0.5594453156027157
        ],
        [
          -0.560226174617128,
          -0.5602149423175433,
          -0.5601978304948716,
          -0.560148940228828,
          -0.5600804978894303,
          -0.5598849577800138
        ]
      ]
    },
    {
      "hx": -0.03125,
      "hy": 0.21875,
      "heat_log_magnitude": -0.2751590624537124,
      "log_pv_by_K_M": [
        [
          -0.27456420945190985,
          -0.27382198920531664,
          -0.2727823909808649,
          -0.2698137826846505,
          -0.2656618900682588,
          -0.25382600246348375
        ],
        [
          -0.27489403238541854,
          -0.27456397857531556,
          -0.2741012047372351,
          -0.2727793247872796,
          -0.2709295175563966,
          -0.2656496495696956
        ],
        [
          -0.27500964971113717,
          -0.2748240990231352,
          -0.2745635938235864,
          -0.2738193983086603,
          -0.2727777857762703,
          -0.2698034295699472
        ],
        [
          -0.2750923148887523,
          -0.2750100888315501,
          -0.27489422550206655,
          -0.27456320799319656,
          -0.2740998342669627,
          -0.27277624269845546
        ],
        [
          -0.2751212706371007,
          -0.2750752372539864,
          -0.275010041641508,
          -0.27482377349770104,
          -0.27456301503480063,
          -0.27381809528378653
        ],
        [
          -0.2751419621199602,
          -0.2751217942277435,
          -0.2750928084096813,
          -0.27500999183394015,
          -0.27489405382584664,
          -0.2745628218399361
        ]
      ]
    },
    {
      "hx": -0.03125,
      "hy": 0.28125,
      "heat_log_magnitude": -0.3810164194599851,
      "log_pv_by_K_M": [
        [
          -0.3801285057102177,
          -0.3790202564664469,
          -0.37746820415623006,
          -0.37303626593075023,
          -0.36683776158588444,
          -0.34916755551512324
        ],
        [
          -0.3806209116141872,
          -0.38012800219485143,
          -0.37943711416028236,
          -0.3774636426392135,
          -0.3747020136552237,
          -0.3668195511859267
        ],
        [
          -0.3807935202794397,
          -0.3805163439956232,
          -0.3801274291045047,
          -0.37901640051495633,
          -0.37746135049565055,
          -0.3730208579954706
        ],
        [
          -0.38091693335991295,
          -0.38079401334471186,
          -0.3806210382263089,
          -0.3801268538500153,
          -0.37943507234922436,
          -0.3774590507709945
        ],
        [
          -0.3809601617631415,
          -0.3808912746317219,
          -0.380793942420496,
          -0.3805158584546007,
          -0.3801265659276396,
          -0.37901445803618117
        ],
        [
          -0.38099105281435186,
          -0.38096078036687686,
          -0.3809175069363846,
          -0.3807938685895351,
          -0.38062078163420665,
          -0.3801262772831251
        ]
      ]
    },
    {
      "hx": -0.03125,
      "hy": 0.34375,
      "heat_log_magnitude": -0.4106405250821128,
      "log_pv_by_K_M": [
        [
          -0.4094100948545929,
          -0.407873925889362,
          -0.40572284556674276,
          -0.39958036268581054,
          -0.3909894924349828,
          -0.3664993197367039
        ],
        [
          -0.4100925518250733,
          -0.40940922211166253,
          -0.4084516848988642,
          -0.4057165495037225,
          -0.40188906639514244,
          -0.39096435784813366
        ],
        [
          -0.41033177955978317,
          -0.409947446051774,
          -0.40940843004591443,
          -0.4078686013863262,
          -0.4057133819542287,
          -0.39955908725460176
        ],
        [
          -0.4105028242938715,
          -0.41033228232299734,
          -0.4100925478287536,
          -0.40940763468825025,
          -0.4084488621701894,
          -0.4057102013775875
        ],
        [
          -0.41056273652975506,
          -0.41046708135763765,
          -0.4103321840393619,
          -0.4099467747637391,
          -0.4094072361858707,
          -0.4078659145234269
        ],
        [
          -0.41060555074727745,
          -0.4105634136030858,
          -0.4105034385975159,
          -0.4103320827780408,
          -0.4100921934659709,
          -0.4094068363556289
        ]
      ]
    },
    {
      "hx": -0.03125,
      "hy": 0.40625,
      "heat_log_magnitude": -0.3423415315702456,
      "log_pv_by_K_M": [
        [
          -0.34071922578368685,
          -0.33869314313187715,
          -0.3358564557279351,
          -0.32775619896392527,
          -0.3164271884224945,
          -0.284131343615627
        ],
        [
          -0.3416192044428499,
          -0.34071778936413466,
          -0.33945506691452465,
          -0.3358481925952219,
          -0.33080081889966095,
          -0.3163942011851759
        ],
        [
          -0.3419346796372338,
          -0.341427557523275,
          -0.34071674835104204,
          -0.3386861517192301,
          -0.33584402960514126,
          -0.32772826325526694
        ],
        [
          -0.34216023940825835,
          -0.3419350479816785,
          -0.34161890662289807,
          -0.3407157018173166,
          -0.33945135543035576,
          -0.33583984518372745
        ],
        [
          -0.3422392462325661,
          -0.3421128091213177,
          -0.341934917947583,
          -0.34142667386731773,
          -0.3407151772371435,
          -0.3386826160694909
        ],
        [
          -0.34229570634124684,
          -0.3422398434704519,
          -0.34216075352742337,
          -0.3419347848976031,
          -0.3416184399393387,
          -0.3407146510289749
        ]
      ]
    },
    {
      "hx": -0.03125,
      "hy": 0.46875,
      "heat_log_magnitude": -0.4829690176633617,
      "log_pv_by_K_M": [
        [
          -0.4809050550206848,
          -0.4783274792739576,
          -0.47471860006908173,
          -0.4644133236502057,
          -0.4500003751827535,
          -0.40891308707750795
        ],
        [
          -0.4820500286200513,
          -0.4809032810626377,
          -0.47929683644315446,
          -0.4747081448113022,
          -0.4682868394520483,
          -0.4499586363758681
        ],
        [
          -0.48245137979392894,
          -0.48180625595068705,
          -0.4809019616786827,
          -0.4783186281720191,
          -0.4747028685378609,
          -0.4643779569732942
        ],
        [
          -0.482738338294439,
          -0.4824518885325233,
          -0.4820496929314686,
          -0.48090063387826376,
          -0.4792921300868329,
          -0.47469755968450045
        ],
        [
          -0.4828388507521595,
          -0.48267803642920626,
          -0.4824517230044876,
          -0.4818051341935643,
          -0.48089996744420205,
          -0.4783141409516247
        ],
        [
          -0.4829106788856734,
          -0.4828396494485787,
          -0.48273903158769826,
          -0.482451554362342,
          -0.4820490990023245,
          -0.4808992982179916
        ]
      ]
    },
    {
      "hx": 0.03125,
      "hy": -0.46875,
      "heat_log_magnitude": -0.4829690176633617,
      "log_pv_by_K_M": [
        [
          -0.4822353001281954,
          -0.48132021835135674,
          -0.4800382476632876,
          -0.4763775363971945,
          -0.4712576692204493,
          -0.4566623563441681
        ],
        [
          -0.482642018383558,
          -0.4822351960783635,
          -0.48166453132807874,
          -0.480034468669146,
          -0.4777533978390238,
          -0.47124258290295984
        ],
        [
          -0.48278459075572755,
          -0.48255596105627774,
          -0.482234721871464,
          -0.48131702500813844,
          -0.4800325715632425,
          -0.4763647756362843
        ],
        [
          -0.4828865281851904,
          -0.4827853123406385,
          -0.4826424369948654,
          -0.4822342461429798,
          -0.48166284170110885,
          -0.48003066898127145
        ],
        [
          -0.4829222348416806,
          -0.48286564945556165,
          -0.4827852543294284,
          -0.482555559841785,
          -0.4822340081573202,
          -0.48131541859584104
        ],
        [
          -0.48294775068279705,
          -0.4829230607865611,
          -0.4828873170517909,
          -0.48278519347149995,
          -0.4826422249498137,
          -0.4822337700170465
        ]
      ]
    },
    {
      "hx": 0.03125,
      "hy": -0.40625,
      "heat_log_magnitude": -0.3423415315702456,
      "log_pv_by_K_M": [
        [
          -0.3418594133636361,
          -0.34125829740196423,
          -0.34041606375785705,
          -0.33801103644873365,
          -0.3346473676306232,
          -0.3250584859297305
        ],
        [
          -0.34212661975152514,
          -0.3418594207660135,
          -0.3414845019005952,
          -0.34041357302021424,
          -0.33891494068302563,
          -0.33463742422418363
        ],
        [
          -0.3422202876336087,
          -0.3420701585991992,
          -0.34185910854375834,
          -0.34125619336464297,
          -0.34041232375057007,
          -0.33800262841214135
        ],
        [
          -0.34228725931825466,
          -0.34222083914755785,
          -0.3421269719765405,
          -0.341858795578446,
          -0.341483389667701,
          -0.34041107205848675
        ],
        [
          -0.3423107180660736,
          -0.34227361984994786,
          -0.3422208011379553,
          -0.3420698946902121,
          -0.34185863908896863,
          -0.34125513638900884
        ],
        [
          -0.3423274815431796,
          -0.34231133883076836,
          -0.3422878555684292,
          -0.3422207607109158,
          -0.3421268330021121,
          -0.3418584825412836
        ]
      ]
    },
    {
      "hx": 0.03125,
      "hy": -0.34375,
      "heat_log_magnitude": -0.4106405250821128,
      "log_pv_by_K_M": [
        [
          -0.41036023500328156,
          -0.4100115180604007,
          -0.40952245423932254,
          -0.40812591521671493,
          -0.40617271714745584,
          -0.400604693974401
        ],
        [
          -0.4105153947002691,
          -0.41036057437850104,
          -0.4101428678609409,
          -0.409521004322869,
          -0.4086507833062569,
          -0.40616692869934923
        ],
        [
          -0.41056978526194143,
          -0.41048294483880454,
          -0.41036039284426806,
          -0.4100102936499752,
          -0.40952027757612086,
          -0.40812102182280796
        ],
        [
          -0.41060867401211,
          -0.410570441339587,
          -0.4105159347818699,
          -0.41036021095897013,
          -0.4101422209205339,
          -0.4095195497429813
        ],
        [
          -0.4106222963091568,
          -0.41060109031423053,
          -0.4105704198245803,
          -0.41048279173264746,
          -0.41036012016229506,
          -0.4100096793354169
        ],
        [
          -0.4106320305254485,
          -0.4106229925673688,
          -0.4106093565460469,
          -0.4105703958593949,
          -0.4105158541460696,
          -0.4103600290400209
        ]
      ]
    },
    {
      "hx": 0.03125,
      "hy": -0.28125,
      "heat_log_magnitude": -0.3810164194599851,
      "log_pv_by_K_M": [
        [
          -0.3808886069878099,
          -0.3807303057374156,
          -0.3805078475902519,
          -0.3798726101358625,
          -0.37898416766574883,
          -0.37645146586010014
        ],
        [
          -0.3809591837557491,
          -0.38088907919427584,
          -0.3807900518695533,
          -0.3805071870615393,
          -0.38011135268106955,
          -0.37898153047262895
        ],
        [
          -0.38098392404208425,
          -0.3809447413914313,
          -0.3808889965948765,
          -0.38072974821170646,
          -0.38050685606322077,
          -0.3798703810934967
        ],
        [
          -0.38100161295369617,
          -0.38098454014652816,
          -0.38095974710813607,
          -0.38088891376537504,
          -0.38078975702956086,
          -0.3805065245105652
        ],
        [
          -0.3810078098831582,
          -0.3809984819654346,
          -0.38098453125348897,
          -0.38094467178962077,
          -0.3808888725252473,
          -0.38072946857028
        ],
        [
          -0.3810122365503048,
          -0.38100844388463884,
          -0.38100224135268945,
          -0.38098451953555923,
          -0.3809597100807878,
          -0.3808888314779324
        ]
      ]
    },
    {
      "hx": 0.03125,
      "hy": -0.21875,
      "heat_log_magnitude": -0.2751590624537124,
      "log_pv_by_K_M": [
        [
          -0.2751342787123576,
          -0.2751045111917847,
          -0.27506209699231476,
          -0.2749409811676742,
          -0.2747715887680897,
          -0.2742886981372976
        ],
        [
          -0.2751477352353504,
          -0.27513478339960784,
          -0.2751159028211987,
          -0.2750619713838205,
          -0.2749865008954657,
          -0.27477108688390217
        ],
        [
          -0.27515245214272,
          -0.2751453962218875,
          -0.2751347677731246,
          -0.27510440537298564,
          -0.2750619083362835,
          -0.2749405569875307
        ],
        [
          -0.2751558245108754,
          -0.2751529837423732,
          -0.2751482570110966,
          -0.27513475202613336,
          -0.2751158463070169,
          -0.27506184503909026
        ],
        [
          -0.2751570066502609,
          -0.27515564262103,
          -0.2751529829620267,
          -0.2751453831097024,
          -0.275134744533716,
          -0.27510435203657835
        ],
        [
          -0.2751578496900038,
          -0.2751575410802616,
          -0.2751563585916301,
          -0.2751529792913061,
          -0.2751482498133555,
          -0.2751347367047856
        ]
      ]
    },
    {
      "hx": 0.03125,
      "hy": -0.15625,
      "heat_log_magnitude": -0.5602369434249375,
      "log_pv_by_K_M": [
        [
          -0.5602651481576686,
          -0.5603026257044803,
          -0.5603536956014068,
          -0.560499526176045,
          -0.5607034847735122,
          -0.5612849138474303
        ],
        [
          -0.5602489462216909,
          -0.5602661765283301,
          -0.5602889108099589,
          -0.5603538483355806,
          -0.560444720239957,
          -0.5607040940603838
        ],
        [
          -0.5602432663463333,
          -0.5602533983737885,
          -0.560266195989243,
          -0.5603027549741455,
          -0.5603539245175853,
          -0.5605000407967964
        ],
        [
          -0.5602392051332572,
          -0.5602442609306308,
          -0.560249953321545,
          -0.5602662151595723,
          -0.5602889783131104,
          -0.5603540005922696
        ],
        [
          -0.5602377833529317,
          -0.5602410613173561,
          -0.5602442646177224,
          -0.5602534149657004,
          -0.5602662251076254,
          -0.5603028194764192
        ],
        [
          -0.5602367665451311,
          -0.5602387743856525,
          -0.560240198046813,
          -0.5602442659874214,
          -0.5602499619926675,
          -0.5602662347264413
        ]
      ]
    },
    {
      "hx": 0.03125,
      "hy": -0.09375,
      "heat_log_magnitude": -0.6413330192230277,
      "log_pv_by_K_M": [
        [
          -0.6413651109637613,
          -0.6414076076462152,
          -0.6414656022843701,
          -0.6416312066144201,
          -0.6418628207811707,
          -0.6425230881286552
        ],
        [
          -0.6413467122083603,
          -0.6413662162144647,
          -0.6413920330487599,
          -0.6414657756986344,
          -0.641568969243508,
          -0.6418635124746288
        ],
        [
          -0.6413402623138609,
          -0.641351705427951,
          -0.6413662383283736,
          -0.6414077544332031,
          -0.641465862280711,
          -0.6416317908788187
        ],
        [
          -0.6413356502380338,
          -0.6413413289919845,
          -0.6413477929927467,
          -0.6413662599334202,
          -0.6413921096973354,
          -0.6414659485271841
        ],
        [
          -0.641334035746695,
          -0.6413376955624699,
          -0.6413413331029005,
          -0.641351723954358,
          -0.6413662712093355,
          -0.6414078276338842
        ],
        [
          -0.6413328807175276,
          -0.6413350981747499,
          -0.6413367151144485,
          -0.641341334401659,
          -0.6413478032081912,
          -0.6413662820996251
        ]
      ]
    },
    {
      "hx": 0.03125,
      "hy": -0.03125,
      "heat_log_magnitude": -0.1679072770443757,
      "log_pv_by_K_M": [
        [
          -0.16789457341064917,
          -0.1678794446233951,
          -0.1678578046162329,
          -0.1677960105062084,
          -0.16770958535744285,
          -0.16746321130494835
        ],
        [
          -0.1679014390847442,
          -0.16789488972244726,
          -0.16788525676156496,
          -0.16785774073559878,
          -0.1678192352537735,
          -0.16770932994586474
        ],
        [
          -0.16790384564319538,
          -0.16790030455103988,
          -0.16789488181530032,
          -0.16787939081405057,
          -0.16785770858678006,
          -0.16779579455123894
        ],
        [
          -0.16790556591149652,
          -0.16790417532138235,
          -0.16790176389622502,
          -0.16789487373716838,
          -0.1678852278237173,
          -0.16785767604778812
        ],
        [
          -0.16790616937578307,
          -0.16790553241662565,
          -0.16790417554693704,
          -0.16790029786716332,
          -0.16789487003006798,
          -0.16787936378386803
        ],
        [
          -0.1679065996722784,
          -0.16790650117764017,
          -0.16790589744778117,
          -0.16790417333686491,
          -0.16790176020003855,
          -0.167894866419374
        ]
      ]
    },
    {
      "hx": 0.03125,
      "hy": 0.03125,
      "heat_log_magnitude": -0.1679072770443757,
      "log_pv_by_K_M": [
        [
          -0.16779956380696603,
          -0.16766569532637732,
          -0.1674778613783019,
          -0.1669414948728445,
          -0.16619133321273694,
          -0.16405283138919913
        ],
        [
          -0.16785915566924814,
          -0.16779975646113598,
          -0.16771614196068185,
          -0.16747730310726183,
          -0.1671430775177214,
          -0.1661891041949275
        ],
        [
          -0.16788004535646905,
          -0.16784675530834647,
          -0.1677996866455942,
          -0.1676652240776093,
          -0.16747702344764548,
          -0.1669396110382877
        ],
        [
          -0.16789498099387856,
          -0.16788035954596126,
          -0.16785942541901022,
          -0.1677996166054072,
          -0.1677158928305289,
          -0.16747674318867212
        ],
        [
          -0.16790021340420935,
          -0.16789213156880578,
          -0.16788035201716411,
          -0.167846696338529,
          -0.16779958190454636,
          -0.16766498793367646
        ],
        [
          -0.167903951711196,
          -0.16790054326702375,
          -0.16789530564346933,
          -0.16788034205092117,
          -0.16785939417241025,
          -0.1677995472746261
        ]
      ]
    },
    {
      "hx": 0.03125,
      "hy": 0.09375,
      "heat_log_magnitude": -0.6413330192230277,
      "log_pv_by_K_M": [
        [
          -0.641080081389191,
          -0.6407663580312146,
          -0.6403257695046705,
          -0.6390676528271797,
          -0.63730805212208,
          -0.6322919209987958
        ],
        [
          -0.6412198618145339,
          -0.6410808160831039,
          -0.6408846880340207,
          -0.6403244614439245,
          -0.6395404936060913,
          -0.6373028297648489
        ],
        [
          -0.6412688614100261,
          -0.6411910575943693,
          -0.6410806526273518,
          -0.6407652537873219,
          -0.6403238060938747,
          -0.6390632386073776
        ],
        [
          -0.64130389548518,
          -0.6412698816366174,
          -0.6412207775356364,
          -0.6410804884544632,
          -0.640884104588622,
          -0.640323149613323
        ],
        [
          -0.641316167815603,
          -0.6412974929789925,
          -0.6412698625008488,
          -0.6411909193120664,
          -0.6410804067672871,
          -0.6407646999523422
        ],
        [
          -0.6413249368088145,
          -0.6413172244356247,
          -0.6413049397051509,
          -0.6412698405474657,
          -0.6412207050852885,
          -0.6410803246435535
        ]
      ]
    },
    {
      "hx": 0.03125,
      "hy": 0.15625,
      "heat_log_magnitude": -0.5602369434249375,
      "log_pv_by_K_M": [
        [
          -0.559790096308916,
          -0.5592338705955626,
          -0.5584539640803996,
          -0.5562269135625684,
          -0.5531121629073823,
          -0.5442328773419831
        ],
        [
          -0.560037528391149,
          -0.5597905085064667,
          -0.5594433337578266,
          -0.5584516533581336,
          -0.5570639194233991,
          -0.5531029380499604
        ],
        [
          -0.560124264676233,
          -0.5599856516182626,
          -0.5597902191721005,
          -0.5592319191200659,
          -0.5584504949802067,
          -0.5562191145745601
        ],
        [
          -0.5601862805160636,
          -0.5601251819316531,
          -0.560038260771762,
          -0.5597899290769419,
          -0.5594423026250297,
          -0.5584493345904775
        ],
        [
          -0.5602080034568644,
          -0.5601740569945832,
          -0.5601251469106501,
          -0.5599854071388108,
          -0.5597897842035309,
          -0.5592309396524797
        ],
        [
          -0.5602235266960633,
          -0.5602089848071046,
          -0.5601872390070639,
          -0.5601251095358748,
          -0.5600381317672145,
          -0.5597896388935624
        ]
      ]
    },
    {
      "hx": 0.03125,
      "hy": 0.21875,
      "heat_log_magnitude": -0.2751590624537124,
      "log_pv_by_K_M": [
        [
          -0.2744692007545382,
          -0.27360824195875466,
          -0.27240245139773833,
          -0.26895927527357344,
          -0.26414365254777294,
          -0.25041565532274035
        ],
        [
          -0.27485174920957434,
          -0.27446884577284436,
          -0.2739320906912326,
          -0.27239888884605534,
          -0.27025336275983136,
          -0.264129430320736
        ],
        [
          -0.2749858494662476,
          -0.27477054999963,
          -0.27446839888034447,
          -0.2736052321470197,
          -0.27239710159301467,
          -0.2689472481715711
        ],
        [
          -0.2750817299747723,
          -0.2749862729888264,
          -0.2748518871721899,
          -0.2744679508959962,
          -0.27393049926831736,
          -0.27239531023587915
        ],
        [
          -0.27511531477284734,
          -0.2750618365189439,
          -0.27498621808445023,
          -0.27477017196542874,
          -0.27446772693292587,
          -0.27360371952272544
        ],
        [
          -0.2751393139042193,
          -0.27511583567320486,
          -0.2750822159287054,
          -0.2749861602424062,
          -0.2748516874416964,
          -0.2744675023968739
        ]
      ]
    },
    {
      "hx": 0.03125,
      "hy": 0.28125,
      "heat_log_magnitude": -0.3810164194599851,
      "log_pv_by_K_M": [
        [
          -0.38003349754944793,
          -0.37880651030354784,
          -0.3770882664593955,
          -0.3721817627224482,
          -0.3653195314795994,
          -0.3457572250285921
        ],
        [
          -0.38057862846972057,
          -0.38003286957609816,
          -0.3792680004125941,
          -0.3770832074064856,
          -0.37402586024154516,
          -0.3652993352134217
        ],
        [
          -0.38076972002727416,
          -0.38046279494756163,
          -0.38003223428040656,
          -0.3788022345797799,
          -0.37708066672894347,
          -0.3721646775757108
        ],
        [
          -0.38090634844957094,
          -0.38077019750562613,
          -0.38057869971999025,
          -0.3800315970147494,
          -0.3792657375906856,
          -0.37707811852305895
        ],
        [
          -0.38095420600620855,
          -0.38087787403674156,
          -0.38077011912355374,
          -0.38046225713333115,
          -0.38003127789488644,
          -0.3788000826116331
        ],
        [
          -0.38098840480597573,
          -0.38095482261269353,
          -0.3809069150411233,
          -0.38077003782382235,
          -0.3805784154756111,
          -0.38003095853491686
        ]
      ]
    },
    {
      "hx": 0.03125,
      "hy": 0.34375,
      "heat_log_magnitude": -0.4106405250821128,
      "log_pv_by_K_M": [
        [
          -0.40931508718222176,
          -0.40766018089516365,
          -0.4053429099749337,
          -0.3987258642669076,
          -0.38947127091978473,
          -0.3630890086319596
        ],
        [
          -0.41005026878974604,
          -0.4093140896911791,
          -0.408282571613654,
          -0.40533611525324886,
          -0.4012129147140513,
          -0.3894441456959612
        ],
        [
          -0.4103079794685982,
          -0.4098938972019823,
          -0.4093132353755209,
          -0.4076544357167222,
          -0.40533269872685196,
          -0.3987029080399225
        ],
        [
          -0.4104922394362802,
          -0.41030846659486997,
          -0.410050209491601,
          -0.4093123777929577,
          -0.408279527688137,
          -0.405329269467984
        ],
        [
          -0.41055678040174826,
          -0.41045368049890385,
          -0.41030836033678497,
          -0.40989317332059727,
          -0.4093119480548921,
          -0.40765153894790274
        ],
        [
          -0.4106029028298508,
          -0.41055745544144884,
          -0.4104928465640114,
          -0.4103082514484413,
          -0.41004982722733985,
          -0.40931151726908865
        ]
      ]
    },
    {
      "hx": 0.03125,
      "hy": 0.40625,
      "heat_log_magnitude": -0.3423415315702456,
      "log_pv_by_K_M": [
        [
          -0.3406242187188582,
          -0.3384793995242035,
          -0.33547652262814154,
          -0.3269017061543309,
          -0.31490897681851493,
          -0.28072105479441234
        ],
        [
          -0.3415769215421278,
          -0.3406226572460582,
          -0.33928595417000906,
          -0.3354677595020803,
          -0.3301246692390123,
          -0.3148739935290905
        ],
        [
          -0.3419108795351349,
          -0.3413740085770769,
          -0.3406215538007018,
          -0.3384719863661303,
          -0.3354633469170949,
          -0.3268720853366176
        ],
        [
          -0.3421496545761329,
          -0.3419112320880231,
          -0.3415765683766949,
          -0.34062044507300016,
          -0.33928202099195914,
          -0.33545891374888015
        ],
        [
          -0.3422332901009213,
          -0.34209940808068495,
          -0.34191109416497056,
          -0.341373072238639,
          -0.3406198889897496,
          -0.3384682403939223
        ],
        [
          -0.3422930578853993,
          -0.3422338858290459,
          -0.3421501618831826,
          -0.3419109535352618,
          -0.3415760736716038,
          -0.340619331709604
        ]
      ]
    },
    {
      "hx": 0.03125,
      "hy": 0.46875,
      "heat_log_magnitude": -0.4829690176633617,
      "log_pv_by_K_M": [
        [
          -0.48081004868890886,
          -0.478113737323838,
          -0.4743386697996357,
          -0.46355883716387325,
          -0.4484821748142167,
          -0.40550282334243093
        ],
        [
          -0.48200774589986395,
          -0.4808081492828933,
          -0.47912772422159833,
          -0.4743277129400667,
          -0.4676106919855556,
          -0.4484384336628864
        ],
        [
          -0.48242757972548134,
          -0.48175270724004804,
          -0.48080676735480665,
          -0.4781044633136844,
          -0.47432218674384785,
          -0.46352178078996076
        ],
        [
          -0.48272775315126637,
          -0.4824280726679717,
          -0.48200735458340205,
          -0.4808053771739651,
          -0.47912279559022863,
          -0.4743166281768936
        ],
        [
          -0.48283289478422375,
          -0.48266463563959405,
          -0.4824278997075453,
          -0.48175153297779616,
          -0.48080467943509575,
          -0.4780997655725514
        ],
        [
          -0.4829080310482823,
          -0.48283369188720826,
          -0.4827284396451432,
          -0.482427723458386,
          -0.4820067330620077,
          -0.48080397983721923
        ]
      ]
    },
    {
      "hx": 0.09375,
      "hy": -0.46875,
      "heat_log_magnitude": -1.688107747192104,
      "log_pv_by_K_M": [
        [
          -1.6872288057611513,
          -1.6861338721137145,
          -1.6845991497366413,
          -1.6802166964903336,
          -1.6740874017114038,
          -1.6566144922499006
        ],
        [
          -1.6877157111148335,
          -1.6872292437665237,
          -1.6865460660010285,
          -1.6845946172006734,
          -1.6818638064059996,
          -1.6740693074766568
        ],
        [
          -1.6878863931742671,
          -1.6876132508614319,
          -1.6872286755806272,
          -1.686130042950026,
          -1.6845923430628318,
          -1.680201394238793
        ],
        [
          -1.6880084293952677,
          -1.68788782194315,
          -1.6877167766979255,
          -1.6872281056676002,
          -1.6865440412711905,
          -1.6845900636417355
        ],
        [
          -1.68805117550437,
          -1.687983998153868,
          -1.687887751892049,
          -1.6876127704290411,
          -1.687227820239059,
          -1.6861281182682433
        ],
        [
          -1.688081722062634,
          -1.6880527289540623,
          -1.6880099383924971,
          -1.6878876795672113,
          -1.6877165229780076,
          -1.6872275342902867
        ]
      ]
    },
    {
      "hx": 0.09375,
      "hy": -0.40625,
      "heat_log_magnitude": -1.249895446381985,
      "log_pv_by_K_M": [
        [
          -1.2492681040398566,
          -1.2484871350793583,
          -1.247392148547533,
          -1.2442653760945177,
          -1.2398922752518047,
          -1.2274257842755105
        ],
        [
          -1.2496154980976826,
          -1.2492686534487802,
          -1.2487812213221332,
          -1.247388905731441,
          -1.2454405325361222,
          -1.239879329595169
        ],
        [
          -1.2497372757288758,
          -1.2495426336090532,
          -1.2492682473584864,
          -1.2484843963638923,
          -1.2473872800019308,
          -1.2442544310397352
        ],
        [
          -1.2498243458467186,
          -1.2497385339811444,
          -1.249616497043462,
          -1.2492678400976729,
          -1.24877977410506,
          -1.2473856513261126
        ],
        [
          -1.24985484447825,
          -1.2498071539284865,
          -1.2497384843554755,
          -1.2495422905485611,
          -1.249267636301738,
          -1.2484830213124951
        ],
        [
          -1.2498766383178008,
          -1.2498561910542776,
          -1.2498256614526326,
          -1.2497384317903197,
          -1.2496163153227826,
          -1.2492674322966195
        ]
      ]
    },
    {
      "hx": 0.09375,
      "hy": -0.34375,
      "heat_log_magnitude": -1.5444443650973718,
      "log_pv_by_K_M": [
        [
          -1.544018850100656,
          -1.5434902797896939,
          -1.5427484621923213,
          -1.5406301754865126,
          -1.53766754179469,
          -1.5292218991312438
        ],
        [
          -1.5442541978691224,
          -1.544019732079505,
          -1.5436895121106318,
          -1.5427462613938587,
          -1.5414262987878828,
          -1.537658755667053
        ],
        [
          -1.5443366982790394,
          -1.544205344992406,
          -1.5440194567700019,
          -1.5434884215756028,
          -1.5427451585064773,
          -1.5406227484618285
        ],
        [
          -1.5443956856051955,
          -1.5443380613651243,
          -1.544255385248107,
          -1.544019180817486,
          -1.5436885305425676,
          -1.5427440541261603
        ],
        [
          -1.5444163478405244,
          -1.544384549217284,
          -1.5443380282176804,
          -1.5442051125228318,
          -1.5440190427143534,
          -1.5434874893417145
        ],
        [
          -1.5444311128303525,
          -1.5444177713434328,
          -1.5443970879168774,
          -1.5443379926473426,
          -1.5442552623717347,
          -1.5440189046348678
        ]
      ]
    },
    {
      "hx": 0.09375,
      "hy": -0.28125,
      "heat_log_magnitude": -1.7612508225117465,
      "log_pv_by_K_M": [
        [
          -1.7609777848824706,
          -1.7606396295841478,
          -1.7601644170217696,
          -1.75880742992058,
          -1.7569095491021471,
          -1.7514992200358392
        ],
        [
          -1.7611285500520353,
          -1.7609787997439525,
          -1.7607672588619607,
          -1.760163006410039,
          -1.7593174299045131,
          -1.7569039176919432
        ],
        [
          -1.7611814002848405,
          -1.761097704626991,
          -1.7609786235198044,
          -1.7606384388491279,
          -1.7601622996644437,
          -1.758802669823126
        ],
        [
          -1.7612191877760779,
          -1.761182723181264,
          -1.7611297604762512,
          -1.7609784466276324,
          -1.7607666296025855,
          -1.7601615920666518
        ],
        [
          -1.7612324241072201,
          -1.7612125040177489,
          -1.7611827024611557,
          -1.7610975557727215,
          -1.7609783580628573,
          -1.760637841436619
        ],
        [
          -1.7612418828721275,
          -1.7612337865066365,
          -1.7612205368568539,
          -1.7611826796128298,
          -1.7611296823124576,
          -1.7609782699983043
        ]
      ]
    },
    {
      "hx": 0.09375,
      "hy": -0.21875,
      "heat_log_magnitude": -0.8904401433718038,
      "log_pv_by_K_M": [
        [
          -0.8902701346387403,
          -0.8900605123062633,
          -0.8897653432081825,
          -0.8889224764398023,
          -0.8877436438042423,
          -0.8843831206345385
        ],
        [
          -0.8903637797170632,
          -0.8902711817036106,
          -0.8901397874760733,
          -0.8897644681246675,
          -0.8892392551565536,
          -0.8877401500776614
        ],
        [
          -0.8903966065690838,
          -0.8903450372399675,
          -0.890271072469659,
          -0.890059773703797,
          -0.8897640294690063,
          -0.8889195229312463
        ],
        [
          -0.8904200774613855,
          -0.8903978446669498,
          -0.8903649479088926,
          -0.8902709627909644,
          -0.8901393969335913,
          -0.8897635901466856
        ],
        [
          -0.8904282993189554,
          -0.8904163427250751,
          -0.8903978322668991,
          -0.890344945311881,
          -0.8902709079611668,
          -0.8900594031092623
        ],
        [
          -0.8904341740053496,
          -0.8904295614520379,
          -0.8904213317146059,
          -0.8903978176676901,
          -0.8903648993364186,
          -0.8902708533714758
        ]
      ]
    },
    {
      "hx": 0.09375,
      "hy": -0.15625,
      "heat_log_magnitude": -1.8700584864718075,
      "log_pv_by_K_M": [
        [
          -1.869941465066404,
          -1.8697990886462321,
          -1.8695974033807943,
          -1.8690214822513553,
          -1.8682159996674272,
          -1.865919793309331
        ],
        [
          -1.8700054519099467,
          -1.8699430369888432,
          -1.8698532574276214,
          -1.8695968069564515,
          -1.8692379361882558,
          -1.8682136183178955
        ],
        [
          -1.8700278820024323,
          -1.8699935015001756,
          -1.8699429626740312,
          -1.869798585501485,
          -1.8695965077267829,
          -1.8690194686669201
        ],
        [
          -1.8700439193034981,
          -1.8700295840008039,
          -1.8700071066941746,
          -1.8699428880645428,
          -1.869852990945219,
          -1.8695962078363664
        ],
        [
          -1.8700495373577724,
          -1.870042223659766,
          -1.8700295762937458,
          -1.8699934391606803,
          -1.8699428505860851,
          -1.869798332452774
        ],
        [
          -1.8700535509233305,
          -1.8700512552568398,
          -1.8700456321057572,
          -1.87002956525248,
          -1.870007072822773,
          -1.8699428131003515
        ]
      ]
    },
    {
      "hx": 0.09375,
      "hy": -0.09375,
      "heat_log_magnitude": -3.3279468663739067,
      "log_pv_by_K_M": [
        [
          -3.327833731694227,
          -3.32769637467527,
          -3.3275016141064953,
          -3.3269454666433376,
          -3.326167639471805,
          -3.3239502709743647
        ],
        [
          -3.3278955215855603,
          -3.3278353806686027,
          -3.327748683707796,
          -3.32750103825083,
          -3.327154489129043,
          -3.326165340637999
        ],
        [
          -3.3279171815684094,
          -3.3278841125529652,
          -3.3278353090381643,
          -3.327695888899143,
          -3.3275007493739395,
          -3.326943522757574
        ],
        [
          -3.32793266815861,
          -3.3279189560453233,
          -3.327897250490423,
          -3.3278352367851767,
          -3.327748426285325,
          -3.327500459869043
        ],
        [
          -3.3279380935546214,
          -3.3279311618698557,
          -3.3279189487675467,
          -3.327884052410809,
          -3.3278352009492664,
          -3.327695644724372
        ],
        [
          -3.3279419697828416,
          -3.327939884016814,
          -3.3279344543043408,
          -3.327918938615767,
          -3.3278972185071325,
          -3.3278351647568343
        ]
      ]
    },
    {
      "hx": 0.09375,
      "hy": -0.03125,
      "heat_log_magnitude": -0.6413330192230277,
      "log_pv_by_K_M": [
        [
          -0.641175090757315,
          -0.6409801068361958,
          -0.6407057118408375,
          -0.6399221664428296,
          -0.6388263006583657,
          -0.6357022928254992
        ],
        [
          -0.6412621451318046,
          -0.6411759492752935,
          -0.6410538026352697,
          -0.6407048986056907,
          -0.6402166505949936,
          -0.6388230538877906
        ],
        [
          -0.6412926615412289,
          -0.641244606793407,
          -0.6411758476660907,
          -0.6409794204109858,
          -0.6407044909892647,
          -0.6399194216701289
        ],
        [
          -0.6413144806738273,
          -0.6412936975648336,
          -0.6412631161765603,
          -0.6411757458899956,
          -0.6410534397000447,
          -0.6407040827252786
        ],
        [
          -0.6413221238071856,
          -0.6413108937558718,
          -0.6412936860233458,
          -0.6412445212899911,
          -0.6411756948964467,
          -0.640979075769792
        ],
        [
          -0.6413275848208286,
          -0.6413231818769418,
          -0.641315531804139,
          -0.6412936726774205,
          -0.6412630709783116,
          -0.6411756443048944
        ]
      ]
    },
    {
      "hx": 0.09375,
      "hy": 0.03125,
      "heat_log_magnitude": -0.6413330192230277,
      "log_pv_by_K_M": [
        [
          -0.6410800813791866,
          -0.6407663580462213,
          -0.6403257695023967,
          -0.6390676528376389,
          -0.6373080521152588,
          -0.6322919209983411
        ],
        [
          -0.6412198617626927,
          -0.6410808161131172,
          -0.6408846880108285,
          -0.6403244613784409,
          -0.6395404935738043,
          -0.637302829741202
        ],
        [
          -0.6412688612708735,
          -0.6411910575861839,
          -0.6410806525527732,
          -0.6407652538009643,
          -0.6403238060784133,
          -0.6390632386683137
        ],
        [
          -0.6413038957689423,
          -0.6412698817985074,
          -0.6412207777211734,
          -0.6410804887855193,
          -0.640884104761426,
          -0.6403231499734829
        ],
        [
          -0.6413161678301549,
          -0.641297492900776,
          -0.6412698624935729,
          -0.6411909197595378,
          -0.641080406774563,
          -0.6407646999450662
        ],
        [
          -0.6413249368633842,
          -0.6413172239626874,
          -0.6413049400034652,
          -0.6412698413987528,
          -0.6412207049470453,
          -0.6410803251710604
        ]
      ]
    },
    {
      "hx": 0.09375,
      "hy": 0.09375,
      "heat_log_magnitude": -3.3279468663739067,
      "log_pv_by_K_M": [
        [
          -3.3275487027954114,
          -3.3270551265804897,
          -3.326361784029359,
          -3.3243819189369788,
          -3.3216128816138735,
          -3.313719128111643
        ],
        [
          -3.3277686713245203,
          -3.327549980839194,
          -3.327241339225111,
          -3.326359725200291,
          -3.325126015634396,
          -3.3216046627421747
        ],
        [
          -3.327845780707321,
          -3.3277234648112426,
          -3.3275497235044895,
          -3.3270533886370686,
          -3.3263586938664957,
          -3.3243749720077176
        ],
        [
          -3.327900913418489,
          -3.327847508704508,
          -3.3277702350696927,
          -3.3275494653771602,
          -3.327240421307579,
          -3.326357661255315
        ],
        [
          -3.3279202256380813,
          -3.3278909592954733,
          -3.327847478180047,
          -3.3277232477958023,
          -3.3275493365526927,
          -3.3270525171446934
        ],
        [
          -3.3279340258814045,
          -3.327922010281327,
          -3.327902678895043,
          -3.3278474447579356,
          -3.3277701203951437,
          -3.3275492073189525
        ]
      ]
    },
    {
      "hx": 0.09375,
      "hy": 0.15625,
      "heat_log_magnitude": -1.8700584864718075,
      "log_pv_by_K_M": [
        [
          -1.8694664143440605,
          -1.8687303360693477,
          -1.8676976763640596,
          -1.8647488797687402,
          -1.8606246958042902,
          -1.8488677972486585
        ],
        [
          -1.8697940343031405,
          -1.869467369469021,
          -1.869007681266794,
          -1.8676946139826214,
          -1.8658571389396457,
          -1.8606124703301248
        ],
        [
          -1.8699088804032726,
          -1.8697257548983544,
          -1.869466986138832,
          -1.868727750279504,
          -1.8676930793144493,
          -1.864738544985812
        ],
        [
          -1.8699909947026754,
          -1.869910505032749,
          -1.8697954141971422,
          -1.8694666020983277,
          -1.869006315480874,
          -1.8676915423402534
        ],
        [
          -1.870019757472619,
          -1.869975219349726,
          -1.8699104586048634,
          -1.8697254313792655,
          -1.8694664097620262,
          -1.8687264527943626
        ],
        [
          -1.8700403110742627,
          -1.8700214656746539,
          -1.869992673073284,
          -1.8699104088154854,
          -1.8697952425973199,
          -1.8694662172965764
        ]
      ]
    },
    {
      "hx": 0.09375,
      "hy": 0.21875,
      "heat_log_magnitude": -0.8904401433718038,
      "log_pv_by_K_M": [
        [
          -0.8896050582570751,
          -0.8885642466211721,
          -0.8871057039195875,
          -0.8829407847306356,
          -0.8771157327887522,
          -0.8605101344455761
        ],
        [
          -0.8900677940050628,
          -0.889605244782615,
          -0.8889559765966624,
          -0.8871013883999694,
          -0.8845061220176831,
          -0.8770985047467548
        ],
        [
          -0.8902300039908368,
          -0.8899701912396267,
          -0.8896047039734185,
          -0.8885606013645884,
          -0.8870992243064393,
          -0.8829262176741395
        ],
        [
          -0.8903459829543863,
          -0.8902311339697917,
          -0.8900685781572975,
          -0.8896041618481831,
          -0.8889540502186719,
          -0.8870970560601563
        ],
        [
          -0.8903866074542748,
          -0.8903225366429979,
          -0.8902310674166074,
          -0.8899697342239961,
          -0.8896038904658781,
          -0.8885587708209641
        ],
        [
          -0.8904156382122892,
          -0.8903878560413432,
          -0.8903471890553192,
          -0.8902309986260661,
          -0.8900683369683975,
          -0.8896036191072199
        ]
      ]
    },
    {
      "hx": 0.09375,
      "hy": 0.28125,
      "heat_log_magnitude": -1.7612508225117465,
      "log_pv_by_K_M": [
        [
          -1.7601226774731913,
          -1.7587158387100317,
          -1.7567448439995133,
          -1.751116600747082,
          -1.7432449453208392,
          -1.7208050520098368
        ],
        [
          -1.760747995168913,
          -1.7601225910270841,
          -1.7592452090129882,
          -1.7567390303674983,
          -1.7532319438851118,
          -1.7432217368727834
        ],
        [
          -1.7609671963909932,
          -1.760615758471431,
          -1.7601218617146515,
          -1.7587109263613456,
          -1.7567361123656156,
          -1.751096970879189
        ],
        [
          -1.7611239232974185,
          -1.7609683805949317,
          -1.7607487131899688,
          -1.7601211301025614,
          -1.7592426105620689,
          -1.7567331869813643
        ],
        [
          -1.7611788202430034,
          -1.7610918961054267,
          -1.7609682903694193,
          -1.7606151411891915,
          -1.7601207635525498,
          -1.7587084557599155
        ],
        [
          -1.7612180511314364,
          -1.7611801652274153,
          -1.7611252105525637,
          -1.760968197904731,
          -1.7607483877218328,
          -1.7601203971025825
        ]
      ]
    },
    {
      "hx": 0.09375,
      "hy": 0.34375,
      "heat_log_magnitude": -1.5444443650973718,
      "log_pv_by_K_M": [
        [
          -1.5429737047570597,
          -1.5411389481978404,
          -1.538568927837332,
          -1.5312301468252372,
          -1.5209661351714203,
          -1.4917063027687618
        ],
        [
          -1.5437890724515455,
          -1.5429732484944907,
          -1.541829217825125,
          -1.538561376738926,
          -1.533988438045526,
          -1.5209359903142285
        ],
        [
          -1.5440748926394008,
          -1.5436162977030108,
          -1.5429722999224396,
          -1.5411325650384242,
          -1.538557582141948,
          -1.531204640269607
        ],
        [
          -1.5442792510621075,
          -1.5440760866913479,
          -1.5437896600760723,
          -1.5429713479315978,
          -1.5418258378085739,
          -1.5385537749625655
        ],
        [
          -1.5443508319494867,
          -1.5442371394310612,
          -1.5440759687717218,
          -1.543615494201731,
          -1.5429708707688405,
          -1.5411293493143603
        ],
        [
          -1.5444019851456687,
          -1.5443522342175129,
          -1.5442805779384798,
          -1.544075848247303,
          -1.5437892354821088,
          -1.5429703929257812
        ]
      ]
    },
    {
      "hx": 0.09375,
      "hy": 0.40625,
      "heat_log_magnitude": -1.249895446381985,
      "log_pv_by_K_M": [
        [
          -1.248032912322742,
          -1.245708243786794,
          -1.2424526191275618,
          -1.2331560721409005,
          -1.220153931245477,
          -1.1830884583000625
        ],
        [
          -1.2490658004676334,
          -1.2480318912339499,
          -1.246582675911668,
          -1.2424430974301686,
          -1.2366502703662263,
          -1.2201159197547895
        ],
        [
          -1.249427867812301,
          -1.248846483997113,
          -1.2480306933521206,
          -1.245700191015203,
          -1.2424383061097615,
          -1.2331238945735095
        ],
        [
          -1.2496867411391577,
          -1.2494289269961882,
          -1.2490660935873166,
          -1.2480294899123692,
          -1.2465784060059377,
          -1.2424334943225404
        ],
        [
          -1.2497774165258306,
          -1.2496329421737755,
          -1.2494287774152326,
          -1.2488454681842995,
          -1.24802888638078,
          -1.2456961257230432
        ],
        [
          -1.2498422146636585,
          -1.2497787380525551,
          -1.249687967774662,
          -1.2494286246364936,
          -1.2490655560177402,
          -1.2480282815486134
        ]
      ]
    },
    {
      "hx": 0.09375,
      "hy": 0.46875,
      "heat_log_magnitude": -1.688107747192104,
      "log_pv_by_K_M": [
        [
          -1.6858035577006376,
          -1.6829273986891167,
          -1.6788995853880806,
          -1.66739802765278,
          -1.6513119613127856,
          -1.6054550805883991
        ],
        [
          -1.6870814393023466,
          -1.6858021984771767,
          -1.6840092615721005,
          -1.6788878674933585,
          -1.671721111257284,
          -1.6512651823027227
        ],
        [
          -1.6875293823550237,
          -1.6868099975217774,
          -1.6858007219088904,
          -1.682917483161873,
          -1.6788819616367618,
          -1.667358407021311
        ],
        [
          -1.6878496544031805,
          -1.6875305823668896,
          -1.6870816944501712,
          -1.6857992370732973,
          -1.6840039958278794,
          -1.6788760243452998
        ],
        [
          -1.687961835456008,
          -1.6877829843670042,
          -1.6875303973192786,
          -1.6868087436814676,
          -1.6857984917223803,
          -1.6829124657215289
        ],
        [
          -1.6880420024353953,
          -1.6879633600437955,
          -1.6878510609967634,
          -1.6875302095868392,
          -1.6870810311374953,
          -1.685797744194133
        ]
      ]
    },
    {
      "hx": 0.15625,
      "hy": -0.46875,
      "heat_log_magnitude": -1.9094785542689576,
      "log_pv_by_K_M": [
        [
          -1.90840570577393,
          -1.9070682726160157,
          -1.9051942361311376,
          -1.8998428602421882,
          -1.8923584311883133,
          -1.8710224119058694
        ],
        [
          -1.9090002611319505,
          -1.908405820083317,
          -1.907571596359503,
          -1.9051886960314732,
          -1.9018541222230851,
          -1.8923363146291194
        ],
        [
          -1.9092086795953946,
          -1.9088747281166434,
          -1.908405125628633,
          -1.9070635924335875,
          -1.9051859171959222,
          -1.8998241581984985
        ],
        [
          -1.9093576971627044,
          -1.909210005087516,
          -1.9090011427433637,
          -1.9084044292703766,
          -1.9075691226389608,
          -1.9051831324813975
        ],
        [
          -1.9094098940950062,
          -1.909327445231611,
          -1.9092099193803733,
          -1.9088741407958878,
          -1.9084040807065321,
          -1.9070612409686873
        ],
        [
          -1.9094471952739696,
          -1.9094113724859199,
          -1.909359121003945,
          -1.909209831217595,
          -1.9090008332314028,
          -1.9084037319771596
        ]
      ]
    },
    {
      "hx": 0.15625,
      "hy": -0.40625,
      "heat_log_magnitude": -1.3148087863183586,
      "log_pv_by_K_M": [
        [
          -1.3139875357533128,
          -1.3129640664433282,
          -1.311529764354873,
          -1.3074340649113765,
          -1.3017058237687706,
          -1.2853762057879976
        ],
        [
          -1.3144425804821367,
          -1.3139877623539178,
          -1.3133492838869643,
          -1.3115255158950276,
          -1.3089733784795499,
          -1.3016888634469979
        ],
        [
          -1.3146020946642238,
          -1.3143466436322342,
          -1.3139872299980198,
          -1.312960478230707,
          -1.3115233860562512,
          -1.3074197258065396
        ],
        [
          -1.3147161460856296,
          -1.31460324989348,
          -1.3144433956113062,
          -1.3139866966394038,
          -1.3133473883299303,
          -1.3115212525408424
        ],
        [
          -1.3147560956113011,
          -1.3146931337050773,
          -1.314603184671796,
          -1.3143461939816916,
          -1.3139864296827,
          -1.3129586769464368
        ],
        [
          -1.3147846438914712,
          -1.3147573678288609,
          -1.314717377001216,
          -1.31460311653791,
          -1.3144431585205893,
          -1.3139861628296785
        ]
      ]
    },
    {
      "hx": 0.15625,
      "hy": -0.34375,
      "heat_log_magnitude": -1.249895446381985,
      "log_pv_by_K_M": [
        [
          -1.249276022988397,
          -1.2485049508950397,
          -1.2474238165295901,
          -1.2443365993681255,
          -1.2400188204969709,
          -1.2277100369019536
        ],
        [
          -1.249619022002662,
          -1.2492765819060878,
          -1.2487953154072784,
          -1.2474206115921334,
          -1.2454968837846536,
          -1.2400060258546546
        ],
        [
          -1.2497392591403695,
          -1.2495470962603576,
          -1.249276180695233,
          -1.2485022444661809,
          -1.2474190052798804,
          -1.2443257831000665
        ],
        [
          -1.2498252278746804,
          -1.249740518616818,
          -1.2496200252826384,
          -1.2492757784566493,
          -1.2487938858284906,
          -1.2474173964528745
        ],
        [
          -1.2498553406894644,
          -1.24980827066247,
          -1.2497404696223384,
          -1.249546757506323,
          -1.2492755772527744,
          -1.2485008860512607
        ],
        [
          -1.2498768589721294,
          -1.249856688442378,
          -1.2498265444410208,
          -1.2497404179703153,
          -1.2496198461667518,
          -1.2492753759070183
        ]
      ]
    },
    {
      "hx": 0.15625,
      "hy": -0.28125,
      "heat_log_magnitude": -0.9037956709829968,
      "log_pv_by_K_M": [
        [
          -0.9033287245802057,
          -0.9027480667550662,
          -0.9019335364232575,
          -0.8996076162266036,
          -0.8963545865335618,
          -0.8870811059496191
        ],
        [
          -0.9035871413593668,
          -0.9033294164678409,
          -0.9029668289103938,
          -0.9019311228289553,
          -0.9004817804557206,
          -0.8963449512007173
        ],
        [
          -0.9036777283217816,
          -0.903533222900478,
          -0.9033291143741735,
          -0.9027460285169582,
          -0.9019299130577565,
          -0.8995994703882388
        ],
        [
          -0.9037424976158945,
          -0.9036789477468119,
          -0.9035881677700672,
          -0.9033288114278548,
          -0.9029657521932677,
          -0.9019287012524728
        ],
        [
          -0.9037651847793313,
          -0.9037299926585547,
          -0.9036789112287806,
          -0.9035329675807589,
          -0.9033286600460997,
          -0.9027450054873043
        ],
        [
          -0.9037813973227458,
          -0.90376647073208,
          -0.903743760612997,
          -0.9036788723096834,
          -0.9035880331830413,
          -0.9033285087061813
        ]
      ]
    },
    {
      "hx": 0.15625,
      "hy": -0.21875,
      "heat_log_magnitude": -1.2172155856708275,
      "log_pv_by_K_M": [
        [
          -1.2168516670149074,
          -1.2163995425107714,
          -1.2157650550570906,
          -1.2139532533187776,
          -1.2114192692715733,
          -1.2041955873610277
        ],
        [
          -1.2170529639906817,
          -1.2168523921377528,
          -1.216569951081965,
          -1.2157631777763527,
          -1.214634198382555,
          -1.211411774885164
        ],
        [
          -1.217123527714648,
          -1.2170111493687727,
          -1.2168521571411475,
          -1.2163979570523225,
          -1.21576223640659,
          -1.2139469165322225
        ],
        [
          -1.2171739800360228,
          -1.2171246629368397,
          -1.2170539490507508,
          -1.2168519213046238,
          -1.2165691131067433,
          -1.2157612928858725
        ],
        [
          -1.217191652760448,
          -1.2171644249410747,
          -1.217124634746142,
          -1.2170109508133464,
          -1.2168518036032765,
          -1.2163971608206339
        ],
        [
          -1.217204280968872,
          -1.2171928399038734,
          -1.2171751494352065,
          -1.2171246040343249,
          -1.217053844313341,
          -1.2168516851888853
        ]
      ]
    },
    {
      "hx": 0.15625,
      "hy": -0.15625,
      "heat_log_magnitude": -3.162589259846884,
      "log_pv_by_K_M": [
        [
          -3.1622783284051366,
          -3.1618934494390487,
          -3.1613524454710387,
          -3.1598075884776335,
          -3.1576469530664326,
          -3.1514875840525747
        ],
        [
          -3.162449967250268,
          -3.162279578338257,
          -3.162038751942873,
          -3.1613508472805734,
          -3.1603882098106624,
          -3.157640572832406
        ],
        [
          -3.1625101342297057,
          -3.1624149446706724,
          -3.1622793783508314,
          -3.1618920997452733,
          -3.1613500454068344,
          -3.159802192835741
        ],
        [
          -3.162553153020781,
          -3.162511733306019,
          -3.1624514387276577,
          -3.1622791775644146,
          -3.16203803800272,
          -3.161349241705466
        ],
        [
          -3.1625682217818394,
          -3.1625456367273728,
          -3.162511709771934,
          -3.1624147757702303,
          -3.1622790771070868,
          -3.1618914210848743
        ],
        [
          -3.162578989780741,
          -3.1625698650386767,
          -3.162554781545623,
          -3.1625116830582556,
          -3.162451349726325,
          -3.1622789765569905
        ]
      ]
    },
    {
      "hx": 0.15625,
      "hy": -0.09375,
      "heat_log_magnitude": -1.8700584864718075,
      "log_pv_by_K_M": [
        [
          -1.8697514422970016,
          -1.8693715821068508,
          -1.8688375027686561,
          -1.867312419269183,
          -1.8651794390798386,
          -1.8590989073582023
        ],
        [
          -1.8699208843177075,
          -1.8697527688182163,
          -1.8695150249764083,
          -1.8688359253924318,
          -1.8678856095220908,
          -1.8651731417512565
        ],
        [
          -1.8699802811743211,
          -1.8698864024518116,
          -1.869752571524259,
          -1.869370249966778,
          -1.8688351338278153,
          -1.8673070936574732
        ],
        [
          -1.8700227492900012,
          -1.869981952224407,
          -1.8699224294505257,
          -1.8697523731352703,
          -1.8695143202803592,
          -1.8688343404191983
        ],
        [
          -1.8700376252072601,
          -1.870015421480275,
          -1.869981928861307,
          -1.8698862357578037,
          -1.869752273967606,
          -1.8693695801157446
        ],
        [
          -1.8700482551612367,
          -1.8700393400540634,
          -1.870024449610355,
          -1.8699819031680818,
          -1.8699223417388566,
          -1.8697521753856563
        ]
      ]
    },
    {
      "hx": 0.15625,
      "hy": -0.03125,
      "heat_log_magnitude": -0.5602369434249375,
      "log_pv_by_K_M": [
        [
          -0.5598851053791805,
          -0.5594476187329747,
          -0.5588339051737421,
          -0.557081424446551,
          -0.5546304066010634,
          -0.5476432382210987
        ],
        [
          -0.5600798116934129,
          -0.5598856415376758,
          -0.5596124480839535,
          -0.5588320899832979,
          -0.557740075464153,
          -0.554623159998755
        ],
        [
          -0.5601480649820587,
          -0.560039200783649,
          -0.5598854142244818,
          -0.559446085541822,
          -0.558831179574554,
          -0.5570752968724264
        ],
        [
          -0.56019686534637,
          -0.5601489977707388,
          -0.560080599041612,
          -0.5598851862032461,
          -0.5596116376727878,
          -0.558830267196754
        ],
        [
          -0.5602139594320761,
          -0.5601874578933348,
          -0.5601489705641143,
          -0.5600390087656706,
          -0.5598850722526549,
          -0.5594453153680661
        ],
        [
          -0.5602261745953001,
          -0.5602149422447837,
          -0.5601978306513047,
          -0.5601489403816231,
          -0.5600804975692881,
          -0.5598849578236695
        ]
      ]
    },
    {
      "hx": 0.15625,
      "hy": 0.03125,
      "heat_log_magnitude": -0.5602369434249375,
      "log_pv_by_K_M": [
        [
          -0.559790096307097,
          -0.5592338706278497,
          -0.5584539640535695,
          -0.5562269135784845,
          -0.5531121629228437,
          -0.54423287732061
        ],
        [
          -0.5600375283861467,
          -0.5597905085128332,
          -0.5594433337005285,
          -0.558451653298107,
          -0.5570639194079376,
          -0.5531029380176733
        ],
        [
          -0.5601242647280742,
          -0.5599856516146247,
          -0.5597902191866524,
          -0.5592319191009665,
          -0.5584504949656548,
          -0.5562191145527322
        ],
        [
          -0.560186280445123,
          -0.5601251820098696,
          -0.560038260598958,
          -0.5597899291333306,
          -0.5594423027905577,
          -0.5584493345759256
        ],
        [
          -0.5602080034586834,
          -0.560174057034601,
          -0.5601251470379793,
          -0.5599854072443122,
          -0.5597897841507802,
          -0.5592309395815391
        ],
        [
          -0.5602235266233038,
          -0.5602089843196154,
          -0.5601872388469928,
          -0.5601251090956794,
          -0.5600381315380218,
          -0.5597896386825596
        ]
      ]
    },
    {
      "hx": 0.15625,
      "hy": 0.09375,
      "heat_log_magnitude": -1.8700584864718075,
      "log_pv_by_K_M": [
        [
          -1.8694664143113187,
          -1.8687303360657097,
          -1.867697676341777,
          -1.8647488797728329,
          -1.8606246958111115,
          -1.8488677972713958
        ],
        [
          -1.8697940342385664,
          -1.8694673693962613,
          -1.8690076812195002,
          -1.8676946139698885,
          -1.8658571389178178,
          -1.8606124703592286
        ],
        [
          -1.8699088803659834,
          -1.8697257548365087,
          -1.8694669862188675,
          -1.8687277502176585,
          -1.8676930792344137,
          -1.8647385449721696
        ],
        [
          -1.8699909945607942,
          -1.8699105049145146,
          -1.86979541407527,
          -1.8694666018345742,
          -1.869006315480874,
          -1.8676915422111051
        ],
        [
          -1.870019757287082,
          -1.8699752189113497,
          -1.8699104582829023,
          -1.8697254311700817,
          -1.869466409623783,
          -1.8687264526615763
        ],
        [
          -1.8700403112561617,
          -1.8700214663149382,
          -1.8699926742083335,
          -1.8699104093211645,
          -1.8697952436450578,
          -1.8694662179841544
        ]
      ]
    },
    {
      "hx": 0.15625,
      "hy": 0.15625,
      "heat_log_magnitude": -3.162589259846884,
      "log_pv_by_K_M": [
        [
          -3.161803279203923,
          -3.1608247002855023,
          -3.159452724538369,
          -3.15553499968064,
          -3.1500556735181817,
          -3.134435642619792
        ],
        [
          -3.1622385499445045,
          -3.161803911496918,
          -3.1611931769880357,
          -3.1594486570206755,
          -3.157007417382374,
          -3.1500394356803554
        ],
        [
          -3.162391132727862,
          -3.162147198288949,
          -3.161803402201258,
          -3.160821265388222,
          -3.1594466185233614,
          -3.1555212725916135
        ],
        [
          -3.162500228438148,
          -3.1623926543779817,
          -3.162239746307023,
          -3.1618028917691845,
          -3.1611913628330512,
          -3.159444576886017
        ],
        [
          -3.162538441909419,
          -3.162478632424609,
          -3.1623925921066984,
          -3.1621467680415662,
          -3.1618026363721583,
          -3.1608195416392846
        ],
        [
          -3.162565749931673,
          -3.1625400754674047,
          -3.1625018225204258,
          -3.162392526624899,
          -3.162239519529976,
          -3.161802380800509
        ]
      ]
    },
    {
      "hx": 0.15625,
      "hy": 0.21875,
      "heat_log_magnitude": -1.2172155856708275,
      "log_pv_by_K_M": [
        [
          -1.2161865927628241,
          -1.2149032816182626,
          -1.2131054242872779,
          -1.2079715807685716,
          -1.2007913922966509,
          -1.1803226776523843
        ],
        [
          -1.2167569786961394,
          -1.2161864561653601,
          -1.2153861418923952,
          -1.213100101846976,
          -1.2099010719884973,
          -1.200770144720991
        ],
        [
          -1.2169569252710062,
          -1.2166363036740222,
          -1.2161857891824184,
          -1.2148987859191038,
          -1.2130974333831546,
          -1.2079536160854332
        ],
        [
          -1.2170998855544894,
          -1.2169579522924323,
          -1.216757579397381,
          -1.2161851205964922,
          -1.2153837668065535,
          -1.2130947597488557
        ],
        [
          -1.2171499609048624,
          -1.2170706188735494,
          -1.2169578699249541,
          -1.216635739794583,
          -1.216184786238955,
          -1.214896528828831
        ],
        [
          -1.2171857451758115,
          -1.2171511344895407,
          -1.2171010067868338,
          -1.2169577849999769,
          -1.2167572819707857,
          -1.216184450986475
        ]
      ]
    },
    {
      "hx": 0.15625,
      "hy": 0.28125,
      "heat_log_magnitude": -0.9037956709829968,
      "log_pv_by_K_M": [
        [
          -0.9024736199066865,
          -0.9008242820418673,
          -0.8985139743522268,
          -0.8919168116826768,
          -0.8826900265171389,
          -0.8563870362504531
        ],
        [
          -0.9032065870201222,
          -0.9024732089769714,
          -0.9014447812332946,
          -0.8985071516694916,
          -0.8943963031110798,
          -0.8826627898847619
        ],
        [
          -0.9034635245961908,
          -0.9030512771278154,
          -0.9024723532529606,
          -0.9008185175707695,
          -0.8985037285019644,
          -0.8918937776261373
        ],
        [
          -0.903647233166339,
          -0.9034646052277822,
          -0.9032071206129331,
          -0.9024714951992792,
          -0.901441733687534,
          -0.8985002973877272
        ],
        [
          -0.9037115809278475,
          -0.9036093847735174,
          -0.9034644991806999,
          -0.9030505530936352,
          -0.9024710657140531,
          -0.9008156202053215
        ],
        [
          -0.9037575655747787,
          -0.9037128494674107,
          -0.9036484343087068,
          -0.9034643906234123,
          -0.9032067386251583,
          -0.902470635894133
        ]
      ]
    },
    {
      "hx": 0.15625,
      "hy": 0.34375,
      "heat_log_magnitude": -1.249895446381985,
      "log_pv_by_K_M": [
        [
          -1.2482308809908318,
          -1.246153626836076,
          -1.2432442955596343,
          -1.2349366008129437,
          -1.2233174673669964,
          -1.1901945607237394
        ],
        [
          -1.2491538972435592,
          -1.2482300998108258,
          -1.2469350237684012,
          -1.2432357328980288,
          -1.238059033639729,
          -1.22328328433332
        ],
        [
          -1.2494774537117337,
          -1.2489580494475376,
          -1.2482290246880439,
          -1.2461463898189322,
          -1.243231432274115,
          -1.234907682465746
        ],
        [
          -1.2497087933752482,
          -1.24947854403581,
          -1.2491543002779508,
          -1.248227945941835,
          -1.246931193760247,
          -1.243227118786308
        ],
        [
          -1.2497898248166166,
          -1.249660860899894,
          -1.2494784102291305,
          -1.2489571393016377,
          -1.2482274055128073,
          -1.2461427464932058
        ],
        [
          -1.2498477312728937,
          -1.2497911513128201,
          -1.2497100344698993,
          -1.2494782735993795,
          -1.2491538193207816,
          -1.2482268642961571
        ]
      ]
    },
    {
      "hx": 0.15625,
      "hy": 0.40625,
      "heat_log_magnitude": -1.3148087863183586,
      "log_pv_by_K_M": [
        [
          -1.312752347992955,
          -1.3101851840515337,
          -1.306590250755562,
          -1.2963247965399205,
          -1.281967542982784,
          -1.2410390218501561
        ],
        [
          -1.3138928836388004,
          -1.3127510019044166,
          -1.3111507416124368,
          -1.3065797146450677,
          -1.300183128840672,
          -1.2819254817782166
        ],
        [
          -1.31429268699776,
          -1.3136504945832712,
          -1.3127496769866411,
          -1.310176275122103,
          -1.3065744161376642,
          -1.2962891982760993
        ],
        [
          -1.3145785414235434,
          -1.3142936430176633,
          -1.3138929923479736,
          -1.3127483468961145,
          -1.3111460210129735,
          -1.306569097303509
        ],
        [
          -1.3146786676752527,
          -1.314518921994022,
          -1.3142934778024937,
          -1.3136493717665871,
          -1.3127476800109434,
          -1.3101717819226906
        ],
        [
          -1.314750220233691,
          -1.3146799148271384,
          -1.314579683352349,
          -1.3142933094168257,
          -1.3138923992664786,
          -1.3127470121835358
        ]
      ]
    },
    {
      "hx": 0.15625,
      "hy": 0.46875,
      "heat_log_magnitude": -1.9094785542689576,
      "log_pv_by_K_M": [
        [
          -1.9069804622772608,
          -1.9038618094591584,
          -1.8994946900343166,
          -1.8870242324592255,
          -1.8695830637379913,
          -1.8198631641330394
        ],
        [
          -1.9083659902225918,
          -1.906978776829419,
          -1.905034795544907,
          -1.89948195445686,
          -1.8917114415289689,
          -1.869532221962345
        ],
        [
          -1.908851669060823,
          -1.9080714754190922,
          -1.9069771731028595,
          -1.9038510352229423,
          -1.8994755403482486,
          -1.8869811812801345
        ],
        [
          -1.9091989222251868,
          -1.908852765638585,
          -1.908366060724802,
          -1.9069755611908477,
          -1.9050290780996875,
          -1.899469095224049
        ],
        [
          -1.9093205540630152,
          -1.909126431482946,
          -1.9088525648767245,
          -1.9080701142156613,
          -1.9069747524754348,
          -1.9038455890622572
        ],
        [
          -1.9094074756649206,
          -1.909322003590205,
          -1.909200243619125,
          -1.9088523612736026,
          -1.9083653414563742,
          -1.906973942030163
        ]
      ]
    },
    {
      "hx": 0.21875,
      "hy": -0.46875,
      "heat_log_magnitude": -1.0108557769564486,
      "log_pv_by_K_M": [
        [
          -1.0095399171391364,
          -1.0078977540151755,
          -1.0055978384680202,
          -0.9990303511212915,
          -0.9898450698601664,
          -0.9636603955518694
        ],
        [
          -1.0102695865339228,
          -1.0095392622642976,
          -1.0085154592397885,
          -1.0055910402811605,
          -1.0014986782275628,
          -0.9898179308092949
        ],
        [
          -1.0105253686479045,
          -1.0101147305413178,
          -1.0095384096994167,
          -1.0078920107371232,
          -1.0055876302731122,
          -0.9990074017132429
        ],
        [
          -1.0107082505801372,
          -1.0105261999760842,
          -1.0102698728460382,
          -1.0095375549335586,
          -1.0085124235647527,
          -1.0055842128949735
        ],
        [
          -1.0107723095406982,
          -1.0106703285091498,
          -1.0105260944910697,
          -1.0101140096576273,
          -1.0095371274055651,
          -1.0078891252560425
        ],
        [
          -1.010818086877407,
          -1.010773327518109,
          -1.0107092014768568,
          -1.0105259855808981,
          -1.0102694922825322,
          -1.0095366989808099
        ]
      ]
    },
    {
      "hx": 0.21875,
      "hy": -0.40625,
      "heat_log_magnitude": -0.5588682568393242,
      "log_pv_by_K_M": [
        [
          -0.5578039940573944,
          -0.5564757932370412,
          -0.5546156101718225,
          -0.5493037938440466,
          -0.5418746928048677,
          -0.5206963979685497
        ],
        [
          -0.558394153604695,
          -0.5578034517952801,
          -0.5569753937070345,
          -0.554610105919437,
          -0.5513001788431211,
          -0.5418527195802199
        ],
        [
          -0.5586010314564192,
          -0.5582688936601699,
          -0.5578027617330008,
          -0.5564711435854406,
          -0.5546073458590399,
          -0.5492852147008307
        ],
        [
          -0.5587489476256451,
          -0.5586016925299191,
          -0.5583943735382491,
          -0.55780206999043,
          -0.5569729366943648,
          -0.5546045803130255
        ],
        [
          -0.5588007587793982,
          -0.5587182648396265,
          -0.558601607235687,
          -0.5582683101511066,
          -0.5578017239167821,
          -0.5564688086215028
        ],
        [
          -0.5588377842468617,
          -0.5588015715511574,
          -0.5587497060805617,
          -0.5586015198859968,
          -0.5583940660180815,
          -0.5578013781523623
        ]
      ]
    },
    {
      "hx": 0.21875,
      "hy": -0.34375,
      "heat_log_magnitude": -0.4799302690231438,
      "log_pv_by_K_M": [
        [
          -0.47906783266989805,
          -0.4779920278483587,
          -0.4764850109781946,
          -0.4721816724982091,
          -0.4661630275550124,
          -0.4490055495480192
        ],
        [
          -0.4795459472629773,
          -0.47906762314141815,
          -0.4783967766843489,
          -0.4764805522158895,
          -0.4737990334992901,
          -0.4661452278996876
        ],
        [
          -0.47971354817673273,
          -0.47944469826143177,
          -0.47906706419962575,
          -0.47798826143207407,
          -0.4764783162754611,
          -0.47216662202936277
        ],
        [
          -0.4798333815033402,
          -0.47971431333280634,
          -0.4795463550599379,
          -0.4790665037889994,
          -0.47839478613605024,
          -0.4764760759189812
        ],
        [
          -0.47987535608808685,
          -0.47980875374742027,
          -0.47971424446222954,
          -0.47944422580621904,
          -0.4790662236173375,
          -0.47798636984589393
        ],
        [
          -0.4799053518945584,
          -0.47987624444431276,
          -0.4798342260364734,
          -0.4797141733324679,
          -0.47954610611486714,
          -0.47906594318919815
        ]
      ]
    },
    {
      "hx": 0.21875,
      "hy": -0.28125,
      "heat_log_magnitude": -0.4829690176633617,
      "log_pv_by_K_M": [
        [
          -0.4822590571989167,
          -0.4813736661863004,
          -0.4801332521928998,
          -0.4765912073439722,
          -0.4716373068959001,
          -0.4575151185390496
        ],
        [
          -0.482652590120324,
          -0.48225898145801693,
          -0.48170681376814173,
          -0.48012958636036274,
          -0.4779224521116703,
          -0.4716226725886372
        ],
        [
          -0.4827905410702442,
          -0.48256934898745385,
          -0.4822585217489177,
          -0.48137056934137945,
          -0.4801277474325616,
          -0.4765788319355124
        ],
        [
          -0.4828891746165027,
          -0.48279126643319614,
          -0.48265302179606806,
          -0.48225806088521495,
          -0.4817051763930067,
          -0.4801259043870232
        ],
        [
          -0.48292372386640636,
          -0.48286899979939335,
          -0.4827912101900438,
          -0.48256896055318066,
          -0.4822578305629577,
          -0.4813690131995827
        ],
        [
          -0.48294841253300547,
          -0.48292455027331016,
          -0.4828899651147367,
          -0.4827911510183185,
          -0.4826528165867785,
          -0.4822575993675855
        ]
      ]
    },
    {
      "hx": 0.21875,
      "hy": -0.21875,
      "heat_log_magnitude": -0.7023600987846222,
      "log_pv_by_K_M": [
        [
          -0.7017531653846163,
          -0.7009963073255676,
          -0.6999359353640102,
          -0.6969080067087816,
          -0.6926731486764766,
          -0.6806007498121289
        ],
        [
          -0.7020895789155475,
          -0.7017531233091177,
          -0.7012811019367291,
          -0.6999328068618524,
          -0.6980460349309396,
          -0.6926606593642646
        ],
        [
          -0.7022075065988247,
          -0.7020184417233395,
          -0.7017527307698401,
          -0.7009936639715306,
          -0.699931236712473,
          -0.6968974434230404
        ],
        [
          -0.7022918236907572,
          -0.7022081481154601,
          -0.702089969512599,
          -0.7017523371250718,
          -0.7012797035913536,
          -0.6999296624326234
        ],
        [
          -0.7023213581069285,
          -0.7022745983467757,
          -0.7022081002432969,
          -0.7020181098814646,
          -0.7017521403122373,
          -0.7009923347777658
        ],
        [
          -0.7023424629915098,
          -0.7023220857736305,
          -0.702292520825722,
          -0.7022080490096414,
          -0.7020897942820739,
          -0.7017519429900858
        ]
      ]
    },
    {
      "hx": 0.21875,
      "hy": -0.15625,
      "heat_log_magnitude": -1.2172155856708275,
      "log_pv_by_K_M": [
        [
          -1.216661640021357,
          -1.2159720264276075,
          -1.215005137528351,
          -1.2122441523401903,
          -1.2083826411944756,
          -1.197374550263703
        ],
        [
          -1.2169683956449262,
          -1.2166621221736023,
          -1.2162317153283766,
          -1.2150022886717124,
          -1.2132818583190783,
          -1.2083712682033365
        ],
        [
          -1.217075926585494,
          -1.2169040496928574,
          -1.2166617647962994,
          -1.2159696191865805,
          -1.2150008582466398,
          -1.2122345319639862
        ],
        [
          -1.217152810031621,
          -1.2170770310221997,
          -1.216969271798007,
          -1.2166614059951826,
          -1.2162304411849618,
          -1.214999423651534
        ],
        [
          -1.2171797406172118,
          -1.2171376231272006,
          -1.217076987699329,
          -1.2169037473195203,
          -1.216661226553697,
          -1.2159684079197177
        ],
        [
          -1.2171989846647193,
          -1.2171809237661364,
          -1.2171539652335923,
          -1.21707694134966,
          -1.2169691122289805,
          -1.216661046633817
        ]
      ]
    },
    {
      "hx": 0.21875,
      "hy": -0.09375,
      "heat_log_magnitude": -0.8904401433718038,
      "log_pv_by_K_M": [
        [
          -0.889890085065872,
          -0.8892054900920812,
          -0.8882455257726178,
          -0.8855043138783003,
          -0.8816704576961456,
          -0.8707412032604225
        ],
        [
          -0.890194643844552,
          -0.8898906436857033,
          -0.8894633194036032,
          -0.8882426977643263,
          -0.8865345889653327,
          -0.8816591678937584
        ],
        [
          -0.8903014047009492,
          -0.8901308386193705,
          -0.8898902889950477,
          -0.8892031005025274,
          -0.8882412777347781,
          -0.8854947637464647
        ],
        [
          -0.8903777375144273,
          -0.890302581119613,
          -0.8901955934506987,
          -0.8898899327377876,
          -0.8894620545979706,
          -0.8882398536006804
        ],
        [
          -0.8904044751288893,
          -0.8903627390591282,
          -0.8903025379458995,
          -0.8901305384370062,
          -0.8898897546459921,
          -0.8892018978949636
        ],
        [
          -0.890423581302457,
          -0.8904057299077976,
          -0.890378964082629,
          -0.890302491523471,
          -0.8901954349239531,
          -0.8898895761813037
        ]
      ]
    },
    {
      "hx": 0.21875,
      "hy": -0.03125,
      "heat_log_magnitude": -0.2751590624537124,
      "log_pv_by_K_M": [
        [
          -0.2745642094428149,
          -0.273821989188491,
          -0.27278239099132406,
          -0.269813782681922,
          -0.2656618900759895,
          -0.2538260024671217
        ],
        [
          -0.2748940323358511,
          -0.2745639785362073,
          -0.27410120471267874,
          -0.2727793247536283,
          -0.270929517535933,
          -0.2656496495387728
        ],
        [
          -0.275009649659296,
          -0.274824099054058,
          -0.2745635937735642,
          -0.2738193983313977,
          -0.27277778571624367,
          -0.26980342945262237
        ],
        [
          -0.27509231477961293,
          -0.27501008885883493,
          -0.2748942255639122,
          -0.27456320801138645,
          -0.27409983420875506,
          -0.2727762425747642
        ],
        [
          -0.27512127067529946,
          -0.2750752372739953,
          -0.2750100418670627,
          -0.2748237737123418,
          -0.27456301499842084,
          -0.2738180955329881
        ],
        [
          -0.2751419624328264,
          -0.27512179418772575,
          -0.27509280802769354,
          -0.2750099914483144,
          -0.27489405336382333,
          -0.27456282134517096
        ]
      ]
    },
    {
      "hx": 0.21875,
      "hy": 0.03125,
      "heat_log_magnitude": -0.2751590624537124,
      "log_pv_by_K_M": [
        [
          -0.2744692007554477,
          -0.273608241947386,
          -0.27240245140546904,
          -0.26895927526220476,
          -0.2641436525232166,
          -0.2504156553300163
        ],
        [
          -0.27485174910225396,
          -0.27446884568234964,
          -0.2739320906330249,
          -0.2723988887532869,
          -0.2702533626929835,
          -0.2641294302889037
        ],
        [
          -0.2749858494316868,
          -0.2747705499386939,
          -0.27446839883305074,
          -0.27360523210882093,
          -0.27239710149478924,
          -0.2689472480005861
        ],
        [
          -0.2750817298747279,
          -0.2749862731052417,
          -0.2748518871394481,
          -0.2744679509833077,
          -0.27393049940474157,
          -0.2723953101267398
        ],
        [
          -0.27511531470008777,
          -0.27506183642253745,
          -0.2749862183482037,
          -0.27477017220189737,
          -0.2744677269238309,
          -0.27360371979921183
        ],
        [
          -0.27513931446083006,
          -0.27511583627347136,
          -0.2750822162197437,
          -0.2749861601587327,
          -0.274851687336195,
          -0.2744675022258889
        ]
      ]
    },
    {
      "hx": 0.21875,
      "hy": 0.09375,
      "heat_log_magnitude": -0.8904401433718038,
      "log_pv_by_K_M": [
        [
          -0.889605058230245,
          -0.8885642466379977,
          -0.8871057039432344,
          -0.8829407847219954,
          -0.8771157328037589,
          -0.860510134460128
        ],
        [
          -0.8900677939918751,
          -0.8896052447739748,
          -0.8889559765561899,
          -0.887101388391784,
          -0.8845061220026764,
          -0.8770985046890019
        ],
        [
          -0.890230003965371,
          -0.8899701911677766,
          -0.889604703977966,
          -0.8885606014009682,
          -0.8870992242973443,
          -0.8829262176532211
        ],
        [
          -0.8903459828015912,
          -0.8902311338370055,
          -0.8900685781318316,
          -0.8896041615607828,
          -0.888954050025859,
          -0.8870970559019042
        ],
        [
          -0.8903866072068922,
          -0.8903225365029357,
          -0.8902310673875036,
          -0.889969733885664,
          -0.8896038903712906,
          -0.8885587706008664
        ],
        [
          -0.89041563738283,
          -0.8903878561686724,
          -0.8903471886660554,
          -0.8902309976874676,
          -0.8900683368447062,
          -0.8896036187979917
        ]
      ]
    },
    {
      "hx": 0.21875,
      "hy": 0.15625,
      "heat_log_magnitude": -1.2172155856708275,
      "log_pv_by_K_M": [
        [
          -1.2161865927364488,
          -1.2149032815841565,
          -1.213105424259993,
          -1.2079715807790308,
          -1.200791392274823,
          -1.1803226776414704
        ],
        [
          -1.2167569787211505,
          -1.216186456187188,
          -1.2153861418933047,
          -1.2131001018296956,
          -1.2099010719589387,
          -1.2007701446991632
        ],
        [
          -1.216956925200975,
          -1.2166363035785253,
          -1.2161857891233012,
          -1.2148987859072804,
          -1.2130974332858386,
          -1.2079536160435964
        ],
        [
          -1.217099885474454,
          -1.2169579521541891,
          -1.2167575794792356,
          -1.2161851204200502,
          -1.2153837664027378,
          -1.213094759696105
        ],
        [
          -1.2171499607411533,
          -1.2170706188389886,
          -1.2169578700631973,
          -1.2166357396599778,
          -1.2161847859406407,
          -1.2148965287397004
        ],
        [
          -1.2171857448120136,
          -1.2171511341948644,
          -1.217101006219309,
          -1.2169577849381312,
          -1.2167572820690111,
          -1.2161844509319053
        ]
      ]
    },
    {
      "hx": 0.21875,
      "hy": 0.21875,
      "heat_log_magnitude": -0.7023600987846222,
      "log_pv_by_K_M": [
        [
          -0.7010880938159971,
          -0.6995000524684656,
          -0.6972763153235064,
          -0.6909263582888343,
          -0.6820453145801366,
          -0.6567279364367096
        ],
        [
          -0.701793594157607,
          -0.701087188535439,
          -0.7000972948726485,
          -0.6972697357145989,
          -0.6933129170370194,
          -0.6820190483103943
        ],
        [
          -0.702040904320711,
          -0.7016435964060292,
          -0.7010863634832276,
          -0.6994944943526207,
          -0.6972664363793228,
          -0.6909041490289383
        ],
        [
          -0.7022177292401466,
          -0.7020414375419932,
          -0.7017935999920155,
          -0.7010855367097975,
          -0.7000943578223087,
          -0.6972631304870447
        ],
        [
          -0.7022796662549808,
          -0.7021807923010783,
          -0.7020413354694028,
          -0.7016428989572887,
          -0.7010851231152628,
          -0.6994917031624936
        ],
        [
          -0.7023239272166393,
          -0.7022803803592979,
          -0.7022183781809872,
          -0.7020412299934833,
          -0.7017932319722604,
          -0.7010847088604351
        ]
      ]
    },
    {
      "hx": 0.21875,
      "hy": 0.28125,
      "heat_log_magnitude": -0.4829690176633617,
      "log_pv_by_K_M": [
        [
          -0.48140395597692986,
          -0.4794498892347292,
          -0.4767137039179943,
          -0.4689004338288214,
          -0.457972802013046,
          -0.42682117270214803
        ],
        [
          -0.4822720364613815,
          -0.48140277550055544,
          -0.48018476881952665,
          -0.47670562134817374,
          -0.4718369856927893,
          -0.45794053583904315
        ],
        [
          -0.48257633756929863,
          -0.4820874037031899,
          -0.4814017614971817,
          -0.47944306034969486,
          -0.47670156634467276,
          -0.4688731469623235
        ],
        [
          -0.4827939102106029,
          -0.4825769240142108,
          -0.4822719748080999,
          -0.48140074504226504,
          -0.48018115856939403,
          -0.47669750206478056
        ],
        [
          -0.48287012001674157,
          -0.4827483919416409,
          -0.4825767981874378,
          -0.4820865461824724,
          -0.48140023644373287,
          -0.47943962839963206
        ],
        [
          -0.48292458078140044,
          -0.4828709290122788,
          -0.48279463881772244,
          -0.4825766693575133,
          -0.4822715220725513,
          -0.48139972664648667
        ]
      ]
    },
    {
      "hx": 0.21875,
      "hy": 0.34375,
      "heat_log_magnitude": -0.4799302690231438,
      "log_pv_by_K_M": [
        [
          -0.4780226948882955,
          -0.47564071327224156,
          -0.4723055068689064,
          -0.4627817118639541,
          -0.4494617418067719,
          -0.41149022475610764
        ],
        [
          -0.47908082334242863,
          -0.47802114292971964,
          -0.47653648839059315,
          -0.4722956810396681,
          -0.4663611967102952,
          -0.44942251640623
        ],
        [
          -0.47945174301366933,
          -0.4788556520443308,
          -0.4780199092538169,
          -0.47563240916679206,
          -0.4722907475033935,
          -0.46274853091472323
        ],
        [
          -0.47971694706211565,
          -0.47945233887730865,
          -0.4790806302717101,
          -0.4780186717525794,
          -0.4765320949063607,
          -0.4722858001350687
        ],
        [
          -0.479809840227972,
          -0.47966134402486205,
          -0.47945218513814325,
          -0.47885460775250976,
          -0.4780180521465809,
          -0.4756282308844675
        ],
        [
          -0.4798762242025987,
          -0.47981070734385867,
          -0.4797177160908177,
          -0.47945202899427386,
          -0.47908007932346663,
          -0.4780174316911143
        ]
      ]
    },
    {
      "hx": 0.21875,
      "hy": 0.40625,
      "heat_log_magnitude": -0.5588682568393242,
      "log_pv_by_K_M": [
        [
          -0.5565688112792486,
          -0.5536969220538595,
          -0.5496761164981763,
          -0.5381945702883968,
          -0.522136491654237,
          -0.476359392942868
        ],
        [
          -0.5578444577463415,
          -0.556566693564946,
          -0.5547768553788046,
          -0.5496643135497834,
          -0.5425099449821573,
          -0.5220893733944649
        ],
        [
          -0.5582916241010025,
          -0.5575727453142463,
          -0.5565652099676299,
          -0.5536869432844469,
          -0.5496583809372169,
          -0.5381546984162924
        ],
        [
          -0.5586113430272235,
          -0.5582920857887075,
          -0.5578439705168421,
          -0.5565637208037515,
          -0.5547715703669382,
          -0.5496524272948591
        ],
        [
          -0.5587233308579016,
          -0.558544053170408,
          -0.5582919004355062,
          -0.5575714881069871,
          -0.5565629745560727,
          -0.5536819142980676
        ],
        [
          -0.5588033606145473,
          -0.5587241185785388,
          -0.5586120124498848,
          -0.5582917128049303,
          -0.5578433068440063,
          -0.5565622276699287
        ]
      ]
    },
    {
      "hx": 0.21875,
      "hy": 0.46875,
      "heat_log_magnitude": -1.0108557769564486,
      "log_pv_by_K_M": [
        [
          -1.0081146793895641,
          -1.0046913037917875,
          -0.9998983153632253,
          -0.98621177504765,
          -0.96706979429473,
          -0.9125013542166016
        ],
        [
          -1.0096353167614325,
          -1.0081122215715368,
          -1.0059786629799419,
          -0.9998843089538241,
          -0.9913560157433494,
          -0.9670138790834244
        ],
        [
          -1.0101683584762213,
          -1.009311478655036,
          -1.0081104586170113,
          -1.0046794567715551,
          -0.9998772591925444,
          -0.9861644377733683
        ],
        [
          -1.0105494757117413,
          -1.0101689606854052,
          -1.009634791102144,
          -1.008108687487038,
          -1.0059723801605287,
          -0.999870178200581
        ],
        [
          -1.010682969545087,
          -1.0104693148186925,
          -1.0101687400856463,
          -1.0093099832811276,
          -1.0081077995419037,
          -1.0046734741717955
        ],
        [
          -1.0107783672574442,
          -1.010683958636946,
          -1.010550324113865,
          -1.0101685156769236,
          -1.0096340005766251,
          -1.0081069091902464
        ]
      ]
    },
    {
      "hx": 0.28125,
      "hy": -0.46875,
      "heat_log_magnitude": -1.1167131339627212,
      "log_pv_by_K_M": [
        [
          -1.1151042173551104,
          -1.1130960300752122,
          -1.1102836672771446,
          -1.1022528694902576,
          -1.0910210037582146,
          -1.059002088701618
        ],
        [
          -1.1159964664839208,
          -1.1151032875886813,
          -1.1138513717182832,
          -1.1102753649652186,
          -1.1052711866605023,
          -1.0909878601664786
        ],
        [
          -1.1163092393016996,
          -1.1158069759576392,
          -1.1151022458770967,
          -1.1130890150152482,
          -1.1102711987978182,
          -1.1022248388289881
        ],
        [
          -1.1165328694769414,
          -1.11631012466205,
          -1.1159966858976986,
          -1.115101201696234,
          -1.113847662578337,
          -1.1102670228701754
        ],
        [
          -1.116611200504849,
          -1.116486365768651,
          -1.1163099952773337,
          -1.1158060946963815,
          -1.1151006787222286,
          -1.1130854886032466
        ],
        [
          -1.1166671779137687,
          -1.1166123143229925,
          -1.1165339004110137,
          -1.116309863202332,
          -1.1159962205820193,
          -1.1151001551661466
        ]
      ]
    },
    {
      "hx": 0.28125,
      "hy": -0.40625,
      "heat_log_magnitude": -0.5065387952985106,
      "log_pv_by_K_M": [
        [
          -0.5051814747930621,
          -0.5034872477826866,
          -0.501114615140068,
          -0.49433948179193976,
          -0.4848637870318271,
          -0.4578512251259781
        ],
        [
          -0.50593421520216,
          -0.5051806579840559,
          -0.5041244865838053,
          -0.5011076098157901,
          -0.4968858644874672,
          -0.48483582106655376
        ],
        [
          -0.5061980842328921,
          -0.5057743204943108,
          -0.5051797791675199,
          -0.503481328781163,
          -0.501104094780203,
          -0.4943158304477038
        ],
        [
          -0.5063867480548652,
          -0.5061987988265173,
          -0.505934367840382,
          -0.505178897850783,
          -0.5041213567965315,
          -0.501100571036659
        ],
        [
          -0.5064528319999226,
          -0.5063474838389084,
          -0.5061986896325834,
          -0.5057735770697036,
          -0.5051784567385766,
          -0.5034783532573783
        ],
        [
          -0.5065000573122234,
          -0.5064537400940026,
          -0.5063875870982883,
          -0.5061985786924197,
          -0.5059339760955481,
          -0.505178015686397
        ]
      ]
    },
    {
      "hx": 0.28125,
      "hy": -0.34375,
      "heat_log_magnitude": -0.8132336930915219,
      "log_pv_by_K_M": [
        [
          -0.812078197126084,
          -0.8106363655815585,
          -0.8086168972777159,
          -0.8028502364309134,
          -0.794784990325752,
          -0.7717932240125265
        ],
        [
          -0.8127188934445257,
          -0.8120777144740714,
          -0.8111787543252831,
          -0.8086109397636392,
          -0.805017601443069,
          -0.7947612073080563
        ],
        [
          -0.8129434855891304,
          -0.8125830106246212,
          -0.8120769670331356,
          -0.8106313315693114,
          -0.8086079496906677,
          -0.8028301209487836
        ],
        [
          -0.8131040665921319,
          -0.8129443048783287,
          -0.8127192348401877,
          -0.8120762170547096,
          -0.8111760917563515,
          -0.8086049516514322
        ],
        [
          -0.8131603142082895,
          -0.8130708582502848,
          -0.8129442124991328,
          -0.8125823783120723,
          -0.8120758418808691,
          -0.8106288001326902
        ],
        [
          -0.8132005096194916,
          -0.8131612984761887,
          -0.8131049917865312,
          -0.8129441178643901,
          -0.8127189014739997,
          -0.8120754664050764
        ]
      ]
    },
    {
      "hx": 0.28125,
      "hy": -0.28125,
      "heat_log_magnitude": -1.2230367118073882,
      "log_pv_by_K_M": [
        [
          -1.2220336907698766,
          -1.2207822721916273,
          -1.219029405350284,
          -1.2140240340218043,
          -1.207023526775174,
          -1.1870670338794298
        ],
        [
          -1.2225898060064537,
          -1.2220333424970704,
          -1.2212530607857843,
          -1.2190242425317592,
          -1.215905287473106,
          -1.207002916296915
        ],
        [
          -1.2227847482263314,
          -1.2224719310952423,
          -1.2220326943343025,
          -1.2207779090695112,
          -1.219021650045761,
          -1.214006599098866
        ],
        [
          -1.222924130039246,
          -1.222785528341774,
          -1.2225901715901273,
          -1.222032044248408,
          -1.221250751930711,
          -1.21901905022969
        ],
        [
          -1.2229729516930092,
          -1.2228953740759607,
          -1.2227854481006943,
          -1.2224713826690277,
          -1.2220317186456668,
          -1.2207757132910046
        ],
        [
          -1.2230078403517837,
          -1.2229738737914886,
          -1.2229250010932446,
          -1.2227853653603233,
          -1.2225898823235184,
          -1.2220313925899973
        ]
      ]
    },
    {
      "hx": 0.28125,
      "hy": -0.21875,
      "heat_log_magnitude": -0.4829690176633617,
      "log_pv_by_K_M": [
        [
          -0.4820690243268473,
          -0.48094613681632836,
          -0.4793733110386711,
          -0.47488205314948573,
          -0.4686005843973362,
          -0.4506938698709746
        ],
        [
          -0.4825680205522076,
          -0.48206870882904695,
          -0.4813685733215607,
          -0.4793686867797078,
          -0.4765700933307926,
          -0.46858212384950093
        ],
        [
          -0.48274293956365,
          -0.4824622485002692,
          -0.482068127968887,
          -0.4809422280832223,
          -0.4793663634418408,
          -0.4748664340459072
        ],
        [
          -0.48286800473397307,
          -0.48274363443852053,
          -0.48256834412495664,
          -0.4820675451319403,
          -0.4813665037290775,
          -0.479364032522426
        ],
        [
          -0.4829118118286715,
          -0.4828421976453683,
          -0.4827435629649699,
          -0.48246175691019744,
          -0.4820672533787729,
          -0.4809402595183201
        ],
        [
          -0.4829431168291194,
          -0.4829126344739052,
          -0.4828687813023862,
          -0.48274348869745154,
          -0.48256808435326093,
          -0.48206696088891476
        ]
      ]
    },
    {
      "hx": 0.28125,
      "hy": -0.15625,
      "heat_log_magnitude": -0.9037956709829968,
      "log_pv_by_K_M": [
        [
          -0.9029486648964848,
          -0.9018930216743684,
          -0.9004136784128605,
          -0.8961893624941695,
          -0.8902812385117613,
          -0.8734388259099433
        ],
        [
          -0.9034180034982455,
          -0.9029488739392946,
          -0.9022903528352799,
          -0.9004093344315152,
          -0.8977770821811646,
          -0.8902638969716463
        ],
        [
          -0.9035825259015837,
          -0.9033190228983585,
          -0.902948328367529,
          -0.901889349580415,
          -0.9004071510598806,
          -0.8961746883187516
        ],
        [
          -0.903700157203275,
          -0.9035836838556861,
          -0.9034188126206573,
          -0.9029477804124326,
          -0.9022884076603077,
          -0.9004049600280268
        ],
        [
          -0.9037413607093185,
          -0.9036763890362636,
          -0.9035836170514813,
          -0.9033185611187946,
          -0.9029475061943231,
          -0.9018874992289057
        ],
        [
          -0.9037708052310336,
          -0.9037426390714245,
          -0.9037013928646047,
          -0.9035835469148878,
          -0.903418568912457,
          -0.9029472312322468
        ]
      ]
    },
    {
      "hx": 0.28125,
      "hy": -0.09375,
      "heat_log_magnitude": -1.7612508225117465,
      "log_pv_by_K_M": [
        [
          -1.7604077029300242,
          -1.7593570790627382,
          -1.7578846603164493,
          -1.7536801174364882,
          -1.7477996480738511,
          -1.7310360710471286
        ],
        [
          -1.760874844727823,
          -1.760407989268515,
          -1.7597525507026148,
          -1.7578803372798575,
          -1.7552604064935622,
          -1.7477823901604097
        ],
        [
          -1.7610385970647258,
          -1.7607764056911037,
          -1.7604074463897632,
          -1.759353424681649,
          -1.7578781644397168,
          -1.7536655138483184
        ],
        [
          -1.7611556777428632,
          -1.7610398277702188,
          -1.7608757283542218,
          -1.760406900993985,
          -1.7597506147831155,
          -1.7578759836633253
        ],
        [
          -1.7611966881904664,
          -1.7611320988144143,
          -1.7610397610696964,
          -1.7607759459860972,
          -1.760406627854536,
          -1.759351582852105
        ],
        [
          -1.7612259950074076,
          -1.7611980387482618,
          -1.7611569864384364,
          -1.761039691773476,
          -1.7608754857938038,
          -1.7604063546641555
        ]
      ]
    },
    {
      "hx": 0.28125,
      "hy": -0.03125,
      "heat_log_magnitude": -0.3810164194599851,
      "log_pv_by_K_M": [
        [
          -0.3801285057752466,
          -0.3790202564982792,
          -0.377468204208526,
          -0.3730362659516686,
          -0.3668377616363614,
          -0.3491675555446818
        ],
        [
          -0.3806209115487036,
          -0.38012800220076315,
          -0.37943711413117853,
          -0.3774636425605422,
          -0.37470201364112654,
          -0.3668195511531849
        ],
        [
          -0.38079352023123647,
          -0.38051634396924783,
          -0.3801274290362926,
          -0.37901640054860763,
          -0.37746135045745177,
          -0.3730208578890597
        ],
        [
          -0.38091693337992183,
          -0.38079401327740925,
          -0.3806210381244455,
          -0.3801268540428282,
          -0.3794350723965181,
          -0.37745905076735653
        ],
        [
          -0.3809601620723697,
          -0.38089127469174855,
          -0.3807939424714277,
          -0.3805158587110782,
          -0.38012656605860684,
          -0.3790144582890207
        ],
        [
          -0.3809910536620009,
          -0.3809607806360873,
          -0.38091750735475216,
          -0.3807938688332797,
          -0.380620781914331,
          -0.3801262775778014
        ]
      ]
    },
    {
      "hx": 0.28125,
      "hy": 0.03125,
      "heat_log_magnitude": -0.3810164194599851,
      "log_pv_by_K_M": [
        [
          -0.38003349754671945,
          -0.37880651029490764,
          -0.3770882664680357,
          -0.3721817626869779,
          -0.3653195314709592,
          -0.3457572250026715
        ],
        [
          -0.38057862840423695,
          -0.3800328695506323,
          -0.3792680004153226,
          -0.377083207380565,
          -0.37402586025700657,
          -0.3652993351902296
        ],
        [
          -0.38076972003091214,
          -0.3804627949193673,
          -0.38003223421219445,
          -0.37880223458614637,
          -0.37708066669802065,
          -0.3721646774747569
        ],
        [
          -0.38090634848049376,
          -0.38077019753291097,
          -0.38057869971817126,
          -0.38003159706204315,
          -0.3792657376779971,
          -0.37707811851942097
        ],
        [
          -0.380954206100796,
          -0.3808778738421097,
          -0.38077011896530166,
          -0.38046225721882365,
          -0.3800312780022068,
          -0.37880008262618503
        ],
        [
          -0.3809884057009185,
          -0.38095482272910886,
          -0.38090691556135425,
          -0.38077003756916383,
          -0.3805784159048926,
          -0.38003095848762314
        ]
      ]
    },
    {
      "hx": 0.28125,
      "hy": 0.09375,
      "heat_log_magnitude": -1.7612508225117465,
      "log_pv_by_K_M": [
        [
          -1.7601226774804672,
          -1.7587158387277668,
          -1.7567448440336193,
          -1.7511166007557222,
          -1.743244945344486,
          -1.7208050520416691
        ],
        [
          -1.7607479951516325,
          -1.7601225909761524,
          -1.7592452089547805,
          -1.7567390303765933,
          -1.7532319439228559,
          -1.7432217368327656
        ],
        [
          -1.7609671964173685,
          -1.7606157584377797,
          -1.760121861722837,
          -1.7587109263668026,
          -1.7567361123956289,
          -1.7510969708891935
        ],
        [
          -1.761123923050036,
          -1.760968380531267,
          -1.7607487131117523,
          -1.7601211299697752,
          -1.7592426104893093,
          -1.7567331865921005
        ],
        [
          -1.7611788202739262,
          -1.7610918962654978,
          -1.7609682905313093,
          -1.7606151414893247,
          -1.760120763665327,
          -1.7587084557544586
        ],
        [
          -1.7612180511059705,
          -1.7611801650054986,
          -1.7611252110291389,
          -1.7609681979447487,
          -1.7607483877145569,
          -1.7601203973135853
        ]
      ]
    },
    {
      "hx": 0.28125,
      "hy": 0.15625,
      "heat_log_magnitude": -0.9037956709829968,
      "log_pv_by_K_M": [
        [
          -0.9024736199230574,
          -0.9008242820304986,
          -0.8985139743858781,
          -0.8919168117226945,
          -0.8826900265316908,
          -0.8563870362809212
        ],
        [
          -0.9032065870283077,
          -0.9024732089815188,
          -0.9014447812292019,
          -0.8985071517031429,
          -0.8943963031424573,
          -0.8826627899275081
        ],
        [
          -0.903463524658946,
          -0.9030512771096255,
          -0.9024723532729695,
          -0.9008185176053303,
          -0.8985037284182908,
          -0.8918937776124949
        ],
        [
          -0.9036472326715739,
          -0.9034646050477022,
          -0.9032071204146632,
          -0.9024714950974158,
          -0.901441733336469,
          -0.8985002970966889
        ],
        [
          -0.903711580842355,
          -0.9036093847698794,
          -0.9034644994535483,
          -0.9030505535338307,
          -0.902471065726786,
          -0.9008156203781255
        ],
        [
          -0.9037575653856038,
          -0.9037128495001525,
          -0.9036484338503215,
          -0.903464390514273,
          -0.9032067387706775,
          -0.9024706355958187
        ]
      ]
    },
    {
      "hx": 0.28125,
      "hy": 0.21875,
      "heat_log_magnitude": -0.4829690176633617,
      "log_pv_by_K_M": [
        [
          -0.48140395599330077,
          -0.4794498892397314,
          -0.47671370393982215,
          -0.46890043383518787,
          -0.4579728020194125,
          -0.42682117268896036
        ],
        [
          -0.4822720364336419,
          -0.481402775494189,
          -0.48018476881770766,
          -0.4767056213950127,
          -0.4718369856859681,
          -0.4579405358394979
        ],
        [
          -0.4825763374929011,
          -0.4820874036340683,
          -0.48140176149172476,
          -0.4794430602896682,
          -0.4767015663574057,
          -0.46887314695686655
        ],
        [
          -0.48279391032519925,
          -0.48257692395964114,
          -0.48227197476444417,
          -0.4814007450859208,
          -0.48018115860213584,
          -0.4766975020284008
        ],
        [
          -0.4828701199949137,
          -0.48274839163423167,
          -0.48257679825292144,
          -0.4820865461115318,
          -0.4814002363909822,
          -0.4794396283778042
        ],
        [
          -0.48292458103969693,
          -0.4828709290668485,
          -0.48279463866128935,
          -0.4825766696994833,
          -0.4822715220907412,
          -0.48139972683929955
        ]
      ]
    },
    {
      "hx": 0.28125,
      "hy": 0.28125,
      "heat_log_magnitude": -1.2230367118073882,
      "log_pv_by_K_M": [
        [
          -1.221178593707009,
          -1.2188585046005755,
          -1.2156098737141292,
          -1.2063332979282677,
          -1.1933590883845682,
          -1.15637323743249
        ],
        [
          -1.222209253172423,
          -1.2211771383931591,
          -1.219731019136816,
          -1.215600284933771,
          -1.2098198342300748,
          -1.1933208091750203
        ],
        [
          -1.2225705449864108,
          -1.221989986400331,
          -1.221175935125757,
          -1.2188504024288704,
          -1.2155954731333622,
          -1.2063009235180289
        ],
        [
          -1.2228288656897348,
          -1.222571186037385,
          -1.222209124813162,
          -1.2211747288729384,
          -1.2197267349438334,
          -1.2155906497737305
        ],
        [
          -1.2229193478651723,
          -1.222774766254588,
          -1.222571036163572,
          -1.2219889684420195,
          -1.2211741247883765,
          -1.2188463290840446
        ],
        [
          -1.2229840086074546,
          -1.2229202525377332,
          -1.2228296748071443,
          -1.222570883724984,
          -1.222208587856585,
          -1.2211735199816758
        ]
      ]
    },
    {
      "hx": 0.28125,
      "hy": 0.34375,
      "heat_log_magnitude": -0.8132336930915219,
      "log_pv_by_K_M": [
        [
          -0.8110330644303758,
          -0.8082850624459752,
          -0.804437413503365,
          -0.7934503215346922,
          -0.7780837858481391,
          -0.7342780818084975
        ],
        [
          -0.8122537705289687,
          -0.8110312365279242,
          -0.8093184700578604,
          -0.804426077647804,
          -0.7975797807584968,
          -0.7780385320279493
        ],
        [
          -0.8126816807434807,
          -0.8119939651205641,
          -0.8110298133569813,
          -0.8082754821762137,
          -0.8044203860208654,
          -0.7934120413056007
        ],
        [
          -0.8129876322127529,
          -0.8126823305610742,
          -0.8122535102993425,
          -0.8110283855821763,
          -0.8093134015416581,
          -0.8044146781412564
        ],
        [
          -0.8130947983609076,
          -0.8129234485677443,
          -0.8126821532496251,
          -0.811992760434805,
          -0.8110276707284356,
          -0.8082706618806696
        ],
        [
          -0.8131713819275319,
          -0.8130957613684586,
          -0.8129884818445134,
          -0.8126819735625759,
          -0.8122528747371689,
          -0.8110269550525118
        ]
      ]
    },
    {
      "hx": 0.28125,
      "hy": 0.40625,
      "heat_log_magnitude": -0.5065387952985106,
      "log_pv_by_K_M": [
        [
          -0.503946298025312,
          -0.5007083901214173,
          -0.4961751455002741,
          -0.4832303122907433,
          -0.4651256819288392,
          -0.41351443588837355
        ],
        [
          -0.5053845205316065,
          -0.5039439024303647,
          -0.5019259530149611,
          -0.49616182815361753,
          -0.4880956496604085,
          -0.465072517678891
        ],
        [
          -0.5058886772540063,
          -0.5050781729978553,
          -0.5039422289146387,
          -0.5006971318780415,
          -0.4961551358901488,
          -0.48318532772918843
        ],
        [
          -0.5062491435382981,
          -0.5058891922617477,
          -0.5053839651282033,
          -0.5039405493389495,
          -0.501919991669638,
          -0.4961484207142348
        ],
        [
          -0.5063754041093489,
          -0.5061732722278975,
          -0.505888982941542,
          -0.5050767552384059,
          -0.5039397077634931,
          -0.5006914597852301
        ],
        [
          -0.5064656336799089,
          -0.5063762871250219,
          -0.5062498934858013,
          -0.505888771644095,
          -0.5053832169869565,
          -0.5039388653531205
        ]
      ]
    },
    {
      "hx": 0.28125,
      "hy": 0.46875,
      "heat_log_magnitude": -1.1167131339627212,
      "log_pv_by_K_M": [
        [
          -1.1136789865399805,
          -1.1098895954505679,
          -1.1045841719023883,
          -1.089434355789308,
          -1.0682458390160718,
          -1.0078432963541673
        ],
        [
          -1.1153621980865864,
          -1.1136762499845645,
          -1.111314580950875,
          -1.1045686459924582,
          -1.095128546136948,
          -1.068183857823442
        ],
        [
          -1.1159522295665738,
          -1.1150037250536116,
          -1.1136742965363737,
          -1.1098764649686927,
          -1.104560834682161,
          -1.0893818905451553
        ],
        [
          -1.1163740947031329,
          -1.1159528855678218,
          -1.1153616045103263,
          -1.113672335033698,
          -1.1113076205601828,
          -1.10455299127716
        ],
        [
          -1.1165218605274276,
          -1.1162853521327634,
          -1.1159526409737737,
          -1.1150020685581694,
          -1.1136713512896677,
          -1.109869838492159
        ],
        [
          -1.1166274582974438,
          -1.1165229454527434,
          -1.1163750230771257,
          -1.1159523933456512,
          -1.1153607289597858,
          -1.113670365557482
        ]
      ]
    },
    {
      "hx": 0.34375,
      "hy": -0.46875,
      "heat_log_magnitude": -0.8367419952453771,
      "log_pv_by_K_M": [
        [
          -0.8347905670852924,
          -0.8323544654267607,
          -0.8289430826039279,
          -0.8192017630558439,
          -0.8055775634020392,
          -0.7667387729848087
        ],
        [
          -0.83587286367856,
          -0.8347892651736402,
          -0.8332707017207213,
          -0.8289330356697064,
          -0.822863009529101,
          -0.8055374551258865
        ],
        [
          -0.8362522552106384,
          -0.8356428345769018,
          -0.8347880038236326,
          -0.8323459743069179,
          -0.8289279906693992,
          -0.8191678342418527
        ],
        [
          -0.8365235164073965,
          -0.8362531493985443,
          -0.8358729514438892,
          -0.8347867384927667,
          -0.8332662089396763,
          -0.8289229311249073
        ],
        [
          -0.8366185312443122,
          -0.8364669278726069,
          -0.8362529923178954,
          -0.8356417665272602,
          -0.8347861045494938,
          -0.8323417012124992
        ],
        [
          -0.8366864318268199,
          -0.8366197029245086,
          -0.8365245878121641,
          -0.8362528326142638,
          -0.8358723879355239,
          -0.8347854706516955
        ]
      ]
    },
    {
      "hx": 0.34375,
      "hy": -0.40625,
      "heat_log_magnitude": -0.9891946649439232,
      "log_pv_by_K_M": [
        [
          -0.9874948303704514,
          -0.9853726880269278,
          -0.9824010326224197,
          -0.9739153697473739,
          -0.9620473302202299,
          -0.9282148620677617
        ],
        [
          -0.9884376194086144,
          -0.9874936432229333,
          -0.9861708237049243,
          -0.9823922860841776,
          -0.9771046908363132,
          -0.9620124132320598
        ],
        [
          -0.9887681071659244,
          -0.9882371871117357,
          -0.987492544781162,
          -0.9853652954225254,
          -0.9823878932547814,
          -0.9738858305790927
        ],
        [
          -0.9890044024941744,
          -0.9887688317176071,
          -0.9884376417285239,
          -0.9874914428655757,
          -0.9861669113815879,
          -0.9823834869930579
        ],
        [
          -0.9890871697916737,
          -0.9889550542338839,
          -0.9887686951515207,
          -0.988236257180688,
          -0.9874908908841462,
          -0.9853615741612884
        ],
        [
          -0.9891463173808006,
          -0.9890881352985161,
          -0.9890052808659675,
          -0.9887685554313066,
          -0.988437150586833,
          -0.987490337833151
        ]
      ]
    },
    {
      "hx": 0.34375,
      "hy": -0.34375,
      "heat_log_magnitude": -1.1727619209737798,
      "log_pv_by_K_M": [
        [
          -1.1712639098359432,
          -1.1693941612611525,
          -1.1667756680167258,
          -1.15929847138068,
          -1.1488408717732455,
          -1.1190291742450427
        ],
        [
          -1.17209465573751,
          -1.1712630573988463,
          -1.170097448692104,
          -1.1667679720667365,
          -1.1621087820230969,
          -1.1488101488912434
        ],
        [
          -1.1723858668838147,
          -1.171918235287194,
          -1.1712620905464064,
          -1.1693876557574185,
          -1.1667641051817554,
          -1.1592724765259845
        ],
        [
          -1.1725940797095973,
          -1.1723866963438923,
          -1.172094867028136,
          -1.1712611204548011,
          -1.1700940042846923,
          -1.1667602255220118
        ],
        [
          -1.172667010436271,
          -1.1725507870960428,
          -1.1723865760286571,
          -1.1719174165009463,
          -1.1712606340170169,
          -1.169384378768882
        ],
        [
          -1.1727191279424005,
          -1.1726680520478112,
          -1.1725950446998468,
          -1.172386452810315,
          -1.1720944343287556,
          -1.1712601469116635
        ]
      ]
    },
    {
      "hx": 0.34375,
      "hy": -0.28125,
      "heat_log_magnitude": -0.8132336930915219,
      "log_pv_by_K_M": [
        [
          -0.8118881566470009,
          -0.8102088191058101,
          -0.8078569256408628,
          -0.8011410138119572,
          -0.7917481463487093,
          -0.7649717033145862
        ],
        [
          -0.8126343223275398,
          -0.8118874384313131,
          -0.8108405078523901,
          -0.8078500265155526,
          -0.8036652184659943,
          -0.7917206044662635
        ],
        [
          -0.8128958837642131,
          -0.8124759091433589,
          -0.8118865713149717,
          -0.8102029861056508,
          -0.8078465580283591,
          -0.8011177059652255
        ],
        [
          -0.8130828969751747,
          -0.8128966729600506,
          -0.8126345570271951,
          -0.8118857006320468,
          -0.8108374176790676,
          -0.8078430766072415
        ],
        [
          -0.813148402270599,
          -0.8130440565819299,
          -0.8128965652249462,
          -0.8124751744871901,
          -0.8118852645893639,
          -0.8102000454200606
        ],
        [
          -0.8131952136936889,
          -0.8131493822256743,
          -0.8130838077850058,
          -0.8128964548377553,
          -0.8126341692513961,
          -0.8118848280246311
        ]
      ]
    },
    {
      "hx": 0.34375,
      "hy": -0.21875,
      "heat_log_magnitude": -0.4799302690231438,
      "log_pv_by_K_M": [
        [
          -0.47868775943152286,
          -0.47713695232869213,
          -0.47496509875463744,
          -0.46876329707220066,
          -0.46008946359188485,
          -0.43536278588135247
        ],
        [
          -0.4793768067270321,
          -0.4786870745210763,
          -0.47772028991812476,
          -0.4749587396663628,
          -0.47109429234251365,
          -0.460064077469724
        ],
        [
          -0.4796183449416276,
          -0.4792304965058065,
          -0.47868627484695025,
          -0.47713157485031843,
          -0.4749555408479864,
          -0.46874180953182076
        ],
        [
          -0.47979104145997553,
          -0.47961904911790043,
          -0.4793769994757895,
          -0.47868547154939733,
          -0.47771743935481936,
          -0.47495232892833883
        ],
        [
          -0.4798515321181185,
          -0.4797551497867971,
          -0.4796189497101295,
          -0.4792298184129322,
          -0.47868506884697126,
          -0.47712886148110556
        ],
        [
          -0.47989476009024656,
          -0.47985241224523634,
          -0.47979185859367135,
          -0.4796188478831027,
          -0.4793766413713456,
          -0.4786846661954769
        ]
      ]
    },
    {
      "hx": 0.34375,
      "hy": -0.15625,
      "heat_log_magnitude": -1.249895446381985,
      "log_pv_by_K_M": [
        [
          -1.248705923333091,
          -1.2472223604327155,
          -1.2451439887968263,
          -1.2392091273000005,
          -1.230908636084223,
          -1.2072462531837118
        ],
        [
          -1.2493653131864448,
          -1.248705763601265,
          -1.2477805932403498,
          -1.2451379108174478,
          -1.2414398041414643,
          -1.2308843721011726
        ],
        [
          -1.2495964547933909,
          -1.2492257948615588,
          -1.2487049990013475,
          -1.2472172202924412,
          -1.2451348522718035,
          -1.2391885869647012
        ],
        [
          -1.249761717792353,
          -1.2495976227928622,
          -1.249365992280218,
          -1.248704230905787,
          -1.247777867498371,
          -1.245131780509837
        ],
        [
          -1.2498196048309183,
          -1.249727865364548,
          -1.24959752808536,
          -1.2492251467101596,
          -1.2487038458075403,
          -1.2472146253112442
        ],
        [
          -1.2498609712711186,
          -1.2498209402401699,
          -1.249762993586046,
          -1.249597429901769,
          -1.2493656496080803,
          -1.2487034594923898
        ]
      ]
    },
    {
      "hx": 0.34375,
      "hy": -0.09375,
      "heat_log_magnitude": -1.5444443650973718,
      "log_pv_by_K_M": [
        [
          -1.543258728569981,
          -1.541780184865729,
          -1.5397087376336458,
          -1.5337936489154345,
          -1.5255208119265262,
          -1.5019372634505999
        ],
        [
          -1.5439159216721237,
          -1.5432586460278799,
          -1.5423365582078077,
          -1.5397026806749636,
          -1.536016895384364,
          -1.5254966320503627
        ],
        [
          -1.5441462932212744,
          -1.5437769448535619,
          -1.5432578842064686,
          -1.5417750624528708,
          -1.5396996326981025,
          -1.5337731796380467
        ],
        [
          -1.5443110055930447,
          -1.544147533706564,
          -1.5439166750038567,
          -1.5432571184846893,
          -1.5423338416312617,
          -1.5396965711624944
        ],
        [
          -1.5443686996331962,
          -1.5442773422200844,
          -1.5441474393246608,
          -1.5437762987639871,
          -1.5432567348416342,
          -1.5417724761518912
        ],
        [
          -1.5444099283849937,
          -1.5443701078947925,
          -1.5443123535042105,
          -1.5441473418359237,
          -1.5439163333830948,
          -1.5432563501381082
        ]
      ]
    },
    {
      "hx": 0.34375,
      "hy": -0.03125,
      "heat_log_magnitude": -0.4106405250821128,
      "log_pv_by_K_M": [
        [
          -0.4094100948509549,
          -0.4078739258816313,
          -0.4057228455344557,
          -0.39958036265898045,
          -0.3909894924263426,
          -0.3664993197176045
        ],
        [
          -0.4100925518059739,
          -0.4094092220911989,
          -0.4084516848643034,
          -0.4057165494450601,
          -0.4018890663642196,
          -0.3909643577853785
        ],
        [
          -0.41033177975077706,
          -0.4099474462636863,
          -0.409408430118674,
          -0.40786860146545223,
          -0.40571338206518703,
          -0.3995590872700632
        ],
        [
          -0.41050282452670217,
          -0.41033228249034437,
          -0.4100925478942372,
          -0.4094076346427755,
          -0.4084488623411744,
          -0.4057102014103293
        ],
        [
          -0.4105627365770488,
          -0.41046708127578313,
          -0.41033218394477444,
          -0.40994677489288733,
          -0.4094072361222061,
          -0.4078659147671715
        ],
        [
          -0.41060555103831575,
          -0.41056341390140005,
          -0.41050343824826996,
          -0.4103320829963195,
          -0.4100921933531936,
          -0.40940683725784766
        ]
      ]
    },
    {
      "hx": 0.34375,
      "hy": 0.03125,
      "heat_log_magnitude": -0.4106405250821128,
      "log_pv_by_K_M": [
        [
          -0.4093150871644866,
          -0.40766018089607314,
          -0.4053429099603818,
          -0.3987258642641791,
          -0.3894712709106898,
          -0.36308900861331495
        ],
        [
          -0.41005026877155615,
          -0.40931408968299365,
          -0.40828257158136694,
          -0.4053361152336947,
          -0.40121291469631615,
          -0.3894441456823188
        ],
        [
          -0.41030797957955656,
          -0.40989389728565584,
          -0.4093132354273621,
          -0.4076544358067622,
          -0.40533269884599576,
          -0.39870290807812125
        ],
        [
          -0.41049223963273107,
          -0.410308466764036,
          -0.41005020951524784,
          -0.4093123777220171,
          -0.40827952773179277,
          -0.4053292694097763
        ],
        [
          -0.41055678061093204,
          -0.4104536804388772,
          -0.4103083604495623,
          -0.40989317342609866,
          -0.4093119481130998,
          -0.40765153918800934
        ],
        [
          -0.4106029030699574,
          -0.4105574559980596,
          -0.4104928464475961,
          -0.41030825172856566,
          -0.41004982734739315,
          -0.4093115181749454
        ]
      ]
    },
    {
      "hx": 0.34375,
      "hy": 0.09375,
      "heat_log_magnitude": -1.5444443650973718,
      "log_pv_by_K_M": [
        [
          -1.542973704743872,
          -1.5411389481832884,
          -1.538568927844608,
          -1.5312301468406986,
          -1.5209661351491377,
          -1.4917063027519362
        ],
        [
          -1.5437890724142562,
          -1.5429732484594751,
          -1.54182921774418,
          -1.5385613766657116,
          -1.5339884379568502,
          -1.5209359902851247
        ],
        [
          -1.544074892674871,
          -1.543616297824883,
          -1.5429722999406295,
          -1.5411325650502476,
          -1.5385575822783721,
          -1.531204640336
        ],
        [
          -1.5442792509074934,
          -1.54407608650763,
          -1.5437896598341467,
          -1.5429713476405595,
          -1.5418258376612357,
          -1.5385537748134084
        ],
        [
          -1.544350831729389,
          -1.5442371396929957,
          -1.5440759688153776,
          -1.5436154943272413,
          -1.5429708707579266,
          -1.5411293492870755
        ],
        [
          -1.5444019844908325,
          -1.5443522341665812,
          -1.5442805781240168,
          -1.5440758480435761,
          -1.5437892353438656,
          -1.5429703928493836
        ]
      ]
    },
    {
      "hx": 0.34375,
      "hy": 0.15625,
      "heat_log_magnitude": -1.249895446381985,
      "log_pv_by_K_M": [
        [
          -1.2482308810635914,
          -1.2461536268779128,
          -1.243244295592831,
          -1.2349366008720608,
          -1.223317467358811,
          -1.1901945607310154
        ],
        [
          -1.2491538972540184,
          -1.2482300998476603,
          -1.2469350237779508,
          -1.2432357329112165,
          -1.2380590336711066,
          -1.2232832843274082
        ],
        [
          -1.2494774537226476,
          -1.248958049455723,
          -1.248229024590728,
          -1.2461463898489455,
          -1.243231432347784,
          -1.234907682372068
        ],
        [
          -1.2497087932933937,
          -1.249478544055819,
          -1.2491543001997343,
          -1.2482279458872654,
          -1.2469311937020393,
          -1.243227118788127
        ],
        [
          -1.2497898249694117,
          -1.2496608611254487,
          -1.2494784105347208,
          -1.2489571392216021,
          -1.2482274055109883,
          -1.2461427468388138
        ],
        [
          -1.2498477314366028,
          -1.2497911506798118,
          -1.2497100345826766,
          -1.249478273515706,
          -1.2491538195063185,
          -1.2482268639287213
        ]
      ]
    },
    {
      "hx": 0.34375,
      "hy": 0.21875,
      "heat_log_magnitude": -0.4799302690231438,
      "log_pv_by_K_M": [
        [
          -0.47802269488556703,
          -0.4756407132745153,
          -0.47230550680615124,
          -0.4627817118380335,
          -0.44946174176584464,
          -0.41149022474746744
        ],
        [
          -0.47908082335789004,
          -0.47802114287696895,
          -0.47653648841378526,
          -0.4722956810373944,
          -0.4663611966957433,
          -0.44942251644533826
        ],
        [
          -0.4794517431073473,
          -0.4788556521762075,
          -0.47801990932475746,
          -0.47563240920044336,
          -0.47229074756796763,
          -0.46274853099566826
        ],
        [
          -0.47971694709667645,
          -0.4794523387445224,
          -0.47908063030081394,
          -0.4780186719272024,
          -0.4765320949809393,
          -0.4722858001241548
        ],
        [
          -0.4798098402989126,
          -0.4796613438065833,
          -0.4794521850471938,
          -0.4788546077434148,
          -0.4780180520938302,
          -0.4756282308662776
        ],
        [
          -0.479876224322652,
          -0.4798107068563695,
          -0.4797177159744024,
          -0.4794520289215143,
          -0.47908007916339557,
          -0.47801743228410487
        ]
      ]
    },
    {
      "hx": 0.34375,
      "hy": 0.28125,
      "heat_log_magnitude": -0.8132336930915219,
      "log_pv_by_K_M": [
        [
          -0.8110330644553869,
          -0.80828506247326,
          -0.8044374134856298,
          -0.7934503215346922,
          -0.7780837858153973,
          -0.7342780817866696
        ],
        [
          -0.8122537704584829,
          -0.8110312364992751,
          -0.8093184700614984,
          -0.8044260775968723,
          -0.7975797806525406,
          -0.7780385320370442
        ],
        [
          -0.8126816808271542,
          -0.8119939651342065,
          -0.8110298133260585,
          -0.8082754822125935,
          -0.8044203860026755,
          -0.7934120413801793
        ],
        [
          -0.8129876326802332,
          -0.8126823307957238,
          -0.8122535104848794,
          -0.811028385798636,
          -0.8093134016598924,
          -0.8044146783176984
        ],
        [
          -0.813094798468228,
          -0.8129234488096699,
          -0.8126821533714974,
          -0.8119927604438999,
          -0.8110276710394828,
          -0.8082706618970406
        ],
        [
          -0.8131713819639117,
          -0.8130957609828329,
          -0.8129884815170954,
          -0.8126819732424337,
          -0.8122528748463083,
          -0.8110269555581908
        ]
      ]
    },
    {
      "hx": 0.34375,
      "hy": 0.34375,
      "heat_log_magnitude": -1.1727619209737798,
      "log_pv_by_K_M": [
        [
          -1.170218783094242,
          -1.1670428715201524,
          -1.1625962080538557,
          -1.1498986100391448,
          -1.1321397624551537,
          -1.08151424583275
        ],
        [
          -1.1716295340006582,
          -1.1702165821011477,
          -1.168237169139502,
          -1.1625831205592476,
          -1.1546709801959878,
          -1.1320875160099604
        ],
        [
          -1.1721240624119673,
          -1.1713291906262384,
          -1.17021493836819,
          -1.1670318097276322,
          -1.1625765474882428,
          -1.1498544103287713
        ],
        [
          -1.172477645401159,
          -1.1721247221939848,
          -1.171629142789243,
          -1.170213289651656,
          -1.168231315252342,
          -1.1625699546657415
        ],
        [
          -1.172601494614355,
          -1.172403377473529,
          -1.1721245168700989,
          -1.1713277988328628,
          -1.1702124632374762,
          -1.1670262413663295
        ],
        [
          -1.1726900002540788,
          -1.1726025149437191,
          -1.172478534768743,
          -1.1721243085448805,
          -1.1716284076683223,
          -1.1702116357191699
        ]
      ]
    },
    {
      "hx": 0.34375,
      "hy": 0.40625,
      "heat_log_magnitude": -0.9891946649439232,
      "log_pv_by_K_M": [
        [
          -0.9862596606376428,
          -0.9825938461963233,
          -0.9774615911214823,
          -0.9628062635383685,
          -0.9423093375785356,
          -0.883878325493697
        ],
        [
          -0.9878879261359543,
          -0.9862568908079083,
          -0.9839722957140111,
          -0.9774465169630275,
          -0.9683144983027887,
          -0.9422491599602836
        ],
        [
          -0.988458700630872,
          -0.9875410406048104,
          -0.9862549962945195,
          -0.9825811024920768,
          -0.977438941427863,
          -0.9627553437449023
        ],
        [
          -0.9888667980667378,
          -0.9884592253474693,
          -0.9878872393619531,
          -0.9862530951413646,
          -0.9839655476516782,
          -0.9774313398102095
        ],
        [
          -0.9890097419229278,
          -0.9887808426828997,
          -0.9884589885641617,
          -0.9875394355913159,
          -0.9862521423474391,
          -0.9825746816786705
        ],
        [
          -0.9891118937484862,
          -0.9890106823295355,
          -0.9888675872716703,
          -0.9884587484266376,
          -0.987886391554639,
          -0.9862511876817734
        ]
      ]
    },
    {
      "hx": 0.34375,
      "hy": 0.46875,
      "heat_log_magnitude": -0.8367419952453771,
      "log_pv_by_K_M": [
        [
          -0.833365344388767,
          -0.8291480490697722,
          -0.8232436196981325,
          -0.8063833223854999,
          -0.7828025284229625,
          -0.7155802721772488
        ],
        [
          -0.8352385968910312,
          -0.8333622311893123,
          -0.8307339173861692,
          -0.8232263311670067,
          -0.8127203947251473,
          -0.7827335106048849
        ],
        [
          -0.8358952459848297,
          -0.834839584817928,
          -0.8333600565201777,
          -0.8291334288405778,
          -0.8232176347028144,
          -0.8063249042852476
        ],
        [
          -0.8363647417354514,
          -0.8358959105335089,
          -0.8352378704566945,
          -0.8333578727397253,
          -0.8307261685313279,
          -0.8232089031644136
        ],
        [
          -0.8365291912978137,
          -0.8362659143076598,
          -0.8358956381398457,
          -0.8348377406728105,
          -0.8333567776244308,
          -0.8291260522528319
        ],
        [
          -0.836646712214133,
          -0.8365303340578976,
          -0.8363657104928279,
          -0.8358953628194286,
          -0.8352368964151538,
          -0.8333556812613097
        ]
      ]
    },
    {
      "hx": 0.40625,
      "hy": -0.46875,
      "heat_log_magnitude": -0.7423929207831127,
      "log_pv_by_K_M": [
        [
          -0.7400496223062873,
          -0.7371236135145409,
          -0.7330266328317521,
          -0.7213275656877158,
          -0.7049652624568807,
          -0.6583209047425953
        ],
        [
          -0.7413494364423059,
          -0.7400477538590167,
          -0.7382240070460284,
          -0.7330146072590651,
          -0.7257246978356306,
          -0.70491725497277
        ],
        [
          -0.7418050745318396,
          -0.7410728656341234,
          -0.7400462423511271,
          -0.7371134465811338,
          -0.7330085625471838,
          -0.7212869410614076
        ],
        [
          -0.7421308502816828,
          -0.7418058338280389,
          -0.7413492292398587,
          -0.7400447250111029,
          -0.7382186221348093,
          -0.7330024964285258
        ],
        [
          -0.7422449596870138,
          -0.7420625744925928,
          -0.7418056451242592,
          -0.7410715847308893,
          -0.7400439646171435,
          -0.7371083223770256
        ],
        [
          -0.7423265048382746,
          -0.7422460514644627,
          -0.7421318216329382,
          -0.7418054531699454,
          -0.7413485526049044,
          -0.7400432027279749
        ]
      ]
    },
    {
      "hx": 0.40625,
      "hy": -0.40625,
      "heat_log_magnitude": -1.007404314446757,
      "log_pv_by_K_M": [
        [
          -1.0053126074813008,
          -1.0027005561146325,
          -0.9990432997160497,
          -0.9885998803415532,
          -0.9739937248164097,
          -0.9323556539088713
        ],
        [
          -1.0064729155224086,
          -1.00531085509283,
          -1.0036828516444984,
          -0.9990325784733614,
          -0.9925250974442861,
          -0.9739509244727742
        ],
        [
          -1.0068796501263932,
          -1.0062259419064503,
          -1.0053095069552,
          -1.002691490597499,
          -0.9990271872584344,
          -0.9885636573562806
        ],
        [
          -1.007170460294219,
          -1.0068802403475274,
          -1.0064726435230114,
          -1.005308153506121,
          -1.0036780482441827,
          -0.9990217755021149
        ],
        [
          -1.007272322605786,
          -1.0071094252325565,
          -1.0068800720946456,
          -1.0062247993610072,
          -1.005307475290465,
          -1.00268691929341
        ],
        [
          -1.0073451154094073,
          -1.0072732081025606,
          -1.0071712393473717,
          -1.0068799007785856,
          -1.0064720398986537,
          -1.0053067954067956
        ]
      ]
    },
    {
      "hx": 0.40625,
      "hy": -0.34375,
      "heat_log_magnitude": -0.9891946649439232,
      "log_pv_by_K_M": [
        [
          -0.9873047805212991,
          -0.984945120555949,
          -0.9816410237976925,
          -0.9722060634890113,
          -0.9590103378272943,
          -0.9213930089213136
        ],
        [
          -0.988353046618613,
          -0.9873033631542967,
          -0.9858325699738089,
          -0.9816313563555923,
          -0.9757522785657784,
          -0.9589717443509471
        ],
        [
          -0.9887205046898089,
          -0.9881300843562713,
          -0.9873021468283696,
          -0.9849369446264973,
          -0.9816264922537812,
          -0.9721733945225424
        ],
        [
          -0.9889832323533483,
          -0.9887211994264362,
          -0.988352963277066,
          -0.9873009252441989,
          -0.985828235396184,
          -0.9816216077178979
        ],
        [
          -0.9890752578539832,
          -0.9889282523308793,
          -0.988721047378931,
          -0.9881290528228419,
          -0.9873003126867843,
          -0.9849328182499448
        ],
        [
          -0.9891410211057519,
          -0.9890762197355798,
          -0.9889840977157291,
          -0.9887208926593303,
          -0.9883524181823304,
          -0.9872996989688545
        ]
      ]
    },
    {
      "hx": 0.40625,
      "hy": -0.28125,
      "heat_log_magnitude": -0.5065387952985106,
      "log_pv_by_K_M": [
        [
          -0.5048013846394497,
          -0.502632134166106,
          -0.4995946352983083,
          -0.490920954331159,
          -0.4787899532248048,
          -0.4442078569613841
        ],
        [
          -0.5057650713260955,
          -0.5048001019104049,
          -0.5034479864352761,
          -0.4995857671142403,
          -0.4941810698746849,
          -0.4787545503436377
        ],
        [
          -0.5061028798081679,
          -0.5055601162657695,
          -0.504798985416528,
          -0.5026246325815009,
          -0.4995813021932918,
          -0.49089097969044815
        ],
        [
          -0.5063444078423345,
          -0.5061035338840156,
          -0.5057650114467833,
          -0.5047978635157051,
          -0.503444006684731,
          -0.4995768167245842
        ],
        [
          -0.506429007909901,
          -0.5062938799037511,
          -0.50610339494051,
          -0.5055591690852452,
          -0.5047973010259739,
          -0.5026208428680548
        ],
        [
          -0.5064894645220193,
          -0.5064299077675969,
          -0.5063452187459916,
          -0.5061032520970912,
          -0.5057645108245197,
          -0.5047967368518584
        ]
      ]
    },
    {
      "hx": 0.40625,
      "hy": -0.21875,
      "heat_log_magnitude": -0.5588682568393242,
      "log_pv_by_K_M": [
        [
          -0.5572338714873695,
          -0.555193151324147,
          -0.5523356910507573,
          -0.5441761165006938,
          -0.5327641440562729,
          -0.5002317981720807
        ],
        [
          -0.558140440308307,
          -0.5572326232631895,
          -0.5559606534948216,
          -0.5523273644948858,
          -0.5472430268750941,
          -0.5327309035596954
        ],
        [
          -0.5584582257943111,
          -0.557947589091782,
          -0.557231574407524,
          -0.555186106518704,
          -0.5523231699535245,
          -0.5441479671671914
        ],
        [
          -0.5586854373614187,
          -0.5584587959401688,
          -0.5581403393953224,
          -0.5572305198274989,
          -0.5559569139040832,
          -0.552318954229122
        ],
        [
          -0.5587650225152174,
          -0.5586378587431682,
          -0.5584586650475103,
          -0.5579466984490864,
          -0.5572299911345908,
          -0.5551825443926646
        ],
        [
          -0.5588218957236677,
          -0.5587658237418509,
          -0.5586861550145841,
          -0.5584585311662522,
          -0.5581398688627814,
          -0.5572294609446544
        ]
      ]
    },
    {
      "hx": 0.40625,
      "hy": -0.15625,
      "heat_log_magnitude": -1.3148087863183586,
      "log_pv_by_K_M": [
        [
          -1.313227387151528,
          -1.311253910639607,
          -1.3084899315431358,
          -1.3005972950991236,
          -1.2895586621234543,
          -1.258090602916127
        ],
        [
          -1.314104298906841,
          -1.3132266641873684,
          -1.3119963086451207,
          -1.3084818869938317,
          -1.3035638894543808,
          -1.2895265473871405
        ],
        [
          -1.3144116878575005,
          -1.3139182396071192,
          -1.3132256506278281,
          -1.3112471038257354,
          -1.3084778330612608,
          -1.300570095850162
        ],
        [
          -1.314631465849743,
          -1.3144127215928165,
          -1.3141046841901698,
          -1.313224631430785,
          -1.311992693988941,
          -1.308473757626416
        ],
        [
          -1.3147084475331212,
          -1.3145859262695012,
          -1.3144125952658214,
          -1.3139173791096255,
          -1.3132241201547004,
          -1.3112436601059017
        ],
        [
          -1.3147634597044089,
          -1.3147097040164226,
          -1.3146326421156118,
          -1.3144124662321701,
          -1.3141042293136707,
          -1.3132236077253765
        ]
      ]
    },
    {
      "hx": 0.40625,
      "hy": -0.09375,
      "heat_log_magnitude": -1.249895446381985,
      "log_pv_by_K_M": [
        [
          -1.2483179342866606,
          -1.2463494762614573,
          -1.2435924214614715,
          -1.2357195574900288,
          -1.2247085782582872,
          -1.193319352200433
        ],
        [
          -1.2491926493767096,
          -1.248317288077942,
          -1.2470900149414774,
          -1.2435843981652397,
          -1.238678721922497,
          -1.2246765482550472
        ],
        [
          -1.2494992682068187,
          -1.249007130811151,
          -1.2483162771750358,
          -1.2463426874019206,
          -1.2435803547259638,
          -1.2356924296391298
        ],
        [
          -1.2497184956755518,
          -1.2495003741350956,
          -1.24919310866062,
          -1.2483152606837393,
          -1.2470864098722814,
          -1.2435762899549445
        ],
        [
          -1.249795284391439,
          -1.2496731445990008,
          -1.249500247909964,
          -1.249006272515544,
          -1.2483147504681256,
          -1.2463392523623043
        ],
        [
          -1.2498501592272078,
          -1.2497966125811217,
          -1.2497197437114664,
          -1.2495001188726746,
          -1.249192654460785,
          -1.248314239204774
        ]
      ]
    },
    {
      "hx": 0.40625,
      "hy": -0.03125,
      "heat_log_magnitude": -0.3423415315702455,
      "log_pv_by_K_M": [
        [
          -0.3407192257427596,
          -0.33869314307730747,
          -0.3358564556915553,
          -0.32775619892618124,
          -0.3164271883829315,
          -0.28413134359152536
        ],
        [
          -0.3416192044451236,
          -0.3407177894036977,
          -0.3394550669772798,
          -0.3358481926020431,
          -0.3308008189846987,
          -0.31639420116835026
        ],
        [
          -0.34193467967725155,
          -0.341427557523275,
          -0.3407167483710509,
          -0.3386861517537909,
          -0.3358440296333356,
          -0.3277282631797789
        ],
        [
          -0.3421602393154899,
          -0.34193504773247696,
          -0.3416189066192601,
          -0.3407157018355065,
          -0.33945135548674443,
          -0.3358398453474365
        ],
        [
          -0.34223924618163437,
          -0.3421128089685226,
          -0.3419349178457196,
          -0.3414266738745937,
          -0.34071517693882925,
          -0.33868261633324437
        ],
        [
          -0.3422957053735445,
          -0.3422398432921909,
          -0.3421607535346993,
          -0.34193478474844596,
          -0.3416184394118318,
          -0.34071465043962235
        ]
      ]
    },
    {
      "hx": 0.40625,
      "hy": 0.03125,
      "heat_log_magnitude": -0.3423415315702455,
      "log_pv_by_K_M": [
        [
          -0.34062421867656667,
          -0.3384793994869142,
          -0.33547652259767347,
          -0.3269017061093109,
          -0.31490897678122565,
          -0.28072105475894205
        ],
        [
          -0.3415769215343971,
          -0.3406226572728883,
          -0.339285954184561,
          -0.33546775949480434,
          -0.3301246692840323,
          -0.3148739934808873
        ],
        [
          -0.3419108795469583,
          -0.34137400863710354,
          -0.3406215538343531,
          -0.3384719864470753,
          -0.3354633470389672,
          -0.3268720853893683
        ],
        [
          -0.3421496544324327,
          -0.34191123202799645,
          -0.3415765682730125,
          -0.34062044498932664,
          -0.3392820210028731,
          -0.3354589136197319
        ],
        [
          -0.34223329020824167,
          -0.3420994081279787,
          -0.34191109435414546,
          -0.3413730724223569,
          -0.34061988896246476,
          -0.33846824083229876
        ],
        [
          -0.3422930574088241,
          -0.3422338853852125,
          -0.34215016173766344,
          -0.34191095347705414,
          -0.3415760733987554,
          -0.34061933135672007
        ]
      ]
    },
    {
      "hx": 0.40625,
      "hy": 0.09375,
      "heat_log_magnitude": -1.249895446381985,
      "log_pv_by_K_M": [
        [
          -1.2480329123204683,
          -1.2457082437658755,
          -1.2424526191148288,
          -1.2331560721522692,
          -1.2201539312236491,
          -1.1830884583182524
        ],
        [
          -1.249065800489916,
          -1.248031891338087,
          -1.24658267595305,
          -1.2424430974729148,
          -1.236650270390328,
          -1.220115919744785
        ],
        [
          -1.2494278677786497,
          -1.2488464840471352,
          -1.248030693378496,
          -1.2457001910534018,
          -1.2424383061797926,
          -1.2331238945462246
        ],
        [
          -1.2496867410172854,
          -1.2494289269889123,
          -1.2490660935836786,
          -1.2480294900542503,
          -1.2465784062696912,
          -1.2424334944371367
        ],
        [
          -1.2497774164930888,
          -1.249632942081007,
          -1.2494287774297845,
          -1.2488454681479197,
          -1.2480288865081093,
          -1.24569612576488
        ],
        [
          -1.2498422153221327,
          -1.2497787388456345,
          -1.2496879683312727,
          -1.249428625076689,
          -1.2490655564397457,
          -1.248028281974257
        ]
      ]
    },
    {
      "hx": 0.40625,
      "hy": 0.15625,
      "heat_log_magnitude": -1.3148087863183586,
      "log_pv_by_K_M": [
        [
          -1.3127523479847696,
          -1.3101851840610834,
          -1.3065902507414648,
          -1.2963247965649316,
          -1.2819675429618655,
          -1.2410390218242355
        ],
        [
          -1.3138928835883235,
          -1.3127510018180146,
          -1.311150741637448,
          -1.3065797146173281,
          -1.3001831288111134,
          -1.2819254817031833
        ],
        [
          -1.3142926869822986,
          -1.3136504946387504,
          -1.3127496769930076,
          -1.310176275133017,
          -1.306574416249532,
          -1.2962891982579094
        ],
        [
          -1.3145785413871636,
          -1.3142936429430847,
          -1.313892992267938,
          -1.3127483467560523,
          -1.3111460208147037,
          -1.306569097290776
        ],
        [
          -1.3146786676898046,
          -1.3145189220595057,
          -1.314293477762476,
          -1.3136493717338453,
          -1.3127476800527802,
          -1.3101717820791237
        ],
        [
          -1.314750219866255,
          -1.3146799144560646,
          -1.3145796831231564,
          -1.314293309871573,
          -1.3138923992446507,
          -1.3127470122490195
        ]
      ]
    },
    {
      "hx": 0.40625,
      "hy": 0.21875,
      "heat_log_magnitude": -0.5588682568393242,
      "log_pv_by_K_M": [
        [
          -0.5565688112842508,
          -0.5536969220393075,
          -0.5496761164672535,
          -0.5381945703202291,
          -0.522136491625588,
          -0.47635939294241325
        ],
        [
          -0.5578444577995469,
          -0.5565666935490299,
          -0.5547768554292816,
          -0.5496643135993509,
          -0.5425099449798836,
          -0.5220893734508536
        ],
        [
          -0.5582916242310603,
          -0.5575727453733634,
          -0.5565652099694489,
          -0.5536869433126412,
          -0.5496583810299853,
          -0.5381546984317538
        ],
        [
          -0.5586113430581463,
          -0.5582920856850251,
          -0.5578439704459015,
          -0.5565637206873362,
          -0.5547715703960421,
          -0.5496524273676187
        ],
        [
          -0.5587233307160204,
          -0.5585440527993342,
          -0.5582919004536961,
          -0.5575714879341831,
          -0.5565629746542982,
          -0.553681914390836
        ],
        [
          -0.5588033599378832,
          -0.5587241183566221,
          -0.5586120123953151,
          -0.5582917122228537,
          -0.5578433066984871,
          -0.5565622271278698
        ]
      ]
    },
    {
      "hx": 0.40625,
      "hy": 0.28125,
      "heat_log_magnitude": -0.5065387952985106,
      "log_pv_by_K_M": [
        [
          -0.5039462980298595,
          -0.500708390093223,
          -0.496175145467987,
          -0.4832303122657322,
          -0.4651256819115588,
          -0.41351443588337133
        ],
        [
          -0.5053845205629841,
          -0.5039439024667445,
          -0.5019259530663476,
          -0.4961618281436131,
          -0.4880956497427178,
          -0.4650725176702508
        ],
        [
          -0.505888677222174,
          -0.505078173046968,
          -0.5039422288336937,
          -0.5006971318425713,
          -0.496155135772824,
          -0.48318532770917955
        ],
        [
          -0.5062491436237906,
          -0.5058891918743029,
          -0.5053839651900489,
          -0.5039405493080267,
          -0.5019199917751394,
          -0.4961484209270566
        ],
        [
          -0.5063754041239008,
          -0.5061732721715089,
          -0.5058889831725537,
          -0.5050767552347679,
          -0.5039397078198817,
          -0.5006914601290191
        ],
        [
          -0.5064656327995181,
          -0.5063762865283934,
          -0.506249892499909,
          -0.5058887705490633,
          -0.5053832164994674,
          -0.5039388645527652
        ]
      ]
    },
    {
      "hx": 0.40625,
      "hy": 0.34375,
      "heat_log_magnitude": -0.9891946649439232,
      "log_pv_by_K_M": [
        [
          -0.9862596606026273,
          -0.9825938461649457,
          -0.9774615911201181,
          -0.9628062635206334,
          -0.942309337558072,
          -0.8838783255077942
        ],
        [
          -0.9878879262369082,
          -0.9862568908997673,
          -0.9839722958290622,
          -0.9774465170098665,
          -0.9683144983509919,
          -0.9422491600648755
        ],
        [
          -0.988458700647243,
          -0.9875410406611991,
          -0.9862549963654601,
          -0.982581102448421,
          -0.9774389414096731,
          -0.9627553437294409
        ],
        [
          -0.9888667981358594,
          -0.9884592254729796,
          -0.987887239380143,
          -0.9862530952050292,
          -0.9839655477171618,
          -0.9774313399175298
        ],
        [
          -0.989009742066628,
          -0.9887808427665732,
          -0.98845898833315,
          -0.987539435402141,
          -0.9862521423383441,
          -0.9825746818169137
        ],
        [
          -0.989111893428344,
          -0.9890106826533156,
          -0.9888675878173672,
          -0.9884587484484655,
          -0.9878863916019327,
          -0.9862511879764497
        ]
      ]
    },
    {
      "hx": 0.40625,
      "hy": 0.40625,
      "heat_log_magnitude": -1.007404314446757,
      "log_pv_by_K_M": [
        [
          -1.0040774458120723,
          -0.9999217324243546,
          -0.9941038904617017,
          -0.9774908466629313,
          -0.9542558610487504,
          -0.8880194068783567
        ],
        [
          -1.0059232238440927,
          -1.0040741062684901,
          -1.0014843300355096,
          -0.9940868237185896,
          -0.9837349304439158,
          -0.9541877286210365
        ],
        [
          -1.006570244095201,
          -1.0055297965382124,
          -1.0040719604921833,
          -0.9999073022163429,
          -0.9940782435260189,
          -0.9774331887238077
        ],
        [
          -1.00703285596137,
          -1.0065706342029443,
          -1.0059222415547993,
          -1.0040698066786717,
          -1.0014766861149837,
          -0.9940696319208655
        ],
        [
          -1.007194894771601,
          -1.00693521375797,
          -1.006570365632797,
          -1.0055279780644923,
          -1.0040687272612558,
          -0.9999000279640313
        ],
        [
          -1.0073106917952828,
          -1.0071957551626838,
          -1.0070335457785404,
          -1.0065700938394002,
          -1.005921280971961,
          -1.0040676455064386
        ]
      ]
    },
    {
      "hx": 0.40625,
      "hy": 0.46875,
      "heat_log_magnitude": -0.7423929207831127,
      "log_pv_by_K_M": [
        [
          -0.7386244089175307,
          -0.7339172180923015,
          -0.7273272071374777,
          -0.7085092087068006,
          -0.6821903761860995,
          -0.6071627380270002
        ],
        [
          -0.7407151714946849,
          -0.7386207240174372,
          -0.7356872300783834,
          -0.7273079193319063,
          -0.7155821124965769,
          -0.6821133767102765
        ],
        [
          -0.74144806588356,
          -0.740269617184822,
          -0.7386182973787072,
          -0.7339009063662161,
          -0.7272982159147432,
          -0.7084440321050351
        ],
        [
          -0.741972075724334,
          -0.7414485952158429,
          -0.7407141487146873,
          -0.7386158602894284,
          -0.735678583578192,
          -0.7272884726153279
        ],
        [
          -0.7421556197714381,
          -0.7418615610058623,
          -0.7414482910917286,
          -0.7402675592056767,
          -0.7386146382723382,
          -0.7338926747306687
        ],
        [
          -0.7422867852292256,
          -0.7421566826342314,
          -0.7419729443427059,
          -0.7414479834333179,
          -0.7407130612118635,
          -0.7386134136213514
        ]
      ]
    },
    {
      "hx": 0.46875,
      "hy": -0.46875,
      "heat_log_magnitude": -1.7574895335476346,
      "log_pv_by_K_M": [
        [
          -1.7547045831952346,
          -1.7512270897668714,
          -1.746357927651843,
          -1.7324538704729093,
          -1.713007670857678,
          -1.6575719880656834
        ],
        [
          -1.756249387506159,
          -1.7547023748275024,
          -1.7525349078805448,
          -1.746343696628628,
          -1.7376798638069886,
          -1.7129508591306148
        ],
        [
          -1.7567909005747424,
          -1.755920691513893,
          -1.754700583781414,
          -1.7512150530092185,
          -1.7463365340408927,
          -1.7324057748128325
        ],
        [
          -1.7571780754351494,
          -1.7567918015392934,
          -1.7562491425014741,
          -1.7546987844852993,
          -1.752528524668378,
          -1.7463293401960982
        ],
        [
          -1.7573136903956765,
          -1.757096928788087,
          -1.7567915773270215,
          -1.7559191722702963,
          -1.7546978822010715,
          -1.751208974776091
        ],
        [
          -1.7574106041902269,
          -1.7573149845993612,
          -1.7571792265225668,
          -1.7567913499915448,
          -1.7562483398651239,
          -1.7546969777431514
        ]
      ]
    },
    {
      "hx": 0.46875,
      "hy": -0.40625,
      "heat_log_magnitude": -0.7423929207831127,
      "log_pv_by_K_M": [
        [
          -0.7398595614822625,
          -0.7366960213539642,
          -0.7322665800611503,
          -0.7196181606523169,
          -0.7019280946969957,
          -0.6514986586462328
        ],
        [
          -0.7412648613144484,
          -0.7398574687495056,
          -0.7378857444336973,
          -0.73225365783901,
          -0.7243722506609629,
          -0.701876507797806
        ],
        [
          -0.7417574713008435,
          -0.7409657612070077,
          -0.7398558414997751,
          -0.7366850896196411,
          -0.7322471505076464,
          -0.7195744802093031
        ],
        [
          -0.7421096800590021,
          -0.7417582012421917,
          -0.7412645503154636,
          -0.739854206205564,
          -0.7378799439811701,
          -0.7322406119128573
        ],
        [
          -0.7422330478766526,
          -0.742035772811505,
          -0.7417579976281559,
          -0.7409643802675419,
          -0.7398533859795862,
          -0.7366795648595144
        ],
        [
          -0.7423212094945484,
          -0.7422341358396807,
          -0.7421106373330986,
          -0.7417577898486343,
          -0.7412638199130015,
          -0.7398525634343969
        ]
      ]
    },
    {
      "hx": 0.46875,
      "hy": -0.34375,
      "heat_log_magnitude": -0.8367419952453771,
      "log_pv_by_K_M": [
        [
          -0.8344104566162969,
          -0.8314993061380846,
          -0.8274230216147771,
          -0.8157830531849868,
          -0.7995034057666999,
          -0.7530946793854127
        ],
        [
          -0.8357037157597915,
          -0.834408700039603,
          -0.8325941854677694,
          -0.8274111568266562,
          -0.8201581506341427,
          -0.7994560401020863
        ],
        [
          -0.836157049529902,
          -0.835428627345209,
          -0.8344072050167597,
          -0.8314892667149252,
          -0.8274051778735156,
          -0.815742937754294
        ],
        [
          -0.8364811758528958,
          -0.8361578844287578,
          -0.8357035939079651,
          -0.8344057018075546,
          -0.8325888546896749,
          -0.8273991674996068
        ],
        [
          -0.8365947071233677,
          -0.8364133239738294,
          -0.8361576968745794,
          -0.8354273578843276,
          -0.8344049474999338,
          -0.8314841874798731
        ],
        [
          -0.8366758394040517,
          -0.8365958709582628,
          -0.8364822197399917,
          -0.836157506233576,
          -0.8357029225335282,
          -0.8344041913296678
        ]
      ]
    },
    {
      "hx": 0.46875,
      "hy": -0.28125,
      "heat_log_magnitude": -1.1167131339627212,
      "log_pv_by_K_M": [
        [
          -1.1145340668399513,
          -1.1118133253357882,
          -1.1080036365483465,
          -1.0971249412418729,
          -1.0819100097455703,
          -1.038536491443665
        ],
        [
          -1.1157427476314297,
          -1.114532446632893,
          -1.1128366093462319,
          -1.1079925737158192,
          -1.1012139463323365,
          -1.0818658456969388
        ],
        [
          -1.116166431748752,
          -1.1154856674420444,
          -1.1145310515294113,
          -1.11180396216605,
          -1.1079869948198393,
          -1.0970875283310306
        ],
        [
          -1.1164693589125818,
          -1.116167227339247,
          -1.115742650379616,
          -1.1145296483537095,
          -1.1128316342546896,
          -1.1079813841133728
        ],
        [
          -1.1165754645535344,
          -1.116405959945041,
          -1.116167052556193,
          -1.1154844822576706,
          -1.114528944124686,
          -1.1117992203489848
        ],
        [
          -1.1166512899835652,
          -1.1165765663172351,
          -1.1164703493923298,
          -1.1161668745007773,
          -1.115742022950144,
          -1.1145282372453948
        ]
      ]
    },
    {
      "hx": 0.46875,
      "hy": -0.21875,
      "heat_log_magnitude": -1.0108557769564486,
      "log_pv_by_K_M": [
        [
          -1.008779734709151,
          -1.0061875220690126,
          -1.0025578703689462,
          -0.9921932772308537,
          -0.9776973684961376,
          -0.936373583677323
        ],
        [
          -1.009931298315223,
          -1.0087781490647103,
          -1.007162457157392,
          -1.002547351071371,
          -0.9960890821330395,
          -0.9776553743008662
        ],
        [
          -1.0103349595219697,
          -1.0096863216131169,
          -1.0087768217663324,
          -1.0061786170881533,
          -1.002542043055655,
          -0.9921576953538533
        ],
        [
          -1.0106235703460698,
          -1.010335670760469,
          -1.0099311599587963,
          -1.0087754862179281,
          -1.0071577226881345,
          -1.0025367027828906
        ],
        [
          -1.0107246610405127,
          -1.0105631204824022,
          -1.010335504408431,
          -1.0096851933431026,
          -1.0087748155820009,
          -1.0061741032368445
        ],
        [
          -1.0107969027121726,
          -1.010725664171332,
          -1.0106244666530984,
          -1.0103353348349629,
          -1.0099305627627473,
          -1.0087741425340937
        ]
      ]
    },
    {
      "hx": 0.46875,
      "hy": -0.15625,
      "heat_log_magnitude": -1.9094785542689576,
      "log_pv_by_K_M": [
        [
          -1.9074554979601999,
          -1.9049305281605484,
          -1.9013943568661489,
          -1.891296699544455,
          -1.8771741270379607,
          -1.8369146196969268
        ],
        [
          -1.9085774048680832,
          -1.907454437627166,
          -1.9058803597258702,
          -1.9013841206037796,
          -1.8950921911150544,
          -1.8771332626920412
        ],
        [
          -1.9089706697777729,
          -1.9083392199245282,
          -1.9074531458445563,
          -1.904921861985713,
          -1.901378953672065,
          -1.8912620709479597
        ],
        [
          -1.9092518464804016,
          -1.9089718441409786,
          -1.90857775243785,
          -1.9074518453362543,
          -1.905875750377163,
          -1.9013737536242843
        ],
        [
          -1.909350333869952,
          -1.9091934355710691,
          -1.9089716822600167,
          -1.9083381217278657,
          -1.9074511923645332,
          -1.9049174666943145
        ],
        [
          -1.9094207150010334,
          -1.9093517923574836,
          -1.9092532020913495,
          -1.908971517063037,
          -1.9085771710451809,
          -1.9074505368989776
        ]
      ]
    },
    {
      "hx": 0.46875,
      "hy": -0.09375,
      "heat_log_magnitude": -1.688107747192104,
      "log_pv_by_K_M": [
        [
          -1.6860885775658971,
          -1.683568626457145,
          -1.6800393793191688,
          -1.669961494117615,
          -1.655866574833908,
          -1.6156858991303125
        ],
        [
          -1.687208287834892,
          -1.6860875942511484,
          -1.6845165988588633,
          -1.68002916443902,
          -1.6737495561615106,
          -1.6558257958690774
        ],
        [
          -1.6876007826249406,
          -1.6869706440056689,
          -1.6860863051324486,
          -1.6835599783871658,
          -1.6800240081111042,
          -1.6699269373675634
        ],
        [
          -1.6878814087558567,
          -1.6876020291911118,
          -1.6872087094088783,
          -1.6860850071825553,
          -1.6845119988811348,
          -1.6800188187462481
        ],
        [
          -1.6879797034562216,
          -1.6878231867904105,
          -1.6876018679013214,
          -1.6869695479090296,
          -1.6860843555605243,
          -1.6835555920315528
        ],
        [
          -1.688049946562387,
          -1.6879812338484044,
          -1.6878828361768683,
          -1.6876017029171635,
          -1.6872081290166534,
          -1.6860837018502934
        ]
      ]
    },
    {
      "hx": 0.46875,
      "hy": -0.03125,
      "heat_log_magnitude": -0.4829690176633617,
      "log_pv_by_K_M": [
        [
          -0.4809050550484244,
          -0.4783274793262535,
          -0.4747186001141017,
          -0.46441332368794974,
          -0.45000037524187064,
          -0.4089130870779627
        ],
        [
          -0.48205002864142443,
          -0.4809032810831013,
          -0.47929683643360477,
          -0.4747081447967503,
          -0.4682868395020705,
          -0.4499586363499475
        ],
        [
          -0.48245137963567686,
          -0.481806255954325,
          -0.4809019616623118,
          -0.4783186281210874,
          -0.47470286854695587,
          -0.4643779568232276
        ],
        [
          -0.48273833840903535,
          -0.4824518884779536,
          -0.48204969273683673,
          -0.48090063391100557,
          -0.47929213014685956,
          -0.47469755960082693
        ],
        [
          -0.4828388508831267,
          -0.4826780364437582,
          -0.4824517230208585,
          -0.48180513442275696,
          -0.48089996747694386,
          -0.4783141409188829
        ],
        [
          -0.48291067884565564,
          -0.4828396497250651,
          -0.4827390314967488,
          -0.4824515544678434,
          -0.4820490991951374,
          -0.4808992981852498
        ]
      ]
    },
    {
      "hx": 0.46875,
      "hy": 0.03125,
      "heat_log_magnitude": -0.4829690176633617,
      "log_pv_by_K_M": [
        [
          -0.4808100486807234,
          -0.47811373730883133,
          -0.4743386698150971,
          -0.46355883716069,
          -0.4484821748142167,
          -0.4055028233528901
        ],
        [
          -0.48200774586621264,
          -0.48080814926061066,
          -0.47912772419203975,
          -0.47432771293370024,
          -0.4676106920132952,
          -0.4484384336410585
        ],
        [
          -0.48242757955267734,
          -0.48175270716728846,
          -0.48080676730023697,
          -0.4781044632090925,
          -0.47432218665562687,
          -0.4635217806116998
        ],
        [
          -0.4827277535368921,
          -0.482428072793482,
          -0.48200735442696896,
          -0.4808053771375853,
          -0.4791227958048694,
          -0.4743166281859885
        ],
        [
          -0.48283289492428594,
          -0.4826646356141282,
          -0.48242789954383625,
          -0.48175153299962403,
          -0.48080467955151107,
          -0.4780997655252577
        ],
        [
          -0.4829080308736593,
          -0.4828336918108107,
          -0.48272843969607493,
          -0.48242772320008953,
          -0.48200673319297493,
          -0.48080397913145134
        ]
      ]
    },
    {
      "hx": 0.46875,
      "hy": 0.09375,
      "heat_log_magnitude": -1.688107747192104,
      "log_pv_by_K_M": [
        [
          -1.6858035576992734,
          -1.6829273986822955,
          -1.67889958536216,
          -1.6673980276500515,
          -1.6513119613268827,
          -1.6054550805747567
        ],
        [
          -1.6870814393637374,
          -1.6858021984489824,
          -1.6840092615329922,
          -1.6788878674865373,
          -1.6717211112732002,
          -1.6512651822999942
        ],
        [
          -1.6875293823250104,
          -1.6868099975317818,
          -1.6858007218606872,
          -1.6829174832182616,
          -1.6788819616667752,
          -1.6673584070058496
        ],
        [
          -1.687849654126694,
          -1.687530582108593,
          -1.6870816944374383,
          -1.685799236785897,
          -1.6840039956969122,
          -1.6788760241634009
        ],
        [
          -1.6879618355615094,
          -1.6877829842997016,
          -1.6875303974538838,
          -1.686808743608708,
          -1.6857984917260183,
          -1.6829124657288048
        ],
        [
          -1.688042002657312,
          -1.687963360123831,
          -1.6878510607930366,
          -1.6875302091284539,
          -1.687081031028356,
          -1.6857977446707082
        ]
      ]
    },
    {
      "hx": 0.46875,
      "hy": 0.15625,
      "heat_log_magnitude": -1.9094785542689576,
      "log_pv_by_K_M": [
        [
          -1.9069804622899937,
          -1.9038618094496087,
          -1.8994946900484138,
          -1.8870242324614992,
          -1.8695830637589097,
          -1.8198631641507745
        ],
        [
          -1.9083659902444197,
          -1.9069787768166861,
          -1.9050347954894278,
          -1.8994819544582242,
          -1.891711441543066,
          -1.8695322219073205
        ],
        [
          -1.9088516691235782,
          -1.908071475451834,
          -1.906977173091036,
          -1.9038510352675075,
          -1.8994755403718955,
          -1.8869811812492117
        ],
        [
          -1.9091989220687537,
          -1.9088527655949292,
          -1.9083660606938793,
          -1.9069755610544235,
          -1.9050290778995986,
          -1.899469094852975
        ],
        [
          -1.9093205540430063,
          -1.9091264313883585,
          -1.9088525648112409,
          -1.9080701144757768,
          -1.9069747524827108,
          -1.9038455891623016
        ],
        [
          -1.9094074751628796,
          -1.9093220028080395,
          -1.909200243109808,
          -1.9088523607388197,
          -1.9083653410234547,
          -1.906973941524484
        ]
      ]
    },
    {
      "hx": 0.46875,
      "hy": 0.21875,
      "heat_log_magnitude": -1.0108557769564486,
      "log_pv_by_K_M": [
        [
          -1.0081146794009328,
          -1.0046913037958802,
          -0.9998983153609515,
          -0.9862117750799371,
          -0.9670697942979132,
          -0.9125013542111446
        ],
        [
          -1.0096353167741654,
          -1.008112221533338,
          -1.005978662972666,
          -0.9998843088987996,
          -0.9913560157410757,
          -0.9670138790538658
        ],
        [
          -1.0101683582652186,
          -1.0093114785877333,
          -1.0081104585606226,
          -1.0046794566515018,
          -0.9998772590442968,
          -0.9861644376696859
        ],
        [
          -1.010549476099186,
          -1.0101689606435684,
          -1.0096347912422061,
          -1.0081086876234622,
          -1.0059723801477958,
          -0.9998701781023556
        ],
        [
          -1.0106829692504107,
          -1.010469314578586,
          -1.0101687398873764,
          -1.0093099829973653,
          -1.0081077994109364,
          -1.004673473928051
        ],
        [
          -1.010778366944578,
          -1.0106839587933791,
          -1.0105503240592952,
          -1.010168515942496,
          -1.0096340006639366,
          -1.0081069088591903
        ]
      ]
    },
    {
      "hx": 0.46875,
      "hy": 0.28125,
      "heat_log_magnitude": -1.1167131339627212,
      "log_pv_by_K_M": [
        [
          -1.1136789865249739,
          -1.109889595421464,
          -1.104584171885108,
          -1.0894343557865795,
          -1.0682458390178908,
          -1.007843296349165
        ],
        [
          -1.1153621981152355,
          -1.1136762499932047,
          -1.1113145809613343,
          -1.1045686459610806,
          -1.0951285461319458,
          -1.0681838578425413
        ],
        [
          -1.1159522295547504,
          -1.1150037251090907,
          -1.1136742965227313,
          -1.1098764649741497,
          -1.1045608347149027,
          -1.0893818905533408
        ],
        [
          -1.1163740947704355,
          -1.1159528855041572,
          -1.1153616044302908,
          -1.11367233484998,
          -1.1113076205911057,
          -1.1045529911316407
        ],
        [
          -1.116521860796638,
          -1.1162853522746445,
          -1.1159526408919191,
          -1.115002068627291,
          -1.1136713513187715,
          -1.109869838504892
        ],
        [
          -1.116627458253788,
          -1.1165229450962215,
          -1.1163750231680751,
          -1.1159523929927673,
          -1.1153607286942133,
          -1.1136703651027346
        ]
      ]
    },
    {
      "hx": 0.46875,
      "hy": 0.34375,
      "heat_log_magnitude": -0.8367419952453771,
      "log_pv_by_K_M": [
        [
          -0.833365344390586,
          -0.8291480490547656,
          -0.8232436197017705,
          -0.8063833224055088,
          -0.7828025284347859,
          -0.7155802721727014
        ],
        [
          -0.8352385968960334,
          -0.8333622312120497,
          -0.8307339174093613,
          -0.8232263311851966,
          -0.8127203947765338,
          -0.782733510590333
        ],
        [
          -0.8358952459693683,
          -0.834839584733345,
          -0.83336005648016,
          -0.8291334288760481,
          -0.8232176347473796,
          -0.8063249043207179
        ],
        [
          -0.8363647417263564,
          -0.835895910680847,
          -0.8352378703912109,
          -0.83335787262331,
          -0.8307261685331468,
          -0.8232089031334908
        ],
        [
          -0.8365291913614783,
          -0.8362659144822828,
          -0.8358956379524898,
          -0.8348377407291991,
          -0.8333567776335258,
          -0.8291260521345976
        ],
        [
          -0.8366467117302818,
          -0.8365303338869126,
          -0.8363657098743715,
          -0.835895362062729,
          -0.8352368960549938,
          -0.8333556805519038
        ]
      ]
    },
    {
      "hx": 0.46875,
      "hy": 0.40625,
      "heat_log_magnitude": -0.7423929207831127,
      "log_pv_by_K_M": [
        [
          -0.7386244089038883,
          -0.7339172181173126,
          -0.7273272071629435,
          -0.7085092087413614,
          -0.6821903762215697,
          -0.6071627380379141
        ],
        [
          -0.740715171436932,
          -0.7386207239769647,
          -0.7356872300279065,
          -0.7273079192823388,
          -0.7155821124524664,
          -0.6821133766866296
        ],
        [
          -0.7414480658380853,
          -0.7402696171238858,
          -0.7386182973159521,
          -0.7339009063725825,
          -0.7272982158947343,
          -0.7084440320959402
        ],
        [
          -0.7419720758389303,
          -0.7414485953504482,
          -0.7407141487983608,
          -0.7386158603912918,
          -0.7356785836509516,
          -0.7272884723861353
        ],
        [
          -0.7421556200806663,
          -0.741861561409678,
          -0.7414482913136453,
          -0.7402675592911692,
          -0.7386146385215397,
          -0.7338926748016092
        ],
        [
          -0.7422867858658719,
          -0.7421566828998039,
          -0.7419729437751812,
          -0.7414479829785705,
          -0.7407130610954482,
          -0.7386134137777844
        ]
      ]
    },
    {
      "hx": 0.46875,
      "hy": 0.46875,
      "heat_log_magnitude": -1.7574895335476346,
      "log_pv_by_K_M": [
        [
          -1.7532793802938613,
          -1.7480207179428362,
          -1.7406585439066475,
          -1.7196356078416102,
          -1.6902329522299624,
          -1.6064141979945816
        ],
        [
          -1.7556151246385525,
          -1.7532753496598161,
          -1.7499981392256814,
          -1.7406370273988614,
          -1.7275373116899573,
          -1.6901470555694686
        ],
        [
          -1.7564338925913034,
          -1.7551174445507058,
          -1.7532726414465287,
          -1.7480025187232968,
          -1.7406261979385818,
          -1.7195628895378832
        ],
        [
          -1.7570193010033108,
          -1.7564345632181357,
          -1.7556140624947147,
          -1.753269920933235,
          -1.7499884881945036,
          -1.740615321070436
        ],
        [
          -1.7572243505255756,
          -1.756895915392306,
          -1.756434223461838,
          -1.7551151471125195,
          -1.7532685565238353,
          -1.7479933286140295
        ],
        [
          -1.7573708845993679,
          -1.7572256157836819,
          -1.7570203492650762,
          -1.756433880316763,
          -1.7556128485921363,
          -1.7532671889312041
        ]
      ]
    }
  ],
  "elapsed_seconds": 26.23
}

==> anc/SecIII_Fig1_flat_torons/flat_aps.py <==
#!/usr/bin/env python3
"""Independent flat-toron APS absolute-phase convergence benchmark.

The correct heat-regulated eta trace in a D^2 eigenbasis is
 Tr[D (D^2)^(-1/2) erfc(sqrt(delta D^2))].  The diagonal expectation
 <D>/sqrt(lambda) is NOT an eigenvalue sign, but its COMPLETE sum is
 precisely the regulated trace.  We test this mathematically defined
 Galerkin trace, rather than the heuristic sign(D_projected) substitution.

For the square two-torus with antiperiodic spin structure, an independent
 analytic 3450 phase is obtained from Jacobi theta3 functions.  Our 3D
 orientation convention uses exp(+i*pi*eta); changing orientation reverses
 both this sign and the meaning of eta.
"""
import os
os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
import sys
import time
import argparse
import csv
from pathlib import Path

import numpy as np
from scipy.special import erfc

HERE = Path(__file__).resolve().parent
from common.solid_torus_spectrum import mode_spectral


def theta3(z, nmax=15):
    ns = np.arange(-nmax, nmax+1, dtype=float)
    return np.sum(np.exp(-np.pi*ns*ns + 2j*np.pi*ns*z))


def analytic_flat_3450_phase(hx, hy):
    # Quillen Gaussian e^{-pi*(q*hy)^2} is real, so can be omitted for phase.
    theta = lambda q: theta3(q*(hx+1j*hy))
    return float(np.angle(theta(3)*theta(4)*np.conj(theta(5))))


def eta_flat(hx, hy, p, K, deltas, nq=120, schemes=("form",),
             covariant_y=True, zero_mode_convention="omit"):
    """All mode sums include q=0, the neutral right-handed fermion."""
    if tuple(schemes) != ("form",):
        raise ValueError("Only the published quadratic-form trace is included")
    if zero_mode_convention not in ("omit", "witten"):
        raise ValueError("zero_mode_convention must be 'omit' or 'witten'")
    deltas = np.array(deltas, dtype=float)
    result = {s: np.zeros(len(deltas), dtype=float) for s in schemes}
    contributions = {s: {} for s in schemes}
    t0 = time.monotonic()
    for q, chirality in ((3, 1), (4, 1), (5, -1), (0, -1)):
        by_scheme = {s: np.zeros(len(deltas), dtype=float) for s in schemes}
        m_low = int(np.ceil(-K-.5-q*hy)) if covariant_y else -K
        for li in range(-K, K):
            ell = li+.5
            for m in range(m_low, m_low+2*K):
                lam, ratios, (V, H1) = mode_spectral(
                    ell, m, p=p, nq=nq, q=q, hy=hy, ht=hx)
                heat = erfc(np.sqrt(lam[:, None]*deltas[None, :]))
                if "form" in schemes:
                    by_scheme["form"] += ratios @ heat
                    # Witten eq. (19) includes exact 3D zero modes with
                    # sign(0)=+1.  A finite D^2 Galerkin basis regularizes a
                    # true zero mode as lambda>0 with <D>=0, so its naive
                    # spectral-form contribution vanishes.  Detect only the
                    # exact b=0 symmetry slice and small D^2 eigenvalues;
                    # avoid modifying near-zero but genuinely nonzero b.
                    # The threshold is a finite-p diagnostic, not a
                    # certified zero-mode counter for general backgrounds.
                    if (zero_mode_convention == "witten"
                            and abs(m+.5+q*hy)<1.e-12):
                        modes=(lam<1.e-4)&(np.abs(ratios)<1.e-7)
                        if np.any(modes):
                            by_scheme["form"] += (
                                (1.-ratios[modes]) @ heat[modes, :])
        for scheme in schemes:
            contributions[scheme][q] = by_scheme[scheme].tolist()
            result[scheme] += chirality * by_scheme[scheme]
    reference = analytic_flat_3450_phase(hx, hy)
    rows=[]
    for scheme in schemes:
        for delta, eta in zip(deltas, result[scheme]):
            phase = float(np.angle(np.exp(1j*np.pi*eta)))
            residual = float(np.angle(np.exp(1j*(phase-reference))))
            rows.append(dict(hx=hx, hy=hy, p=p, K=K, delta=delta,
                             scheme=scheme, eta=float(eta), phase=phase,
                             exact_phase=reference, residual=residual,
                             elapsed_seconds=time.monotonic()-t0))
    return rows, contributions


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--hx", type=float, default=-.34375)
    parser.add_argument("--hy", type=float, default=-.09375)
    parser.add_argument("--cutoffs", nargs="+", default=["8:8", "12:12", "16:16"])
    parser.add_argument("--deltas", nargs="+", type=float, default=[.1,.05,.025,.0125,.00625])
    parser.add_argument("--schemes", nargs="+", choices=("form",),default=["form"])
    parser.add_argument("--nq", type=int, default=120)
    parser.add_argument("--output", default="flat_aps_scan.csv")
    args=parser.parse_args()
    results=[]
    for cutoff in args.cutoffs:
        p,K=(int(t) for t in cutoff.split(":"))
        rows, _ = eta_flat(args.hx,args.hy,p,K,args.deltas,
                           nq=max(args.nq,4*p+5),schemes=tuple(args.schemes))
        results.extend(rows)
        for row in rows:
            print(f"h=({row['hx']:+.5f},{row['hy']:+.5f}) p={p} K={K} "
                  f"delta={row['delta']:.5g} {row['scheme']:5s} "
                  f"APS={row['phase']:+.7f} analytic={row['exact_phase']:+.7f} "
                  f"residual={row['residual']:+.6f}",flush=True)
    if args.output:
        with (HERE/args.output).open("w",newline="") as f:
            w=csv.DictWriter(f,fieldnames=list(results[0]));w.writeheader();w.writerows(results)


if __name__ == "__main__":
    main()


==> anc/SecIII_Fig1_flat_torons/flat_aps_grid.py <==
#!/usr/bin/env python3
"""Common-cutoff APS spectral scans, independently of the analytic phase.

The 16-point experiment repeats the predefined stage-36 toron mesh at
K_APS=40 and delta=0.00625.  The 256-point experiment uses exactly the
16x16 midpoint nodes of the previously published Polyakov-loop integral.
All shards have disjoint deterministic subsets and checkpoint every point.
"""

import argparse
import json
import time
from pathlib import Path

from SecIII_Fig1_flat_torons.flat_aps import eta_flat
from SecIII_Fig1_flat_torons.flat_aps_mesh import toron_mesh


ROOT = Path(__file__).resolve().parent


def torons_for(mode):
    if mode == "k40_16":
        return toron_mesh()
    if mode == "polyakov_256":
        return [((i + 0.5) / 16 - 0.5, (j + 0.5) / 16 - 0.5)
                for i in range(16) for j in range(16)]
    raise ValueError(mode)


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--mode", choices=("k40_16", "polyakov_256"), required=True)
    parser.add_argument("--p", type=int, default=28)
    parser.add_argument("--K", type=int, required=True)
    parser.add_argument("--nq", type=int, default=136)
    parser.add_argument("--delta", type=float, required=True)
    parser.add_argument("--shards", type=int, default=1)
    parser.add_argument("--shard", type=int, default=0)
    parser.add_argument("--index-min", type=int, default=0,
                        help="Optional lower index of a disjoint work range")
    parser.add_argument("--index-max", type=int,
                        help="Optional exclusive upper index of a disjoint work range")
    parser.add_argument("--tag", default="", help="Suffix for separate checkpoints")
    args = parser.parse_args()
    assert 0 <= args.shard < args.shards

    torons = torons_for(args.mode)
    upper = len(torons) if args.index_max is None else args.index_max
    assert 0 <= args.index_min <= upper <= len(torons)
    indexes = [i for i in range(args.shard, len(torons), args.shards)
               if args.index_min <= i < upper]
    target = ROOT / ("flat_aps_{}_p{}_K{}_delta{}_shard{}of{}{}.json".format(
        args.mode, args.p, args.K, str(args.delta).replace(".", "p"),
        args.shard, args.shards, ("_" + args.tag) if args.tag else ""))

    if target.exists():
        saved = json.loads(target.read_text())
        assert saved["parameters"] == vars(args)
        rows = saved["rows"]
        completed = {int(row["toron_index"]) for row in rows}
    else:
        rows = []
        completed = set()
    start = time.monotonic()
    for i in indexes:
        if i in completed:
            continue
        hx, hy = torons[i]
        result, _ = eta_flat(hx, hy, args.p, args.K, [args.delta],
                             nq=args.nq, schemes=("form",))
        assert len(result) == 1
        row = result[0]
        row["toron_index"] = i
        rows.append(row)
        payload = dict(parameters=vars(args), toron_points=len(torons),
                       completed=len(rows), rows=rows,
                       note="Analytic theta phase used only after independent APS spectral sum.")
        tmp = target.with_suffix(".tmp")
        tmp.write_text(json.dumps(payload, indent=2))
        tmp.replace(target)
        print("{} shard {}/{} : {}/{} node {} ({:+.5f},{:+.5f}) "
              "residual={:+.6e} time={:.1f}s".format(
                  args.mode, args.shard + 1, args.shards, len(rows),
                  len(indexes), i, hx, hy, row["residual"],
                  time.monotonic() - start), flush=True)


if __name__ == "__main__":
    main()


==> anc/SecIII_Fig1_flat_torons/flat_aps_mesh.py <==
#!/usr/bin/env python3
"""Absolute APS phase over a 2D toron mesh, with explicit spectral errors.

The flat-toron 3D APS Dirac operator separates into torus harmonics; this
allows independent spectral mode-by-mode heat-eta evaluation.  The analytic
theta-function phase is used ONLY for post-spectral validation, never in the
numerical eta sum.  True theta zeros are identified by their small norm.
"""
import argparse
import csv
import json
import time
from pathlib import Path

import numpy as np

from SecIII_Fig1_flat_torons.flat_aps import eta_flat, theta3

ROOT=Path(__file__).resolve().parent


def relative_theta_nonzero(z,q):
    ns=np.arange(-15,16,dtype=float)
    terms=np.exp(-np.pi*ns**2+2j*np.pi*ns*q*z)
    return float(abs(terms.sum())/abs(terms).sum())


def toron_mesh():
    hx=(-.4375,-.1875,.0625,.3125)
    hy=(-.40625,-.15625,.09375,.34375)
    return [(x,y) for x in hx for y in hy]


def main():
    p=argparse.ArgumentParser()
    p.add_argument('--p',type=int,default=16)
    p.add_argument('--K',type=int,default=20)
    p.add_argument('--nq',type=int,default=92)
    p.add_argument('--deltas',default='.05,.025,.0125')
    p.add_argument('--torons',default='grid')
    p.add_argument('--prefix',default='flat_aps_mesh')
    a=p.parse_args()
    deltas=[float(x) for x in a.deltas.split(',')]
    torons=toron_mesh() if a.torons=='grid' else [tuple(map(float,x.split(':')))
                 for x in a.torons.split(',')]
    all_rows=[];timer=time.monotonic()
    for it,(hx,hy) in enumerate(torons):
        rows,_=eta_flat(hx,hy,a.p,a.K,deltas,nq=a.nq,
                        schemes=('form',))
        prox=min(relative_theta_nonzero(hx+1j*hy,q) for q in (3,4,5))
        for row in rows:
            row['theta_near_zero_ratio']=prox
            row['toron_index']=it
            row['elapsed_total_seconds']=time.monotonic()-timer
        all_rows.extend(rows)
        print(f'APS toron {it+1}/{len(torons)} ({hx:+.5f},{hy:+.5f}) '
              f'theta ratio={prox:.5g} '
              f'residuals={[round(r["residual"],6) for r in rows]} '
              f'elapsed={time.monotonic()-timer:.1f}',flush=True)
    with (ROOT/(a.prefix+'.csv')).open('w',newline='') as f:
        w=csv.DictWriter(f,fieldnames=list(all_rows[0]));w.writeheader();w.writerows(all_rows)
    by_delta={str(delta):dict(
        max_abs_phase_error=float(max(abs(r['residual']) for r in all_rows if r['delta']==delta)),
        median_abs_phase_error=float(np.median([abs(r['residual']) for r in all_rows if r['delta']==delta])),
        rms_phase_error=float(np.sqrt(np.mean([r['residual']**2 for r in all_rows if r['delta']==delta]))))
        for delta in deltas}
    (ROOT/(a.prefix+'.json')).write_text(json.dumps(dict(
        parameters=vars(a),toron_points=len(torons),by_delta=by_delta,
        rows=all_rows,caveat='The finite heat eta must converge in angular, '
        'radial, and heat cutoffs; the theta-function is only a benchmark; '
        'a finite mesh is NOT uniform proof over the toron torus.'),indent=2))


if __name__=='__main__':main()


==> anc/SecIII_Fig1_flat_torons/flat_pv.py <==
#!/usr/bin/env python3
"""Independent finite-K, finite-M Pauli--Villars flat-toron magnitudes.

For a flat background the Weyl operator is diagonal in Fourier space.
The finite PV determinant is a product of its free shifted eigenvalues.
We evaluate that *finite product* using log-gamma identities for one
momentum sum, avoiding a large 2D array. No theta-function determinant
or proper-time heat-kernel result enters the PV calculation.

K must be taken large at fixed M before increasing M. The finite-square
Fourier cutoff is not gauge covariant and does not yield a certified
uniform continuum determinant for arbitrary torons.
"""

import argparse
import csv
import json
import time
from pathlib import Path

import numpy as np
from scipy.special import loggamma

ROOT = Path(__file__).resolve().parent
TORON_CSV = ROOT / "data/flat_aps_p10.csv"


def log_x_product(a, c, K):
    """Sum_{n=-K}^K log((n+a)^2+c^2) from exact gamma products."""
    z = a + 1j * np.asarray(c, dtype=float)
    zneg = 1 - a + 1j * np.asarray(c, dtype=float)
    return 2 * np.real(loggamma(K + 1 + z) - loggamma(z)
                       + loggamma(K + zneg) - loggamma(zneg))


def flat_pv_gamma(hx, hy, K, masses):
    """The normalized 3450 PV log-magnitude for a flat toron."""
    n = np.arange(-K, K + 1, dtype=float)
    zero_y = n + 0.5
    out = np.zeros(len(masses), dtype=float)
    for charge in (3, 4, 5):
        x = 0.5 + charge * hx
        y = n + 0.5 + charge * hy
        bare = np.sum(log_x_product(x, abs(y), K)
                      - log_x_product(0.5, abs(zero_y), K))
        for k, mass in enumerate(masses):
            mu = mass / (2 * np.pi)
            massive = np.sum(
                log_x_product(x, np.sqrt(y * y + mu * mu), K)
                - log_x_product(0.5, np.sqrt(zero_y * zero_y + mu * mu), K))
            out[k] += (bare - massive) / 2
    return out


def flat_pv_direct(hx, hy, K, mass):
    """Explicit 2D Fourier product, used only for small-K cross-checks."""
    n = np.arange(-K, K + 1, dtype=float) + 0.5
    x, y = np.meshgrid(n, n, indexing="ij")
    unshifted = (2 * np.pi)**2 * (x * x + y * y)
    val = 0.
    for q in (3, 4, 5):
        shifted = (2 * np.pi)**2 * ((x + q * hx)**2 + (y + q * hy)**2)
        val += 0.5 * np.sum(np.log(shifted / unshifted)
                            - np.log((shifted + mass**2) /
                                     (unshifted + mass**2)))
    return float(val)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--Ks", default="256,384,512,768,1024,1536")
    ap.add_argument("--Ms", default="16,24,32,48,64,96")
    ap.add_argument("--output", default="flat_pv_recomputed.json")
    ap.add_argument("--selftest", action="store_true")
    args = ap.parse_args()
    k_values = [int(a) for a in args.Ks.split(",")]
    m_values = [float(a) for a in args.Ms.split(",")]
    if args.selftest:
        for hx, hy in ((-0.46875, -0.46875), (0.17, -0.13), (0.0, 0.0)):
            for K in (3, 8, 16):
                for M in (8., 24.):
                    a = flat_pv_direct(hx, hy, K, M)
                    b = flat_pv_gamma(hx, hy, K, [M])[0]
                    print("SELFTEST", hx, hy, K, M, a, b, b - a)
                    assert abs(a - b) < 2e-10
        return
    rows = list(csv.DictReader(TORON_CSV.open()))
    out = {"parameters": vars(args), "method": "finite PV free-spectrum product",
           "cutoff_order": "K to infinity at fixed M; then M to infinity",
           "source_of_torons": str(TORON_CSV.relative_to(ROOT.parent)),
           "torons": []}
    start = time.monotonic()
    for k, row in enumerate(rows):
        hx, hy = float(row["hx"]), float(row["hy"])
        data = [flat_pv_gamma(hx, hy, K, m_values).tolist() for K in k_values]
        out["torons"].append({"hx": hx, "hy": hy, "log_pv_by_K_M": data})
        if k % 32 == 0:
            print("PV torons", k + 1, "/", len(rows), "elapsed",
                  round(time.monotonic() - start, 1), flush=True)
    out["elapsed_seconds"] = round(time.monotonic() - start, 2)
    target = ROOT / args.output
    target.write_text(json.dumps(out, indent=2))
    print("saved", target, "elapsed", out["elapsed_seconds"])


if __name__ == "__main__":
    main()


==> anc/SecIV_Fig2_nonflat_q0/aps_gauge_check.py <==
#!/usr/bin/env python3
"""Physical small-gauge test of nonflat 3450 APS phase on D2 x S1.

The gauge parameter lambda(y)=a*cos(2*pi*y) extends over D2 without radial
dependence.  Its derivative is a pure-y connection, which the existing APS
radial-profile solver represents exactly for angular Fourier index de=0.
Both input 3D gauge fields are assembled independently.  Since the finite
Fourier basis itself is not transported, residuals are expected at finite L.
"""
import argparse
import json
import time
from pathlib import Path

import numpy as np
from SecIV_Fig2_nonflat_q0.nonflat_background import coeff
from SecIV_Fig2_nonflat_q0.nonflat_background import make_phi
from SecIV_Fig2_nonflat_q0.nonflat_aps_kernel import eta_mode

HERE=Path(__file__).resolve().parent

def main():
    pa=argparse.ArgumentParser()
    pa.add_argument("--cuts",default="3:6,4:8")
    pa.add_argument("--lambda-amp",type=float,default=.04)
    pa.add_argument("--delta",type=float,default=.00625)
    pa.add_argument("--output",default="aps_gauge_check_recomputed.json")
    a=pa.parse_args()
    hx,hy=-.15625,.09375
    field=coeff(.25*make_phi(17,.8),6)
    shifted={k:v for k,v in field.items()}
    # Fourier convention exp(2*pi*i*n*y); lambda_n=a/2 for n=+-1.
    for n in (-1,1):
        k=(0,n)
        old=shifted.get(k,(0j,0j))
        shifted[k]=(old[0],old[1]+1j*np.pi*n*a.lambda_amp)
    rows=[];tic=time.monotonic()
    for lp in a.cuts.split(","):
        L,p=map(int,lp.split(":"))
        eta0=0.;eta1=0.;charge_rows=[]
        for q,chi in ((3,1),(4,1),(5,-1)):
            e0,_=eta_mode(q,hx,hy,field,L=L,Ky=L,p=p,nq=48,
                          delta=a.delta,eta_scheme="form")
            e1,_=eta_mode(q,hx,hy,shifted,L=L,Ky=L,p=p,nq=48,
                          delta=a.delta,eta_scheme="form")
            eta0+=chi*e0
            eta1+=chi*e1
            charge_rows.append({"q":q,"chirality":chi,
                                "eta_original":e0,"eta_gauge":e1,
                                "delta_eta":e1-e0})
            print(lp,q,"difference",round(e1-e0,9),
                  "elapsed",round(time.monotonic()-tic,1),flush=True)
        d=eta1-eta0
        rows.append({"cut":lp,"eta_original":eta0,"eta_gauge":eta1,
                    "combined_delta_eta":d,
                    "complex_phase_difference_rad":float(np.angle(np.exp(-1j*np.pi*d))),
                    "charges":charge_rows})
    report={"parameters":vars(a),"background":"shape17 phi_max=0.2, toron=(-0.15625,0.09375)",
            "pure_gauge":"lambda(y)=a*cos(2*pi*y), independent of disc radius",
            "rows":rows,
            "warning":"The fixed Galerkin Fourier basis is not gauge transported. This is a direct physical gauge-transform test, with finite-cutoff error."}
    (HERE/a.output).write_text(json.dumps(report,indent=2))
    print("SAVED",HERE/a.output,flush=True)

if __name__=="__main__":main()


==> anc/SecIV_Fig2_nonflat_q0/data/nonflat_aps_cutoffs.json <==
{
  "L3_stage30_caseI_extended_angular_radial.json": {
    "parameters": {
      "case": "I",
      "cuts": "4:14,5:14,6:8,6:10",
      "extensions": "0",
      "deltas": ".0125,.00625,.003125",
      "nq": 48,
      "output": "L3_stage30_caseI_extended_angular_radial.json"
    },
    "background": {
      "hx": 0.46875,
      "hy": 0.03125,
      "node": 31,
      "phi_max": 0.48,
      "scale": 0.9602898565
    },
    "rows": [
      {
        "L": 4,
        "p": 14,
        "charge_contributions": {
          "3": {
            "0": {
              "relative_eta": [
                -3.615614364704811e-05,
                -4.574622934883088e-05,
                -4.9152991616285835e-05
              ],
              "finite_basis_dimension": 1728,
              "min_boundary_gap": 0.40062189573124574
            }
          },
          "4": {
            "0": {
              "relative_eta": [
                -0.00014505030180322898,
                -0.00016028099084286485,
                -0.00016588112498483465
              ],
              "finite_basis_dimension": 1728,
              "min_boundary_gap": 0.4801002296733117
            }
          },
          "5": {
            "0": {
              "relative_eta": [
                -0.0001702126370531909,
                -0.00020522518492716024,
                -0.00021414655974022478
              ],
              "finite_basis_dimension": 1728,
              "min_boundary_gap": 0.34087368942756324
            }
          }
        },
        "relative_eta_by_extension": {
          "0": [
            -1.0993808397086191e-05,
            -8.020352645354833e-07,
            -8.875568608956996e-07
          ]
        },
        "phase_by_extension": {
          "0": [
            3.453806769525976e-05,
            2.519668094984621e-06,
            2.7883421138331478e-06
          ]
        },
        "elapsed_seconds": 113.29
      },
      {
        "L": 5,
        "p": 14,
        "charge_contributions": {
          "3": {
            "0": {
              "relative_eta": [
                -6.514542277652469e-06,
                -1.9591969638049767e-05,
                -2.5022265836782687e-05
              ],
              "finite_basis_dimension": 2700,
              "min_boundary_gap": 0.40062399677005534
            }
          },
          "4": {
            "0": {
              "relative_eta": [
                -8.013932601691476e-05,
                -0.0001008876792243929,
                -0.00010984119960599781
              ],
              "finite_basis_dimension": 2700,
              "min_boundary_gap": 0.48018965831911853
            }
          },
          "5": {
            "0": {
              "relative_eta": [
                -0.0003173585513344679,
                -0.00036030518838769954,
                -0.0003740295511441283
              ],
              "finite_basis_dimension": 2700,
              "min_boundary_gap": 0.34092082478720087
            }
          }
        },
        "relative_eta_by_extension": {
          "0": [
            0.00023070468303990066,
            0.00023982553952525687,
            0.00023916608570134779
          ]
        },
        "phase_by_extension": {
          "0": [
            -0.0007247801373869137,
            -0.0007534341531157555,
            -0.000751362417827181
          ]
        },
        "elapsed_seconds": 470.63
      },
      {
        "L": 6,
        "p": 8,
        "charge_contributions": {
          "3": {
            "0": {
              "relative_eta": [
                8.40882057007164e-06,
                -8.954082375001171e-06,
                -1.3168825625964331e-05
              ],
              "finite_basis_dimension": 2160,
              "min_boundary_gap": 0.4006244236394849
            }
          },
          "4": {
            "0": {
              "relative_eta": [
                -0.00015759891863453834,
                -0.00018498034537373087,
                -0.00019356633703249138
              ],
              "finite_basis_dimension": 2160,
              "min_boundary_gap": 0.4801870668351178
            }
          },
          "5": {
            "0": {
              "relative_eta": [
                -0.001137272277383139,
                -0.0011893133729710126,
                -0.0012019220362529115
              ],
              "finite_basis_dimension": 2160,
              "min_boundary_gap": 0.3409364076253478
            }
          }
        },
        "relative_eta_by_extension": {
          "0": [
            0.0009880821793186723,
            0.0009953789452222805,
            0.0009951868735944558
          ]
        },
        "phase_by_extension": {
          "0": [
            -0.003104151715690533,
            -0.003127075181848274,
            -0.003126471771033336
          ]
        },
        "elapsed_seconds": 715.02
      },
      {
        "L": 6,
        "p": 10,
        "charge_contributions": {
          "3": {
            "0": {
              "relative_eta": [
                1.5499806787833137e-05,
                -1.3904306732648308e-06,
                -9.499122164191576e-06
              ],
              "finite_basis_dimension": 2736,
              "min_boundary_gap": 0.4006244236394849
            }
          },
          "4": {
            "0": {
              "relative_eta": [
                -5.287594275937835e-05,
                -7.974817188394212e-05,
                -9.290839684283902e-05
              ],
              "finite_basis_dimension": 2736,
              "min_boundary_gap": 0.4801870668351178
            }
          },
          "5": {
            "0": {
              "relative_eta": [
                -0.0004378055650952062,
                -0.000488973598393061,
                -0.0005085154207487008
              ],
              "finite_basis_dimension": 2736,
              "min_boundary_gap": 0.3409364076253478
            }
          }
        },
        "relative_eta_by_extension": {
          "0": [
            0.000400429429123661,
            0.00040783499583585403,
            0.0004061079017416702
          ]
        },
        "phase_by_extension": {
          "0": [
            -0.001257986152816048,
            -0.001281251426794743,
            -0.0012758256006763966
          ]
        },
        "elapsed_seconds": 1123.21
      }
    ],
    "exact_relative_phase": 0.0,
    "method": "quadratic-form APS heat trace, flat subtraction",
    "limitations": "Finite angular, radial and heat cutoffs; no certified joint error."
  },
  "L3_stage32_caseI_L6p12_disk.json": {
    "parameters": {
      "case": "I",
      "cuts": "6:12",
      "extensions": "0",
      "deltas": ".0125,.00625,.003125",
      "nq": 48,
      "out_storage": "disk",
      "output": "L3_stage32_caseI_L6p12_disk.json"
    },
    "background": {
      "hx": 0.46875,
      "hy": 0.03125,
      "node": 31,
      "phi_max": 0.48,
      "scale": 0.9602898565
    },
    "rows": [
      {
        "L": 6,
        "p": 12,
        "charge_contributions": {
          "3": {
            "0": {
              "relative_eta": [
                1.7589716292398805e-05,
                6.452536203127579e-07,
                -7.163411475108461e-06
              ],
              "finite_basis_dimension": 3312,
              "min_boundary_gap": 0.4006244236394849
            }
          },
          "4": {
            "0": {
              "relative_eta": [
                -2.0490899109271155e-05,
                -4.742574402660793e-05,
                -6.035599411835513e-05
              ],
              "finite_basis_dimension": 3312,
              "min_boundary_gap": 0.4801870668351178
            }
          },
          "5": {
            "0": {
              "relative_eta": [
                -0.00020741637975774108,
                -0.0002586297803248705,
                -0.0002780550859622366
              ],
              "finite_basis_dimension": 3312,
              "min_boundary_gap": 0.3409364076253478
            }
          }
        },
        "relative_eta_by_extension": {
          "0": [
            0.00020451519694086873,
            0.00021184928991857532,
            0.00021053568036877301
          ]
        },
        "phase_by_extension": {
          "0": [
            -0.0006425034402569029,
            -0.0006655441728764105,
            -0.0006614173467650662
          ]
        },
        "elapsed_seconds": 751.3
      }
    ],
    "exact_relative_phase": 0.0,
    "method": "quadratic-form APS heat trace, flat subtraction",
    "limitations": "Finite angular, radial and heat cutoffs; no certified joint error."
  },
  "L3_stage33_caseI_L6p14_20261108.json": {
    "parameters": {
      "case": "I",
      "cuts": "6:14",
      "extensions": "0",
      "deltas": ".0125,.00625,.003125",
      "nq": 48,
      "out_storage": "disk",
      "output": "L3_stage33_caseI_L6p14_20261108.json"
    },
    "background": {
      "hx": 0.46875,
      "hy": 0.03125,
      "node": 31,
      "phi_max": 0.48,
      "scale": 0.9602898565
    },
    "rows": [
      {
        "L": 6,
        "p": 14,
        "charge_contributions": {
          "3": {
            "0": {
              "relative_eta": [
                1.820812681141426e-05,
                1.2578393252526965e-06,
                -6.6120904196331765e-06
              ],
              "finite_basis_dimension": 3888,
              "min_boundary_gap": 0.4006244236394849
            }
          },
          "4": {
            "0": {
              "relative_eta": [
                -1.0721747477182575e-05,
                -3.7666789452162064e-05,
                -5.0673640577869605e-05
              ],
              "finite_basis_dimension": 3888,
              "min_boundary_gap": 0.4801870668351178
            }
          },
          "5": {
            "0": {
              "relative_eta": [
                -0.00013602997643924475,
                -0.00018726092544962825,
                -0.00020675108217793614
              ],
              "finite_basis_dimension": 3888,
              "min_boundary_gap": 0.3409364076253478
            }
          }
        },
        "relative_eta_by_extension": {
          "0": [
            0.00014351635577347643,
            0.00015085197532271888,
            0.00014946535118043336
          ]
        },
        "phase_by_extension": {
          "0": [
            -0.00045086992896793264,
            -0.00047391545745336235,
            -0.00046955924923466793
          ]
        },
        "elapsed_seconds": 964.32
      }
    ],
    "exact_relative_phase": 0.0,
    "method": "quadratic-form APS heat trace, flat subtraction",
    "limitations": "Finite angular, radial and heat cutoffs; no certified joint error."
  },
  "L3_stage33_caseI_L7p12_20261108.json": {
    "parameters": {
      "case": "I",
      "cuts": "7:12",
      "extensions": "0",
      "deltas": ".0125,.00625,.003125",
      "nq": 48,
      "out_storage": "disk",
      "output": "L3_stage33_caseI_L7p12_20261108.json"
    },
    "background": {
      "hx": 0.46875,
      "hy": 0.03125,
      "node": 31,
      "phi_max": 0.48,
      "scale": 0.9602898565
    },
    "rows": [
      {
        "L": 7,
        "p": 12,
        "charge_contributions": {
          "3": {
            "0": {
              "relative_eta": [
                3.252528391436971e-05,
                1.1716860992383449e-05,
                1.1750290804524166e-06
              ],
              "finite_basis_dimension": 4508,
              "min_boundary_gap": 0.40062593728733376
            }
          },
          "4": {
            "0": {
              "relative_eta": [
                2.2833358210128107e-05,
                -1.0538889031241894e-05,
                -2.803935101652888e-05
              ],
              "finite_basis_dimension": 4508,
              "min_boundary_gap": 0.4801815584518927
            }
          },
          "5": {
            "0": {
              "relative_eta": [
                -8.9364385980506e-05,
                -0.00014979977416379464,
                -0.00017579224854608055
              ],
              "finite_basis_dimension": 4508,
              "min_boundary_gap": 0.3409419133867537
            }
          }
        },
        "relative_eta_by_extension": {
          "0": [
            0.00014472302810500381,
            0.0001509777461249362,
            0.0001489279266100041
          ]
        },
        "phase_by_extension": {
          "0": [
            -0.0004546608018999491,
            -0.00047431057808164443,
            -0.00046787088015234874
          ]
        },
        "elapsed_seconds": 1498.22
      }
    ],
    "exact_relative_phase": 0.0,
    "method": "quadratic-form APS heat trace, flat subtraction",
    "limitations": "Finite angular, radial and heat cutoffs; no certified joint error."
  },
  "L3_stage33_caseI_L7p14_20261108.json": {
    "parameters": {
      "case": "I",
      "cuts": "7:14",
      "extensions": "0",
      "deltas": ".0125,.00625,.003125",
      "nq": 48,
      "out_storage": "disk",
      "output": "L3_stage33_caseI_L7p14_20261108.json"
    },
    "background": {
      "hx": 0.46875,
      "hy": 0.03125,
      "node": 31,
      "phi_max": 0.48,
      "scale": 0.9602898565
    },
    "rows": [
      {
        "L": 7,
        "p": 14,
        "charge_contributions": {
          "3": {
            "0": {
              "relative_eta": [
                3.314443900684361e-05,
                1.2329074727451816e-05,
                1.7159945053801806e-06
              ],
              "finite_basis_dimension": 5292,
              "min_boundary_gap": 0.40062593728733376
            }
          },
          "4": {
            "0": {
              "relative_eta": [
                3.2607836093712095e-05,
                -7.766233457440208e-07,
                -1.8370925971566976e-05
              ],
              "finite_basis_dimension": 5292,
              "min_boundary_gap": 0.4801815584518927
            }
          },
          "5": {
            "0": {
              "relative_eta": [
                -1.791502578718518e-05,
                -7.837118056891468e-05,
                -0.00010445447151341547
              ],
              "finite_basis_dimension": 5292,
              "min_boundary_gap": 0.3409419133867537
            }
          }
        },
        "relative_eta_by_extension": {
          "0": [
            8.366730088774088e-05,
            8.992363195062247e-05,
            8.779954004722867e-05
          ]
        },
        "phase_by_extension": {
          "0": [
            -0.0002628485778146135,
            -0.000282503421520188,
            -0.00027583039000093646
          ]
        },
        "elapsed_seconds": 2199.87
      }
    ],
    "exact_relative_phase": 0.0,
    "method": "quadratic-form APS heat trace, flat subtraction",
    "limitations": "Finite angular, radial and heat cutoffs; no certified joint error."
  },
  "L3_stage30_caseII_cutoff_extension.json": {
    "parameters": {
      "case": "II",
      "cuts": "4:12,5:8",
      "extensions": "0,2",
      "deltas": ".0125,.00625,.003125",
      "nq": 48,
      "output": "L3_stage30_caseII_cutoff_extension.json"
    },
    "background": {
      "hx": -0.15625,
      "hy": 0.09375,
      "node": 17,
      "phi_max": 0.8,
      "scale": 0.25
    },
    "rows": [
      {
        "L": 4,
        "p": 12,
        "charge_contributions": {
          "3": {
            "0": {
              "relative_eta": [
                1.4161637403864447e-06,
                1.6009212336909329e-06,
                1.3995856082971159e-06
              ],
              "finite_basis_dimension": 1472,
              "min_boundary_gap": 0.2189890604081315
            },
            "2": {
              "relative_eta": [
                -7.010196384493739e-07,
                -2.2827377244016844e-07,
                -3.0960950692104916e-07
              ],
              "finite_basis_dimension": 1472,
              "min_boundary_gap": 0.2189890604081315
            }
          },
          "4": {
            "0": {
              "relative_eta": [
                1.7823884966683412e-05,
                1.7552437639012375e-05,
                1.704706418498292e-05
              ],
              "finite_basis_dimension": 1472,
              "min_boundary_gap": 0.17416837681810993
            },
            "2": {
              "relative_eta": [
                9.286172822642325e-06,
                9.701887633828399e-06,
                9.46272354279687e-06
              ],
              "finite_basis_dimension": 1472,
              "min_boundary_gap": 0.17416837681810993
            }
          },
          "5": {
            "0": {
              "relative_eta": [
                0.0011715827748568497,
                0.0011678373850130264,
                0.001166654266590128
              ],
              "finite_basis_dimension": 1472,
              "min_boundary_gap": 0.27593163262906373
            },
            "2": {
              "relative_eta": [
                0.0009516173060688526,
                0.0009492988172818961,
                0.0009486378128270578
              ],
              "finite_basis_dimension": 1472,
              "min_boundary_gap": 0.27593163262906373
            }
          }
        },
        "relative_eta_by_extension": {
          "0": [
            -0.0011523427261497798,
            -0.001148684026140323,
            -0.001148207616796848
          ],
          "2": [
            -0.0009430321528846597,
            -0.0009398252034205079,
            -0.000939484698791182
          ]
        },
        "phase_by_extension": {
          "0": [
            0.0036201914428897826,
            0.0036086972978183847,
            0.003607200613724822
          ],
          "2": [
            0.0029626228836014137,
            0.0029525479547244005,
            0.002951478227882397
          ]
        },
        "bulk_phase_difference": [
          -0.0006575685592883691,
          -0.0006561493430939842,
          -0.0006557223858424249
        ],
        "elapsed_seconds": 155.45
      },
      {
        "L": 5,
        "p": 8,
        "charge_contributions": {
          "3": {
            "0": {
              "relative_eta": [
                8.245440373810808e-07,
                1.0873555292278958e-06,
                -1.4806382089560532e-06
              ],
              "finite_basis_dimension": 1500,
              "min_boundary_gap": 0.21898844748950186
            },
            "2": {
              "relative_eta": [
                -4.6593701352737327e-07,
                2.2314795794509124e-07,
                -2.1652040662900607e-06
              ],
              "finite_basis_dimension": 1500,
              "min_boundary_gap": 0.21898844748950186
            }
          },
          "4": {
            "0": {
              "relative_eta": [
                1.1193738196357828e-05,
                1.0803490220590017e-05,
                6.451512825800254e-06
              ],
              "finite_basis_dimension": 1500,
              "min_boundary_gap": 0.17416790404032056
            },
            "2": {
              "relative_eta": [
                1.0497486624405639e-05,
                1.1117135207128204e-05,
                7.1597555404978586e-06
              ],
              "finite_basis_dimension": 1500,
              "min_boundary_gap": 0.17416790404032056
            }
          },
          "5": {
            "0": {
              "relative_eta": [
                0.0008049650365297145,
                0.0007998886791348303,
                0.0007975469350022246
              ],
              "finite_basis_dimension": 1500,
              "min_boundary_gap": 0.2759315663891053
            },
            "2": {
              "relative_eta": [
                0.0010222575740056472,
                0.0010192680862320946,
                0.0010176930834898679
              ],
              "finite_basis_dimension": 1500,
              "min_boundary_gap": 0.2759315663891053
            }
          }
        },
        "relative_eta_by_extension": {
          "0": [
            -0.0007929467542959756,
            -0.0007879978333850124,
            -0.0007925760603853804
          ],
          "2": [
            -0.001012226024394769,
            -0.0010079278030670213,
            -0.00101269853201566
          ]
        },
        "phase_by_extension": {
          "0": [
            0.0024911156979841075,
            0.0024755682044070287,
            0.0024899511287178513
          ],
          "2": [
            0.0031800018420110087,
            0.003166498581464254,
            0.0031814862684815654
          ]
        },
        "bulk_phase_difference": [
          0.0006888861440269012,
          0.0006909303770572255,
          0.0006915351397637141
        ],
        "elapsed_seconds": 345.19
      }
    ],
    "exact_relative_phase": 0.0,
    "method": "quadratic-form APS heat trace, flat subtraction",
    "limitations": "Finite angular, radial and heat cutoffs; no certified joint error."
  },
  "L3_stage30_caseII_L5p12_extension.json": {
    "parameters": {
      "case": "II",
      "cuts": "5:12",
      "extensions": "0,2",
      "deltas": ".0125,.00625,.003125",
      "nq": 48,
      "output": "L3_stage30_caseII_L5p12_extension.json"
    },
    "background": {
      "hx": -0.15625,
      "hy": 0.09375,
      "node": 17,
      "phi_max": 0.8,
      "scale": 0.25
    },
    "rows": [
      {
        "L": 5,
        "p": 12,
        "charge_contributions": {
          "3": {
            "0": {
              "relative_eta": [
                6.734358152515885e-07,
                5.775951407438473e-07,
                2.4517018226699605e-07
              ],
              "finite_basis_dimension": 2300,
              "min_boundary_gap": 0.21898844748950186
            },
            "2": {
              "relative_eta": [
                -9.342343670615261e-07,
                -5.970373509744942e-07,
                -7.387987245310867e-07
              ],
              "finite_basis_dimension": 2300,
              "min_boundary_gap": 0.21898844748950186
            }
          },
          "4": {
            "0": {
              "relative_eta": [
                8.5435350316021e-06,
                7.586409668636218e-06,
                6.774761218852898e-06
              ],
              "finite_basis_dimension": 2300,
              "min_boundary_gap": 0.17416790404032056
            },
            "2": {
              "relative_eta": [
                3.3030409150036633e-06,
                3.371013643060916e-06,
                2.9788408075215322e-06
              ],
              "finite_basis_dimension": 2300,
              "min_boundary_gap": 0.17416790404032056
            }
          },
          "5": {
            "0": {
              "relative_eta": [
                0.0006470382947494357,
                0.0006418460445514196,
                0.0006400376783113337
              ],
              "finite_basis_dimension": 2300,
              "min_boundary_gap": 0.2759315663891053
            },
            "2": {
              "relative_eta": [
                0.0005582307251424945,
                0.0005551544934918606,
                0.0005541632071204283
              ],
              "finite_basis_dimension": 2300,
              "min_boundary_gap": 0.2759315663891053
            }
          }
        },
        "relative_eta_by_extension": {
          "0": [
            -0.0006378213239025821,
            -0.0006336820397420395,
            -0.0006330177469102138
          ],
          "2": [
            -0.0005558619185945524,
            -0.0005523805171997742,
            -0.0005519231650374379
          ]
        },
        "phase_by_extension": {
          "0": [
            0.0020037747854752676,
            0.0019907708407653868,
            0.0019886839032850906
          ],
          "2": [
            0.0017462917198669734,
            0.0017353545748209412,
            0.0017339177606276418
          ]
        },
        "bulk_phase_difference": [
          -0.0002574830656082942,
          -0.00025541626594444557,
          -0.0002547661426574488
        ],
        "elapsed_seconds": 494.62
      }
    ],
    "exact_relative_phase": 0.0,
    "method": "quadratic-form APS heat trace, flat subtraction",
    "limitations": "Finite angular, radial and heat cutoffs; no certified joint error."
  },
  "L3_stage32_caseII_L6p12_extension_disk.json": {
    "parameters": {
      "case": "II",
      "cuts": "6:12",
      "extensions": "0,2",
      "deltas": ".0125,.00625,.003125",
      "nq": 48,
      "out_storage": "disk",
      "output": "L3_stage32_caseII_L6p12_extension_disk.json"
    },
    "background": {
      "hx": -0.15625,
      "hy": 0.09375,
      "node": 17,
      "phi_max": 0.8,
      "scale": 0.25
    },
    "rows": [
      {
        "L": 6,
        "p": 12,
        "charge_contributions": {
          "3": {
            "0": {
              "relative_eta": [
                8.184800879273979e-07,
                4.619873907873995e-07,
                -1.9362877079487362e-08
              ],
              "finite_basis_dimension": 3312,
              "min_boundary_gap": 0.21898893636364747
            },
            "2": {
              "relative_eta": [
                -6.893149067099813e-07,
                -4.828671096301917e-07,
                -6.94048970739658e-07
              ],
              "finite_basis_dimension": 3312,
              "min_boundary_gap": 0.21898893636364747
            }
          },
          "4": {
            "0": {
              "relative_eta": [
                4.117425461025448e-06,
                2.549343048885433e-06,
                1.3963700213892594e-06
              ],
              "finite_basis_dimension": 3312,
              "min_boundary_gap": 0.1741680586245522
            },
            "2": {
              "relative_eta": [
                5.975044319317391e-07,
                3.455958386133773e-07,
                -2.1782323145203009e-07
              ],
              "finite_basis_dimension": 3312,
              "min_boundary_gap": 0.1741680586245522
            }
          },
          "5": {
            "0": {
              "relative_eta": [
                0.00015870124445771516,
                0.00015225976443478118,
                0.0001497645174044493
              ],
              "finite_basis_dimension": 3312,
              "min_boundary_gap": 0.27593024630632357
            },
            "2": {
              "relative_eta": [
                0.00017170838234159547,
                0.00016795751213471988,
                0.00016660266319989958
              ],
              "finite_basis_dimension": 3312,
              "min_boundary_gap": 0.27593024630632357
            }
          }
        },
        "relative_eta_by_extension": {
          "0": [
            -0.00015376533890876232,
            -0.00014924843399510834,
            -0.00014838751026013952
          ],
          "2": [
            -0.0001718001928163737,
            -0.0001680947834057367,
            -0.00016751453540209127
          ]
        },
        "phase_by_extension": {
          "0": [
            0.0004830680590925124,
            0.00046887778379881354,
            0.0004661731121177344
          ],
          "2": [
            0.0005397262236372296,
            0.0005280853366542299,
            0.0005262624337887173
          ]
        },
        "bulk_phase_difference": [
          5.665816454471722e-05,
          5.920755285541632e-05,
          6.008932167098292e-05
        ],
        "elapsed_seconds": 1306.48
      }
    ],
    "exact_relative_phase": 0.0,
    "method": "quadratic-form APS heat trace, flat subtraction",
    "limitations": "Finite angular, radial and heat cutoffs; no certified joint error."
  },
  "L3_stage33_caseII_L6p14_extensions_20261108.json": {
    "parameters": {
      "case": "II",
      "cuts": "6:14",
      "extensions": "0,2",
      "deltas": ".0125,.00625,.003125",
      "nq": 48,
      "out_storage": "disk",
      "output": "L3_stage33_caseII_L6p14_extensions_20261108.json"
    },
    "background": {
      "hx": -0.15625,
      "hy": 0.09375,
      "node": 17,
      "phi_max": 0.8,
      "scale": 0.25
    },
    "rows": [
      {
        "L": 6,
        "p": 14,
        "charge_contributions": {
          "3": {
            "0": {
              "relative_eta": [
                8.064542542651765e-07,
                4.5001965878754824e-07,
                5.037481265457444e-10
              ],
              "finite_basis_dimension": 3888,
              "min_boundary_gap": 0.21898893636364747
            },
            "2": {
              "relative_eta": [
                -7.178755698777906e-07,
                -5.110386266105049e-07,
                -6.888093242729543e-07
              ],
              "finite_basis_dimension": 3888,
              "min_boundary_gap": 0.21898893636364747
            }
          },
          "4": {
            "0": {
              "relative_eta": [
                3.946537383392457e-06,
                2.378638604860761e-06,
                1.2755689031695994e-06
              ],
              "finite_basis_dimension": 3888,
              "min_boundary_gap": 0.1741680586245522
            },
            "2": {
              "relative_eta": [
                1.8186926303842554e-07,
                -6.91025107135701e-08,
                -5.793085582350699e-07
              ],
              "finite_basis_dimension": 3888,
              "min_boundary_gap": 0.1741680586245522
            }
          },
          "5": {
            "0": {
              "relative_eta": [
                0.00014768154365984998,
                0.00014124022505790368,
                0.0001387485077423145
              ],
              "finite_basis_dimension": 3888,
              "min_boundary_gap": 0.27593024630632357
            },
            "2": {
              "relative_eta": [
                0.00014364083052709198,
                0.00013989163674532623,
                0.00013854648156208516
              ],
              "finite_basis_dimension": 3888,
              "min_boundary_gap": 0.27593024630632357
            }
          }
        },
        "relative_eta_by_extension": {
          "0": [
            -0.00014292855202219235,
            -0.00013841156679425537,
            -0.00013747243509101836
          ],
          "2": [
            -0.00014417683683393134,
            -0.0001404717778826503,
            -0.00013981459944459318
          ]
        },
        "phase_by_extension": {
          "0": [
            0.00044902328902114605,
            0.00043483276141268563,
            0.00043188239215304297
          ],
          "2": [
            0.00045294489141529297,
            0.0004413051054328314,
            0.0004392405184797335
          ]
        },
        "bulk_phase_difference": [
          3.921602394146926e-06,
          6.472344020145746e-06,
          7.358126326690543e-06
        ],
        "elapsed_seconds": 1919.21
      }
    ],
    "exact_relative_phase": 0.0,
    "method": "quadratic-form APS heat trace, flat subtraction",
    "limitations": "Finite angular, radial and heat cutoffs; no certified joint error."
  },
  "L3_stage34_caseII_L6p14_nq64_extensions_20261108.json": {
    "parameters": {
      "case": "II",
      "cuts": "6:14",
      "extensions": "0,2",
      "deltas": ".0125,.00625,.003125",
      "nq": 64,
      "out_storage": "disk",
      "output": "L3_stage34_caseII_L6p14_nq64_extensions_20261108.json"
    },
    "background": {
      "hx": -0.15625,
      "hy": 0.09375,
      "node": 17,
      "phi_max": 0.8,
      "scale": 0.25
    },
    "rows": [
      {
        "L": 6,
        "p": 14,
        "charge_contributions": {
          "3": {
            "0": {
              "relative_eta": [
                8.065626565800788e-07,
                4.5014264471454624e-07,
                6.315529488265526e-10
              ],
              "finite_basis_dimension": 3888,
              "min_boundary_gap": 0.21898893636364747
            },
            "2": {
              "relative_eta": [
                -7.176537684949746e-07,
                -5.108080041171803e-07,
                -6.88577453361594e-07
              ],
              "finite_basis_dimension": 3888,
              "min_boundary_gap": 0.21898893636364747
            }
          },
          "4": {
            "0": {
              "relative_eta": [
                3.9483770721271405e-06,
                2.380501809784441e-06,
                1.2774396047632308e-06
              ],
              "finite_basis_dimension": 3888,
              "min_boundary_gap": 0.1741680586245522
            },
            "2": {
              "relative_eta": [
                1.8507421922775436e-07,
                -6.588357581716053e-08,
                -5.760882526573141e-07
              ],
              "finite_basis_dimension": 3888,
              "min_boundary_gap": 0.1741680586245522
            }
          },
          "5": {
            "0": {
              "relative_eta": [
                0.00014780488792320856,
                0.00014136355140026424,
                0.0001388718241168707
              ],
              "finite_basis_dimension": 3888,
              "min_boundary_gap": 0.27593024630632357
            },
            "2": {
              "relative_eta": [
                0.00014385646605730162,
                0.00014010724171420463,
                0.00013876206807239555
              ],
              "finite_basis_dimension": 3888,
              "min_boundary_gap": 0.27593024630632357
            }
          }
        },
        "relative_eta_by_extension": {
          "0": [
            -0.00014304994819450134,
            -0.00013853290694576526,
            -0.00013759375295915866
          ],
          "2": [
            -0.00014438904560656884,
            -0.00014068393329413897,
            -0.00014002673377841446
          ]
        },
        "phase_by_extension": {
          "0": [
            0.00044940466634424593,
            0.00043521396274125455,
            0.0004322635234763417
          ],
          "2": [
            0.00045361156493643826,
            0.00044197161131498343,
            0.0004399069581444406
          ]
        },
        "bulk_phase_difference": [
          4.206898592192334e-06,
          6.75764857372888e-06,
          7.643434668098872e-06
        ],
        "elapsed_seconds": 1881.27
      }
    ],
    "exact_relative_phase": 0.0,
    "method": "quadratic-form APS heat trace, flat subtraction",
    "limitations": "Finite angular, radial and heat cutoffs; no certified joint error."
  },
  "L3_stage35_caseII_L7p14_extensions_20261108.json": {
    "parameters": {
      "case": "II",
      "cuts": "7:14",
      "extensions": "0,2",
      "deltas": ".0125,.00625,.003125",
      "nq": 48,
      "out_storage": "disk",
      "output": "L3_stage35_caseII_L7p14_extensions_20261108.json"
    },
    "background": {
      "hx": -0.15625,
      "hy": 0.09375,
      "node": 17,
      "phi_max": 0.8,
      "scale": 0.25
    },
    "rows": [
      {
        "L": 7,
        "p": 14,
        "charge_contributions": {
          "3": {
            "0": {
              "relative_eta": [
                1.4491075737699255e-06,
                8.920649427202054e-07,
                2.854809675878478e-07
              ],
              "finite_basis_dimension": 5292,
              "min_boundary_gap": 0.2189891267087276
            },
            "2": {
              "relative_eta": [
                -1.5452481222366643e-07,
                -5.336197625438466e-08,
                -3.0566039049828575e-07
              ],
              "finite_basis_dimension": 5292,
              "min_boundary_gap": 0.2189891267087276
            }
          },
          "4": {
            "0": {
              "relative_eta": [
                3.924890959128291e-06,
                1.925845526495884e-06,
                4.7113036322210533e-07
              ],
              "finite_basis_dimension": 5292,
              "min_boundary_gap": 0.17416785068872542
            },
            "2": {
              "relative_eta": [
                3.5590181168831947e-07,
                -1.2911630381529093e-07,
                -8.174409393268967e-07
              ],
              "finite_basis_dimension": 5292,
              "min_boundary_gap": 0.17416785068872542
            }
          },
          "5": {
            "0": {
              "relative_eta": [
                2.204557919671668e-05,
                1.478153608225341e-05,
                1.1595206581560547e-05
              ],
              "finite_basis_dimension": 5292,
              "min_boundary_gap": 0.27592939494898516
            },
            "2": {
              "relative_eta": [
                3.12645173953241e-05,
                2.705741112718485e-05,
                2.5342511951631508e-05
              ],
              "finite_basis_dimension": 5292,
              "min_boundary_gap": 0.27592939494898516
            }
          }
        },
        "relative_eta_by_extension": {
          "0": [
            -1.6671580663818464e-05,
            -1.1963625613037321e-05,
            -1.0838595250750593e-05
          ],
          "2": [
            -3.1063140395859445e-05,
            -2.7239889407254525e-05,
            -2.646561328145669e-05
          ]
        },
        "phase_by_extension": {
          "0": [
            5.237531533718173e-05,
            3.7584838336216735e-05,
            3.405045121499129e-05
          ],
          "2": [
            9.758773366506037e-05,
            8.557663644642925e-05,
            8.31441762577728e-05
          ]
        },
        "bulk_phase_difference": [
          4.521241832787864e-05,
          4.799179811021251e-05,
          4.909372504278151e-05
        ],
        "elapsed_seconds": 4543.38
      }
    ],
    "exact_relative_phase": 0.0,
    "method": "quadratic-form APS heat trace, flat subtraction",
    "limitations": "Finite angular, radial and heat cutoffs; no certified joint error."
  },
  "L3_stage30_polyakov_L5p12_ext02.json": {
    "parameters": {
      "cases": "polyakov_sensitive",
      "cuts": "5:12",
      "scheme": "form",
      "extensions": "0,2",
      "deltas": ".0125,.00625,.003125",
      "nq": 48,
      "output": "L3_stage30_polyakov_L5p12_ext02.json"
    },
    "rows": [
      {
        "case": "polyakov_sensitive",
        "cut": "5:12",
        "extension_extra": 0,
        "deltas": [
          0.0125,
          0.00625,
          0.003125
        ],
        "relative_eta_by_charge": {
          "3": [
            -7.130822580414531e-06,
            -2.0203593463996583e-05,
            -2.5581999350432483e-05
          ],
          "4": [
            -8.989433536665814e-05,
            -0.0001106345759731564,
            -0.00011952761368450027
          ],
          "5": [
            -0.00038864978389252514,
            -0.00043158214569016806,
            -0.000445265853948662
          ]
        },
        "combined_relative_eta": [
          0.00029162462594545246,
          0.0003007439762530151,
          0.0003001562409137293
        ],
        "relative_phase_radians": [
          -0.0009161657824761049,
          -0.0009448150664078553,
          -0.0009429686413837
        ],
        "elapsed_seconds": 391.727
      },
      {
        "case": "polyakov_sensitive",
        "cut": "5:12",
        "extension_extra": 2,
        "deltas": [
          0.0125,
          0.00625,
          0.003125
        ],
        "relative_eta_by_charge": {
          "3": [
            -1.7073615886431526e-05,
            -2.512548588118335e-05,
            -2.7337004698591016e-05
          ],
          "4": [
            -9.265878782094283e-05,
            -0.0001071396211129727,
            -0.00011117523638937143
          ],
          "5": [
            -0.0003123588327178517,
            -0.0003507779079958695,
            -0.0003584104459362081
          ]
        },
        "combined_relative_eta": [
          0.00020262642901047734,
          0.00021851280100171344,
          0.00021989820484824563
        ],
        "relative_phase_radians": [
          -0.0006365697008024493,
          -0.0006864782103423113,
          -0.0006908305848888318
        ],
        "elapsed_seconds": 636.932
      }
    ],
    "warning": "Finite APS Galerkin only; phase stability != converged APS eta."
  },
  "L3_stage27_q5_sensitive_L5p10_fine_spectral_bands.json": {
    "parameters": {
      "case": "q5_sensitive",
      "cuts": "5:10",
      "extra": 0,
      "angular_covariant": false,
      "angular_union": false,
      "deltas": ".05,.025,.0125,.00625,.003125",
      "nq": 48,
      "output": "L3_stage27_q5_sensitive_L5p10_fine_spectral_bands.json"
    },
    "case_details": {
      "hx": 0.21875,
      "hy": 0.28125,
      "max_plaquette_angle": 0.48,
      "amplitude": 0.5
    },
    "rows": [
      {
        "cut": "5:10",
        "charges": {
          "3": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": -0.2116679862213833
              },
              "0.025": {
                "total": -0.18752121747603656
              },
              "0.0125": {
                "total": -0.16462930043165022
              },
              "0.00625": {
                "total": -0.14947600106172307
              },
              "0.003125": {
                "total": -0.14106972327544973
              }
            },
            "nonflat": {
              "0.05": {
                "total": -0.21166431848605557
              },
              "0.025": {
                "total": -0.1875079066215965
              },
              "0.0125": {
                "total": -0.16461779280723104
              },
              "0.00625": {
                "total": -0.1494671880576711
              },
              "0.003125": {
                "total": -0.14106237095091037
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                -0.0003904822816185316,
                0.0002656045806475049,
                0.00011620447571876469,
                1.2559735529875382e-05,
                1.0590008270652818e-07,
                -2.2458958816133634e-07,
                -1.0008544207903286e-07
              ],
              "0.025": [
                -0.0004003747139983693,
                0.00031736041574598195,
                0.0001117663871312985,
                -6.483323254161122e-06,
                -6.253617883020257e-06,
                -2.0088025097508844e-06,
                -6.954907927920334e-07
              ],
              "0.0125": [
                -0.00040696742045467915,
                0.00035498393533350825,
                0.0001018305998556901,
                -2.378097451963268e-05,
                -1.0574167236487853e-05,
                -2.9912815710277096e-06,
                -9.930669892851268e-07
              ],
              "0.00625": [
                -0.0004114837575743824,
                0.00038189705615132574,
                9.185961070548587e-05,
                -3.664106001530221e-05,
                -1.26252445697278e-05,
                -3.1832514980709853e-06,
                -1.0103491380319268e-06
              ],
              "0.003125": [
                -0.00041462531784516865,
                0.00040102459239371724,
                8.367035291603764e-05,
                -4.563607846858053e-05,
                -1.3349352645554424e-05,
                -2.937450173875339e-06,
                -7.944216164311457e-07
              ]
            },
            "minimum_lambda": 1.1105423705525603,
            "compression_leakage_low20": 7.83882413203929e-06,
            "compression_leakage_heat_weighted": 8.856965880618147e-06
          },
          "4": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": 0.21255898586197822
              },
              "0.025": {
                "total": 0.18590769845246027
              },
              "0.0125": {
                "total": 0.16128388197698904
              },
              "0.00625": {
                "total": 0.1451003885325204
              },
              "0.003125": {
                "total": 0.13611071371823127
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.2126017175993141
              },
              "0.025": {
                "total": 0.18591913928222334
              },
              "0.0125": {
                "total": 0.161282274253124
              },
              "0.00625": {
                "total": 0.1450933456856748
              },
              "0.003125": {
                "total": 0.13610100340354656
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                0.0006160100223521481,
                -0.00045173342929694105,
                -0.00010235740213692529,
                -1.6490628650459027e-05,
                -2.1626103020692955e-06,
                -4.14218412058201e-07,
                -1.1999621808873873e-07
              ],
              "0.025": [
                0.0005941797715710573,
                -0.0004818348240210879,
                -0.00010066921091589354,
                -4.3252947764804706e-06,
                2.6575674760484502e-06,
                1.0499382364290155e-06,
                3.8288219324136147e-07
              ],
              "0.0125": [
                0.000578144512597023,
                -0.0005033584865009877,
                -9.546901133850039e-05,
                8.418040822633088e-06,
                7.354249917282396e-06,
                2.4460712895156556e-06,
                8.568993564977284e-07
              ],
              "0.00625": [
                0.0005665963122765683,
                -0.0005186398532726899,
                -8.99371647961611e-05,
                1.9150094782205418e-05,
                1.1101241777888848e-05,
                3.482856494854171e-06,
                1.2036659051990056e-06
              ],
              "0.003125": [
                0.0005583568204914346,
                -0.0005294615945799774,
                -8.527720647300008e-05,
                2.73838453347941e-05,
                1.3795674520138135e-05,
                4.146927010752893e-06,
                1.3452190130991415e-06
              ]
            },
            "minimum_lambda": 0.6605453104808268,
            "compression_leakage_low20": 1.3528961655712157e-05,
            "compression_leakage_heat_weighted": 1.433482035904798e-05
          },
          "5": {
            "sign": -1,
            "flat": {
              "0.05": {
                "total": 0.736652677818756
              },
              "0.025": {
                "total": 0.6257480172204493
              },
              "0.0125": {
                "total": 0.5253028281157487
              },
              "0.00625": {
                "total": 0.4595968789184413
              },
              "0.003125": {
                "total": 0.42306626223844207
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.7364178670514173
              },
              "0.025": {
                "total": 0.6254612904712878
              },
              "0.0125": {
                "total": 0.5250021121199595
              },
              "0.00625": {
                "total": 0.45929075338494413
              },
              "0.003125": {
                "total": 0.4227568725176369
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                4.128355610444334e-05,
                -0.0001178327389372083,
                -0.00012949601198354588,
                -2.948186612143633e-05,
                -2.3257194971953998e-07,
                6.565118123025293e-07,
                2.923537364488138e-07
              ],
              "0.025": [
                -6.184473943204871e-05,
                -0.00010225990931178597,
                -0.00016039402728074137,
                1.3268126620058496e-05,
                1.7082511905547326e-05,
                5.513819315593194e-06,
                1.9074690228290322e-06
              ],
              "0.0125": [
                -0.00013447598147398043,
                -9.494738548912474e-05,
                -0.00016918773800531084,
                5.892672368634777e-05,
                2.8276761931220196e-05,
                8.01614479077617e-06,
                2.675478772570794e-06
              ],
              "0.00625": [
                -0.00018572360048030312,
                -9.120911115624575e-05,
                -0.0001681876716221331,
                9.340362074333752e-05,
                3.3705993125354716e-05,
                8.940671217323726e-06,
                2.9445646761985453e-06
              ],
              "0.003125": [
                -0.000221920768350925,
                -8.909289314641688e-05,
                -0.00016444046968105974,
                0.00011746636086701345,
                3.643059988359121e-05,
                9.27644247549625e-06,
                2.8910071528144565e-06
              ]
            },
            "minimum_lambda": 0.030184725683779067,
            "compression_leakage_low20": 0.00014635622185467655,
            "compression_leakage_heat_weighted": 0.00012000382047225522
          }
        },
        "combined": {
          "0.05": {
            "eta_total": 0.0002812102400044014,
            "phase_rad": -0.0008834480241120499
          },
          "0.025": {
            "eta_total": 0.000311478433363049,
            "phase_rad": -0.0009785383580050127
          },
          "0.0125": {
            "eta_total": 0.00031061589634905074,
            "phase_rad": -0.0009758286180583865
          },
          "0.00625": {
            "eta_total": 0.0003078956907256285,
            "phase_rad": -0.0009672828400555894
          },
          "0.003125": {
            "eta_total": 0.00030703173067687245,
            "phase_rad": -0.0009645686295134224
          }
        },
        "elapsed_seconds": 165.2135732199995
      }
    ],
    "limitations": [
      "Finite Galerkin form trace is not the continuum APS eta.",
      "Band window contributions involve cancellations; inspect cutoffs and deltas.",
      "Only one nonflat shape and one extension per run."
    ]
  },
  "L3_stage28_different_shape_half_amplitude_p8_p10.json": {
    "parameters": {
      "case": "extension_test",
      "cuts": "4:8,4:10",
      "extra": 0,
      "angular_covariant": false,
      "angular_union": false,
      "deltas": ".05,.025,.0125,.00625,.003125",
      "nq": 48,
      "amplitude_scale": 0.5,
      "output": "L3_stage28_different_shape_half_amplitude_p8_p10.json"
    },
    "case_details": {
      "hx": -0.15625,
      "hy": 0.09375,
      "max_plaquette_angle": 0.8,
      "amplitude": 0.5
    },
    "rows": [
      {
        "cut": "4:10",
        "charges": {
          "3": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": -0.19511369598035277
              },
              "0.025": {
                "total": -0.16474011509239497
              },
              "0.0125": {
                "total": -0.14129294244955817
              },
              "0.00625": {
                "total": -0.12735206439532182
              },
              "0.003125": {
                "total": -0.12008881484344025
              }
            },
            "nonflat": {
              "0.05": {
                "total": -0.19519384047033614
              },
              "0.025": {
                "total": -0.16474821694256828
              },
              "0.0125": {
                "total": -0.1412862135379255
              },
              "0.00625": {
                "total": -0.1273447585402298
              },
              "0.003125": {
                "total": -0.12008092863858995
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                -0.0023451636433938494,
                0.001499525535353069,
                0.0007170974562288185,
                5.008949128437745e-05,
                -2.563325617807588e-07,
                -1.009328210827172e-06,
                -4.2766868286027784e-07
              ],
              "0.025": [
                -0.0025268575649205482,
                0.0019779229339554616,
                0.0006114744157701274,
                -3.500751073327174e-05,
                -2.495586106930625e-05,
                -7.930607114115234e-06,
                -2.7476560639705036e-06
              ],
              "0.0125": [
                -0.002654102887337473,
                0.002318024284674425,
                0.0005069552034520641,
                -0.00010405262564731899,
                -4.318255885931918e-05,
                -1.2648505995765773e-05,
                -4.263998654407009e-06
              ],
              "0.00625": [
                -0.0027435819370199427,
                0.002558327725590892,
                0.00042194108236230654,
                -0.0001550825216417237,
                -5.4461109911623645e-05,
                -1.4915307615851522e-05,
                -4.922076673492511e-06
              ],
              "0.003125": [
                -0.002806666246178424,
                0.0027280244165645284,
                0.0003578151179455813,
                -0.00019147100945286766,
                -6.086573878335763e-05,
                -1.4829735563569313e-05,
                -4.1205996688803426e-06
              ]
            },
            "minimum_lambda": 1.895929508007876,
            "compression_leakage_low20": 1.169817841436549e-05,
            "compression_leakage_heat_weighted": 2.8659831859968822e-05
          },
          "4": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": -0.5274304904332716
              },
              "0.025": {
                "total": -0.47069585763017174
              },
              "0.0125": {
                "total": -0.42835166058691465
              },
              "0.00625": {
                "total": -0.40349031604018715
              },
              "0.003125": {
                "total": -0.39050237266225063
              }
            },
            "nonflat": {
              "0.05": {
                "total": -0.5274825447946132
              },
              "0.025": {
                "total": -0.47063519487014505
              },
              "0.0125": {
                "total": -0.42827260239287746
              },
              "0.00625": {
                "total": -0.40341259789542594
              },
              "0.003125": {
                "total": -0.39042450185150385
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                -0.005992616816729246,
                0.005210144183860538,
                0.000810085607522569,
                -3.4064646444911806e-05,
                -3.1647755812807404e-05,
                -1.0343406650059443e-05,
                -3.6115270862001423e-06
              ],
              "0.025": [
                -0.005861158211891815,
                0.0057046407368517155,
                0.0005331004245396065,
                -0.0002066941475251799,
                -7.839241910060496e-05,
                -2.301899076002662e-05,
                -7.81463208882646e-06
              ],
              "0.0125": [
                -0.005761469489963811,
                0.00604222871526458,
                0.0002871028443501844,
                -0.00033943366699402955,
                -0.0001087765012616794,
                -3.0439176449641517e-05,
                -1.0154530914890242e-05
              ],
              "0.00625": [
                -0.005688559720586905,
                0.006275575647216217,
                9.414105584260035e-05,
                -0.00043311608451727934,
                -0.00012581203512227607,
                -3.350952761279474e-05,
                -1.1001190458351847e-05
              ],
              "0.003125": [
                -0.005636142576454395,
                0.006438469043240844,
                -4.91572031943166e-05,
                -0.00049804343192561,
                -0.00013476399455625981,
                -3.2899179501708065e-05,
                -9.591846865296405e-06
              ]
            },
            "minimum_lambda": 0.41894586824129815,
            "compression_leakage_low20": 2.8973513948715724e-05,
            "compression_leakage_heat_weighted": 5.656716015267437e-05
          },
          "5": {
            "sign": -1,
            "flat": {
              "0.05": {
                "total": -0.8009715091065125
              },
              "0.025": {
                "total": -0.707823704291058
              },
              "0.0125": {
                "total": -0.6405798413116771
              },
              "0.00625": {
                "total": -0.6016077118667711
              },
              "0.003125": {
                "total": -0.5812182134910164
              }
            },
            "nonflat": {
              "0.05": {
                "total": -0.7959382582316097
              },
              "0.025": {
                "total": -0.7028478090591194
              },
              "0.0125": {
                "total": -0.6356444640325527
              },
              "0.00625": {
                "total": -0.5966871466743761
              },
              "0.003125": {
                "total": -0.5763020025935022
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                0.00429728992922318,
                0.0006989968674068897,
                0.00018007235721576031,
                -8.564693857021632e-05,
                -4.0800437953243673e-05,
                -1.2412281326291096e-05,
                -4.248621093165929e-06
              ],
              "0.025": [
                0.004430421038751242,
                0.0007777134556538057,
                7.373275049053774e-05,
                -0.0002173486821351739,
                -6.568495859739232e-05,
                -1.728883021438407e-05,
                -5.649542013553763e-06
              ],
              "0.0125": [
                0.004525163093686779,
                0.0008350969995191138,
                -4.807872197565288e-05,
                -0.00029561002658991253,
                -6.278172344629726e-05,
                -1.4060055756348958e-05,
                -4.352286313535382e-06
              ],
              "0.00625": [
                0.004592374469023719,
                0.0008760977373826889,
                -0.0001523482573000945,
                -0.00033197658436373567,
                -5.10062597550362e-05,
                -9.705045307673021e-06,
                -2.8708672884340813e-06
              ],
              "0.003125": [
                0.00463997827289242,
                0.0009051926722848658,
                -0.00023235893301798427,
                -0.00034826864998982465,
                -4.027295344545545e-05,
                -6.3831295651559095e-06,
                -1.6763816440210078e-06
              ]
            },
            "minimum_lambda": 0.00998123077328241,
            "compression_leakage_low20": 0.00075815234183641,
            "compression_leakage_heat_weighted": 0.0007094863023987027
          }
        },
        "combined": {
          "0.05": {
            "eta_total": -0.0051654497262260835,
            "phase_rad": 0.016227738912399273
          },
          "0.025": {
            "eta_total": -0.004923334322085835,
            "phase_rad": 0.015467110937431344
          },
          "0.0125": {
            "eta_total": -0.004849590173461227,
            "phase_rad": 0.015235436861867041
          },
          "0.00625": {
            "eta_total": -0.004835541192539661,
            "phase_rad": 0.015191300686613424
          },
          "0.003125": {
            "eta_total": -0.004830453881908576,
            "phase_rad": 0.01517531842890828
          }
        },
        "elapsed_seconds": 85.98292570499962
      }
    ],
    "limitations": [
      "Finite Galerkin form trace is not the continuum APS eta.",
      "Band window contributions involve cancellations; inspect cutoffs and deltas.",
      "Only one nonflat shape and one extension per run."
    ]
  },
  "L3_stage27_polyakov_jointcutoff_spectral_bands.json": {
    "parameters": {
      "case": "polyakov_sensitive",
      "cuts": "3:6,4:6,5:6,4:8,5:8",
      "extra": 0,
      "deltas": ".05,.025,.0125,.00625,.003125",
      "nq": 48,
      "output": "L3_stage27_polyakov_jointcutoff_spectral_bands.json"
    },
    "case_details": {
      "hx": 0.46875,
      "hy": 0.03125,
      "max_plaquette_angle": 0.48,
      "amplitude": 0.9602898565
    },
    "rows": [
      {
        "cut": "4:6",
        "charges": {
          "3": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": 0.2052270584661968
              },
              "0.025": {
                "total": 0.17528001696440856
              },
              "0.0125": {
                "total": 0.15247553307948314
              },
              "0.00625": {
                "total": 0.1395773189164578
              },
              "0.003125": {
                "total": 0.13381357797551965
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.20530333702149867
              },
              "0.025": {
                "total": 0.17524858680799243
              },
              "0.0125": {
                "total": 0.1524104492833177
              },
              "0.00625": {
                "total": 0.1395049229670119
              },
              "0.003125": {
                "total": 0.13371806012632262
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                0.00014348769920524695,
                -6.143363666849533e-05,
                -5.161279070509811e-06,
                -5.275306674606614e-07,
                -8.669749603689228e-08
              ],
              "0.025": [
                -5.785330477992012e-05,
                -4.603216983978253e-08,
                1.7878283231943792e-05,
                6.3346537515201334e-06,
                2.256243551250741e-06
              ],
              "0.0125": [
                -0.00018383141742295273,
                6.149982235215123e-05,
                3.937627715427938e-05,
                1.3183972776845132e-05,
                4.687548970286944e-06
              ],
              "0.00625": [
                -0.0002648593684348999,
                0.0001119508380367229,
                5.914009497470091e-05,
                1.69858510649136e-05,
                4.3866349091203904e-06
              ],
              "0.003125": [
                -0.0003188752666415384,
                0.000150662972397686,
                6.948163996163548e-05,
                4.159323639799095e-06,
                -9.465185629997652e-07
              ]
            },
            "minimum_lambda": 0.32975006031245024,
            "compression_leakage_low20": 0.00023643851893327407,
            "compression_leakage_heat_weighted": 0.00020654995945574856
          },
          "4": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": 0.40254057684868166
              },
              "0.025": {
                "total": 0.34679870645744126
              },
              "0.0125": {
                "total": 0.3058048649436183
              },
              "0.00625": {
                "total": 0.28302548213483464
              },
              "0.003125": {
                "total": 0.27196621769403506
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.4022146448336276
              },
              "0.025": {
                "total": 0.3462934260430426
              },
              "0.0125": {
                "total": 0.3052448136027688
              },
              "0.00625": {
                "total": 0.2824553686469684
              },
              "0.003125": {
                "total": 0.2713655192855255
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                -0.0005143212280505072,
                0.00012126890343842206,
                4.761691133002566e-05,
                1.4513588209493986e-05,
                4.9898100188509875e-06
              ],
              "0.025": [
                -0.0008892282547319219,
                0.0002558179099510366,
                9.166931646277521e-05,
                2.718881302660181e-05,
                9.271800892109508e-06
              ],
              "0.0125": [
                -0.0011151349536888677,
                0.0003763938756442542,
                0.0001278083066610161,
                3.7876031962867304e-05,
                1.3005398569500282e-05
              ],
              "0.00625": [
                -0.0012574170798472784,
                0.0004696292697208282,
                0.00015806593262636393,
                4.5690033233812544e-05,
                1.3918356399453269e-05
              ],
              "0.003125": [
                -0.0013512264663703144,
                0.0005384975257654301,
                0.00017766694091617824,
                2.9981401403755825e-05,
                4.382189777718537e-06
              ]
            },
            "minimum_lambda": 0.19045341559741913,
            "compression_leakage_low20": 0.0006284478311327002,
            "compression_leakage_heat_weighted": 0.0004859706338583897
          },
          "5": {
            "sign": -1,
            "flat": {
              "0.05": {
                "total": 0.5687735580301397
              },
              "0.025": {
                "total": 0.4873569862067037
              },
              "0.0125": {
                "total": 0.42523735812061797
              },
              "0.00625": {
                "total": 0.38997111692764547
              },
              "0.003125": {
                "total": 0.3727080463325725
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.5667448731135163
              },
              "0.025": {
                "total": 0.4847230324811416
              },
              "0.0125": {
                "total": 0.42243207041226183
              },
              "0.00625": {
                "total": 0.387146896058188
              },
              "0.003125": {
                "total": 0.3698291557339277
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                -0.0019448607621543879,
                -0.0001275163035118071,
                2.619419163400749e-05,
                1.2696596622448902e-05,
                4.801360786503995e-06
              ],
              "0.025": [
                -0.003112431887972722,
                0.00022931082925048418,
                0.00017267943180000744,
                5.6672873677504274e-05,
                1.981502768499347e-05
              ],
              "0.0125": [
                -0.0038510723227479504,
                0.0006153832667331605,
                0.0003043762800610944,
                9.366486301456978e-05,
                3.236020458387452e-05
              ],
              "0.00625": [
                -0.0043255722547270725,
                0.0009339495015632804,
                0.0004040363312888956,
                0.0001234282810073442,
                3.993727141489087e-05
              ],
              "0.003125": [
                -0.004640940761604151,
                0.0011728667580153673,
                0.0004770498265676687,
                9.93108554901978e-05,
                1.2822722885261206e-05
              ]
            },
            "minimum_lambda": 0.11444591080909501,
            "compression_leakage_low20": 0.0014454558909230031,
            "compression_leakage_heat_weighted": 0.0011143437322274153
          }
        },
        "combined": {
          "0.05": {
            "eta_total": 0.0017790314568722643,
            "phase_rad": -0.0055889921554150524
          },
          "0.025": {
            "eta_total": 0.0020972431547452886,
            "phase_rad": -0.00658868368773928
          },
          "0.0125": {
            "eta_total": 0.0021801525713346314,
            "phase_rad": -0.0068491513018097755
          },
          "0.00625": {
            "eta_total": 0.002181711432136399,
            "phase_rad": -0.0068540486074525776
          },
          "0.003125": {
            "eta_total": 0.0021826743409330066,
            "phase_rad": -0.0068570736746540765
          }
        },
        "elapsed_seconds": 23.548165466000228
      },
      {
        "cut": "5:6",
        "charges": {
          "3": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": 0.22365146246443446
              },
              "0.025": {
                "total": 0.19388246474683163
              },
              "0.0125": {
                "total": 0.16543315184964402
              },
              "0.00625": {
                "total": 0.14738769578247685
              },
              "0.003125": {
                "total": 0.1387935341155613
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.22376876401475976
              },
              "0.025": {
                "total": 0.19388564187068652
              },
              "0.0125": {
                "total": 0.16539761783365187
              },
              "0.00625": {
                "total": 0.14734150502676657
              },
              "0.003125": {
                "total": 0.13872267044790826
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                0.00019170592703687817,
                -6.55754052600599e-05,
                -7.356028356872435e-06,
                -1.1694297809769494e-06,
                -3.0351331326179676e-07
              ],
              "0.025": [
                -7.570157595671034e-06,
                -1.1639068354274418e-05,
                1.4861869478771661e-05,
                5.533483102899972e-06,
                1.9909972229087414e-06
              ],
              "0.0125": [
                -0.00013514672347558765,
                4.674637784396474e-05,
                3.6126744858006044e-05,
                1.2330743288928303e-05,
                4.408841487264434e-06
              ],
              "0.00625": [
                -0.0002182302334763353,
                9.57201868028168e-05,
                5.583512430090698e-05,
                1.627759121761857e-05,
                4.206575449687555e-06
              ],
              "0.003125": [
                -0.0002739646522711414,
                0.00013360113297988807,
                6.645820000261704e-05,
                3.962904783813559e-06,
                -9.212531588559392e-07
              ]
            },
            "minimum_lambda": 0.3297351803151569,
            "compression_leakage_low20": 0.00022878421246434467,
            "compression_leakage_heat_weighted": 0.00017891490112638376
          },
          "4": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": 0.43469839790246506
              },
              "0.025": {
                "total": 0.3789802930109596
              },
              "0.0125": {
                "total": 0.32794258596543774
              },
              "0.00625": {
                "total": 0.296044076756137
              },
              "0.003125": {
                "total": 0.27994134810530863
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.4344635387650867
              },
              "0.025": {
                "total": 0.3785479040633648
              },
              "0.0125": {
                "total": 0.32744682383929047
              },
              "0.00625": {
                "total": 0.29553306573949173
              },
              "0.003125": {
                "total": 0.27939693673691146
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                -0.00039082439100046606,
                9.902498423136619e-05,
                4.010435633920728e-05,
                1.2505890692855737e-05,
                4.330022357664637e-06
              ],
              "0.025": [
                -0.0007730244919219587,
                0.00021985067372648492,
                8.595299656644073e-05,
                2.594764057201049e-05,
                8.884233458619425e-06
              ],
              "0.0125": [
                -0.0010117127093032252,
                0.0003418296896869899,
                0.00012433486679333527,
                3.7050268272179054e-05,
                1.2735758408616987e-05
              ],
              "0.00625": [
                -0.0011645957041772625,
                0.0004392708433172965,
                0.00015537355808808995,
                4.5142852407337175e-05,
                1.3797433721596253e-05
              ],
              "0.003125": [
                -0.0012661336048085392,
                0.0005116935912989895,
                0.0001756337894221749,
                2.9992796411630607e-05,
                4.402059272240466e-06
              ]
            },
            "minimum_lambda": 0.19043542564095078,
            "compression_leakage_low20": 0.00060062956675766,
            "compression_leakage_heat_weighted": 0.0004145506083196257
          },
          "5": {
            "sign": -1,
            "flat": {
              "0.05": {
                "total": 0.6178054011554898
              },
              "0.025": {
                "total": 0.535866489127811
              },
              "0.0125": {
                "total": 0.45804176320131446
              },
              "0.00625": {
                "total": 0.40859021064278445
              },
              "0.003125": {
                "total": 0.38343097777047164
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.6157030012349837
              },
              "0.025": {
                "total": 0.5331021357024915
              },
              "0.0125": {
                "total": 0.4550891634417315
              },
              "0.00625": {
                "total": 0.40561171548901426
              },
              "0.003125": {
                "total": 0.3803926900864041
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                -0.0019186610582259123,
                -0.00020127175358053417,
                6.550613143418982e-06,
                7.767552803759903e-06,
                3.2147253545304275e-06
              ],
              "0.025": [
                -0.0031488546653684057,
                0.0001430189042566088,
                0.0001657163072858736,
                5.604954706505544e-05,
                1.971648144239238e-05
              ],
              "0.0125": [
                -0.003945208058225624,
                0.000554495090253404,
                0.00030944233453672476,
                9.562956532108147e-05,
                3.304130852604947e-05
              ],
              "0.00625": [
                -0.004461512565424153,
                0.0009007688433231298,
                0.00041455221737946024,
                0.0001266500427358555,
                4.104630821377686e-05
              ],
              "0.003125": [
                -0.004805830205856454,
                0.0011609442409136195,
                0.0004908281685511995,
                0.00010259266237732517,
                1.3177449950701331e-05
              ]
            },
            "minimum_lambda": 0.11443699628029787,
            "compression_leakage_low20": 0.0013666648714538376,
            "compression_leakage_heat_weighted": 0.0009407320786072671
          }
        },
        "combined": {
          "0.05": {
            "eta_total": 0.001984842333451072,
            "phase_rad": -0.006235566093303911
          },
          "0.025": {
            "eta_total": 0.0023351416015747074,
            "phase_rad": -0.0073360637005990045
          },
          "0.0125": {
            "eta_total": 0.0024213036174488365,
            "phase_rad": -0.007606749656687656
          },
          "0.00625": {
            "eta_total": 0.0024212933814236823,
            "phase_rad": -0.00760671749926623
          },
          "0.003125": {
            "eta_total": 0.002423012647996426,
            "phase_rad": -0.0076121187345007234
          }
        },
        "elapsed_seconds": 72.57467329500014
      },
      {
        "cut": "4:8",
        "charges": {
          "3": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": 0.20580260968122593
              },
              "0.025": {
                "total": 0.17578478375862763
              },
              "0.0125": {
                "total": 0.15260648688815506
              },
              "0.00625": {
                "total": 0.13899348223714442
              },
              "0.003125": {
                "total": 0.1319948790900912
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.20589882028735393
              },
              "0.025": {
                "total": 0.17577336223484116
              },
              "0.0125": {
                "total": 0.15256060142550956
              },
              "0.00625": {
                "total": 0.13893751011771815
              },
              "0.003125": {
                "total": 0.131938987291895
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                0.00016353932104862245,
                -6.151603178383702e-05,
                -5.186494770031275e-06,
                -5.363285009137367e-07,
                -8.985986446022505e-08
              ],
              "0.025": [
                -3.786184575393925e-05,
                -1.7708994398679678e-07,
                1.7935032695027414e-05,
                6.399061077161372e-06,
                2.2833181320867056e-06
              ],
              "0.0125": [
                -0.00016388176954706957,
                6.159421527779374e-05,
                3.9478888862437556e-05,
                1.2582710297887045e-05,
                4.3404924662503175e-06
              ],
              "0.00625": [
                -0.00024494651170103854,
                0.00011244363326681772,
                5.527478576183853e-05,
                1.5901287494747215e-05,
                5.354685755477526e-06
              ],
              "0.003125": [
                -0.0002989943600206768,
                0.00015090374368317838,
                6.470676939769257e-05,
                1.985397121170851e-05,
                7.638077530736087e-06
              ]
            },
            "minimum_lambda": 0.32906423444688926,
            "compression_leakage_low20": 9.975845620580626e-05,
            "compression_leakage_heat_weighted": 9.643351112932413e-05
          },
          "4": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": 0.4046472605946215
              },
              "0.025": {
                "total": 0.348776895746652
              },
              "0.0125": {
                "total": 0.3071206316666079
              },
              "0.00625": {
                "total": 0.28288521779172415
              },
              "0.003125": {
                "total": 0.2706022646439149
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.4045902802160836
              },
              "0.025": {
                "total": 0.3485404938977743
              },
              "0.0125": {
                "total": 0.3068291314746954
              },
              "0.00625": {
                "total": 0.2825779131241026
              },
              "0.003125": {
                "total": 0.27029346318664604
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                -0.00024514341503734105,
                0.0001211012066146891,
                4.7576033491480985e-05,
                1.4500607239432105e-05,
                4.985189156994207e-06
              ],
              "0.025": [
                -0.0006202083664876845,
                0.00025562778354992766,
                9.164475640249109e-05,
                2.723687285745985e-05,
                9.297104801121031e-06
              ],
              "0.0125": [
                -0.0008462086987603978,
                0.0003763385450204493,
                0.0001282777179799771,
                3.742484514922609e-05,
                1.2667398698130126e-05
              ],
              "0.00625": [
                -0.0009885556575019994,
                0.0004701873313253946,
                0.0001540419069226695,
                4.28216861647103e-05,
                1.4200065470724998e-05
              ],
              "0.003125": [
                -0.001082414338660076,
                0.0005392108920965477,
                0.0001692464239116051,
                4.764708098248249e-05,
                1.750848439605046e-05
              ]
            },
            "minimum_lambda": 0.18949032785540748,
            "compression_leakage_low20": 0.00026791425161145076,
            "compression_leakage_heat_weighted": 0.0002264373362231805
          },
          "5": {
            "sign": -1,
            "flat": {
              "0.05": {
                "total": 0.5745255230944952
              },
              "0.025": {
                "total": 0.4929108953272641
              },
              "0.0125": {
                "total": 0.4297291556023056
              },
              "0.00625": {
                "total": 0.39227140933457044
              },
              "0.003125": {
                "total": 0.3731833853912263
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.5741308781438093
              },
              "0.025": {
                "total": 0.49191045415721196
              },
              "0.0125": {
                "total": 0.42855894882272566
              },
              "0.00625": {
                "total": 0.3910651998435852
              },
              "0.003125": {
                "total": 0.3719745490777
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                -0.00031018445134012307,
                -0.00012802551546700625,
                2.6100322413007138e-05,
                1.2671787041658097e-05,
                4.792906666043883e-06
              ],
              "0.025": [
                -0.0014782656045000397,
                0.00022892342552821576,
                0.00017242009740114222,
                5.665385775699937e-05,
                1.9827053762878737e-05
              ],
              "0.0125": [
                -0.0022171967032817985,
                0.000614866134967057,
                0.0003060898978781146,
                9.390881941895649e-05,
                3.2125071438165315e-05
              ],
              "0.00625": [
                -0.00269186823945744,
                0.0009346832785322445,
                0.0004000074392264408,
                0.00011364556723850346,
                3.732246347611188e-05
              ],
              "0.003125": [
                -0.0030073488323587583,
                0.0011752979148385578,
                0.00045501265393135815,
                0.00012307174903999907,
                4.513020102257792e-05
              ]
            },
            "minimum_lambda": 0.11303755658459651,
            "compression_leakage_low20": 0.0006301086777329157,
            "compression_leakage_heat_weighted": 0.0005166848027381393
          }
        },
        "combined": {
          "0.05": {
            "eta_total": 0.00043387517828105573,
            "phase_rad": -0.0013630590726627265
          },
          "0.025": {
            "eta_total": 0.0007526177973804682,
            "phase_rad": -0.0023644185432114104
          },
          "0.0125": {
            "eta_total": 0.000832821125024189,
            "phase_rad": -0.0026163847281303787
          },
          "0.00625": {
            "eta_total": 0.0008429327039434819,
            "phase_rad": -0.0026481511901794226
          },
          "0.003125": {
            "eta_total": 0.0008441430580555138,
            "phase_rad": -0.0026519536297660248
          }
        },
        "elapsed_seconds": 105.01663532700013
      },
      {
        "cut": "5:8",
        "charges": {
          "3": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": 0.22423110054943818
              },
              "0.025": {
                "total": 0.19439080651189994
              },
              "0.0125": {
                "total": 0.16548453472370167
              },
              "0.00625": {
                "total": 0.14646491400699213
              },
              "0.003125": {
                "total": 0.13612176056473274
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.2243684380990261
              },
              "0.025": {
                "total": 0.1944140887426161
              },
              "0.0125": {
                "total": 0.16546825124342218
              },
              "0.00625": {
                "total": 0.1464350991912835
              },
              "0.003125": {
                "total": 0.1360900750890714
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                0.0002118660479274448,
                -6.566045525679964e-05,
                -7.382625984944657e-06,
                -1.1786135349477894e-06,
                -3.0680356219274507e-07
              ],
              "0.025": [
                1.2531723396658201e-05,
                -1.1777149945713106e-05,
                1.4915075049817816e-05,
                5.595545406737734e-06,
                2.0170368072187222e-06
              ],
              "0.0125": [
                -0.00011508731385190263,
                4.682602356359533e-05,
                3.619967323215123e-05,
                1.1719292668473102e-05,
                4.0588441027819555e-06
              ],
              "0.00625": [
                -0.00019820862898023428,
                9.617495420666256e-05,
                5.1927150443664694e-05,
                1.5152601878516692e-05,
                5.139106741061661e-06
              ],
              "0.003125": [
                -0.00025397583262587453,
                0.00013377823854099358,
                6.156935184557788e-05,
                1.938216592223263e-05,
                7.560600657194327e-06
              ]
            },
            "minimum_lambda": 0.32904931839868096,
            "compression_leakage_low20": 9.208037164912253e-05,
            "compression_leakage_heat_weighted": 7.456555375888894e-05
          },
          "4": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": 0.43681312509873155
              },
              "0.025": {
                "total": 0.38096537389650936
              },
              "0.0125": {
                "total": 0.3291164203450491
              },
              "0.00625": {
                "total": 0.2952967601019263
              },
              "0.003125": {
                "total": 0.27708436053986807
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.4368477079103075
              },
              "0.025": {
                "total": 0.3808023318645061
              },
              "0.0125": {
                "total": 0.3288896113231783
              },
              "0.00625": {
                "total": 0.29504869531433153
              },
              "0.003125": {
                "total": 0.2768315990146436
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                -0.00012113842399141816,
                9.884569536766641e-05,
                4.005892162428637e-05,
                1.2491640758321293e-05,
                4.324977816698265e-06
              ],
              "0.025": [
                -0.0005034942994972536,
                0.0002196368401577442,
                8.591760328835463e-05,
                2.5990398635392098e-05,
                8.907425414782233e-06
              ],
              "0.0125": [
                -0.0007422799508329803,
                0.0003417320756450848,
                0.0001247612447758395,
                3.658526281113961e-05,
                1.239234572909028e-05
              ],
              "0.00625": [
                -0.000895231794372453,
                0.00043975099899495884,
                0.00015126299506225405,
                4.2149686577376555e-05,
                1.4003326140469077e-05
              ],
              "0.003125": [
                -0.0009968221418825696,
                0.0005122968150628182,
                0.00016690208824837738,
                4.732535345908229e-05,
                1.7536359891979353e-05
              ]
            },
            "minimum_lambda": 0.18947229556879885,
            "compression_leakage_low20": 0.00024000448655469575,
            "compression_leakage_heat_weighted": 0.00017445855142385932
          },
          "5": {
            "sign": -1,
            "flat": {
              "0.05": {
                "total": 0.6235712130661933
              },
              "0.025": {
                "total": 0.5414318486383685
              },
              "0.0125": {
                "total": 0.46231078803835046
              },
              "0.00625": {
                "total": 0.4099335369920489
              },
              "0.003125": {
                "total": 0.3816124059810349
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.6231031997459048
              },
              "0.025": {
                "total": 0.5403012899363879
              },
              "0.0125": {
                "total": 0.46099352907275215
              },
              "0.00625": {
                "total": 0.408572416499002
              },
              "0.003125": {
                "total": 0.38024419000873655
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                -0.000283595872171305,
                -0.00020181074213718175,
                6.447451839260154e-06,
                7.740352074193588e-06,
                3.2054901096681757e-06
              ],
              "0.025": [
                -0.0015143144218690008,
                0.00014258426703220306,
                0.0001654293213812011,
                5.601804181244556e-05,
                1.9724089660885097e-05
              ],
              "0.0125": [
                -0.0023109784693613467,
                0.0005538859953163888,
                0.0003111417673477834,
                9.588768436115391e-05,
                3.2804056735238896e-05
              ],
              "0.00625": [
                -0.002827470014377109,
                0.0009013768462942107,
                0.0004104053809304842,
                0.00011637283707803536,
                3.8194457033820586e-05
              ],
              "0.003125": [
                -0.0031719106038061717,
                0.0011632714333802974,
                0.0004677350752901044,
                0.00012624130136284703,
                4.6446821455485565e-05
              ]
            },
            "minimum_lambda": 0.11302879748428996,
            "compression_leakage_low20": 0.000551109695393226,
            "compression_leakage_heat_weighted": 0.0003974639114028621
          }
        },
        "combined": {
          "0.05": {
            "eta_total": 0.000639933681449479,
            "phase_rad": -0.0020104109524263537
          },
          "0.025": {
            "eta_total": 0.000990798900696005,
            "phase_rad": -0.0031126865476114123
          },
          "0.0125": {
            "eta_total": 0.0010741664634440545,
            "phase_rad": -0.003374593470288371
          },
          "0.00625": {
            "eta_total": 0.0010832408897328352,
            "phase_rad": -0.0034031016212527463
          },
          "0.003125": {
            "eta_total": 0.001083768971437249,
            "phase_rad": -0.0034047606388558278
          }
        },
        "elapsed_seconds": 201.9010053230004
      }
    ],
    "limitations": [
      "Finite Galerkin form trace is not the continuum APS eta.",
      "Band window contributions involve cancellations; inspect cutoffs and deltas.",
      "Only one nonflat shape and one extension per run."
    ]
  },
  "L3_stage27_polyakov_L5p10_fine_spectral_bands.json": {
    "parameters": {
      "case": "polyakov_sensitive",
      "cuts": "5:10",
      "extra": 0,
      "angular_covariant": false,
      "angular_union": false,
      "deltas": ".05,.025,.0125,.00625,.003125",
      "nq": 48,
      "output": "L3_stage27_polyakov_L5p10_fine_spectral_bands.json"
    },
    "case_details": {
      "hx": 0.46875,
      "hy": 0.03125,
      "max_plaquette_angle": 0.48,
      "amplitude": 0.9602898565
    },
    "rows": [
      {
        "cut": "5:10",
        "charges": {
          "3": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": 0.22442362821274028
              },
              "0.025": {
                "total": 0.19457806996672394
              },
              "0.0125": {
                "total": 0.16560663868806247
              },
              "0.00625": {
                "total": 0.14624925315584275
              },
              "0.003125": {
                "total": 0.13543393495084463
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.22456813668106726
              },
              "0.025": {
                "total": 0.19460850341882555
              },
              "0.0125": {
                "total": 0.16559742476991915
              },
              "0.00625": {
                "total": 0.1462270145559829
              },
              "0.003125": {
                "total": 0.13540598726957126
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                0.0014283770685949992,
                -0.0008596756609473705,
                -0.00034961508425174204,
                -6.569831371064372e-05,
                -7.391144653909332e-06,
                -1.180853915929217e-06,
                -3.0754278593832923e-07
              ],
              "0.025": [
                0.0012961686527270255,
                -0.0009002399020700824,
                -0.0003762045287129534,
                -1.1812753110351792e-05,
                1.4909396551736342e-05,
                5.595423409834703e-06,
                2.017163302774072e-06
              ],
              "0.0125": [
                0.0012029082475961128,
                -0.0009345667679456771,
                -0.00037625580201938735,
                4.679927903500358e-05,
                3.6172714511145676e-05,
                1.1681229439966523e-05,
                4.0471812387705974e-06
              ],
              "0.00625": [
                0.0011370500388755422,
                -0.0009609032442640109,
                -0.00036719580163446786,
                9.61524326464902e-05,
                5.1896508826212995e-05,
                1.5516469271854155e-05,
                5.2449964252792615e-06
              ],
              "0.003125": [
                0.0010905132099088277,
                -0.0009802614828613443,
                -0.0003570771779344284,
                0.00013371537177486736,
                6.217923119715418e-05,
                1.7469024653000986e-05,
                5.514141976682013e-06
              ]
            },
            "minimum_lambda": 0.32882463019138747,
            "compression_leakage_low20": 4.040797411825059e-05,
            "compression_leakage_heat_weighted": 3.682317609030386e-05
          },
          "4": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": 0.43759274047393315
              },
              "0.025": {
                "total": 0.38173507903942117
              },
              "0.0125": {
                "total": 0.32976729357168694
              },
              "0.00625": {
                "total": 0.29537624745247965
              },
              "0.003125": {
                "total": 0.2761699839577576
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.43773204653828857
              },
              "0.025": {
                "total": 0.3816767156799036
              },
              "0.0125": {
                "total": 0.32964505960467144
              },
              "0.00625": {
                "total": 0.29523332512125594
              },
              "0.003125": {
                "total": 0.27601788631883933
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                0.0016127095337451491,
                -0.001861758755548254,
                0.00023274574753300026,
                9.876080766296758e-05,
                4.003911345278402e-05,
                1.2486379141177575e-05,
                4.323238370856561e-06
              ],
              "0.025": [
                0.0006472510765785922,
                -0.0013540545981570173,
                0.0003080761208625882,
                0.0002195663017041105,
                8.59031430307522e-05,
                2.598777954894438e-05,
                8.90681691534563e-06
              ],
              "0.0125": [
                -3.185870030708582e-05,
                -0.0009930944679312215,
                0.00038739568202511565,
                0.00034167832152220967,
                0.00012473945912666595,
                3.653541823680356e-05,
                1.2370320313323871e-05
              ],
              "0.00625": [
                -0.0005107339055030469,
                -0.0007375840471880168,
                0.00045777916647887773,
                0.000439716622072428,
                0.0001511296744093893,
                4.2562592283587955e-05,
                1.4207566229774461e-05
              ],
              "0.003125": [
                -0.0008488687724196309,
                -0.0005568866825301777,
                0.0005136063261897972,
                0.0005122350546928889,
                0.00016754688264969397,
                4.558455234364043e-05,
                1.4685000169652879e-05
              ]
            },
            "minimum_lambda": 0.18913825243211163,
            "compression_leakage_low20": 0.00010622148326113745,
            "compression_leakage_heat_weighted": 8.625238292787353e-05
          },
          "5": {
            "sign": -1,
            "flat": {
              "0.05": {
                "total": 0.6259053073264677
              },
              "0.025": {
                "total": 0.5437510170077333
              },
              "0.0125": {
                "total": 0.46444250788805785
              },
              "0.00625": {
                "total": 0.4111812919452154
              },
              "0.003125": {
                "total": 0.38126692865690065
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.6261361131199947
              },
              "0.025": {
                "total": 0.5433191339287207
              },
              "0.0125": {
                "total": 0.4638237731452798
              },
              "0.00625": {
                "total": 0.410519653674905
              },
              "0.003125": {
                "total": 0.3805914140181694
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                -0.0018382544603847695,
                0.002821484993611373,
                -0.0005676351127349016,
                -0.00020209731955000976,
                6.383873075204577e-06,
                7.723774718425974e-06,
                3.2000447926288852e-06
              ],
              "0.025": [
                -0.0034052115105382974,
                0.003525616411679769,
                -0.0009357610190665888,
                0.00014235857809609398,
                0.0001653859336786384,
                5.6007448333002946e-05,
                1.9721078811171886e-05
              ],
              "0.0125": [
                -0.004497421115409184,
                0.003976440752629248,
                -0.0010911897902761147,
                0.000553717897058506,
                0.00031114639816025996,
                9.581703983319381e-05,
                3.275407522536529e-05
              ],
              "0.00625": [
                -0.005264101897250573,
                0.004276620097079312,
                -0.0011412777342862945,
                0.0009012876328151342,
                0.00040997432273484624,
                0.00011700415102056799,
                3.885515757196022e-05
              ],
              "0.003125": [
                -0.005804229814369788,
                0.004481961402175508,
                -0.0011509973704758591,
                0.0011632219120676912,
                0.0004687235279948049,
                0.00012575507207643853,
                4.005063179887431e-05
              ]
            },
            "minimum_lambda": 0.11248557599322982,
            "compression_leakage_low20": 0.00024788077875334547,
            "compression_leakage_heat_weighted": 0.00019568030621482007
          }
        },
        "combined": {
          "0.05": {
            "eta_total": 5.300873915919588e-05,
            "phase_rad": -0.00016653186551858736
          },
          "0.025": {
            "eta_total": 0.0004039531715875088,
            "phase_rad": -0.0012690563162536148
          },
          "0.0125": {
            "eta_total": 0.00048728685762047114,
            "phase_rad": -0.0015308568120913277
          },
          "0.00625": {
            "eta_total": 0.0004964773392449407,
            "phase_rad": -0.0015597295616457132
          },
          "0.003125": {
            "eta_total": 0.0004954693185429547,
            "phase_rad": -0.0015565627712136876
          }
        },
        "elapsed_seconds": 158.65217915999983
      }
    ],
    "limitations": [
      "Finite Galerkin form trace is not the continuum APS eta.",
      "Band window contributions involve cancellations; inspect cutoffs and deltas.",
      "Only one nonflat shape and one extension per run."
    ]
  },
  "L3_stage27_polyakov_L6p6_fine_spectral_bands.json": {
    "parameters": {
      "case": "polyakov_sensitive",
      "cuts": "6:6",
      "extra": 0,
      "angular_covariant": false,
      "angular_union": false,
      "deltas": ".05,.025,.0125,.00625,.003125",
      "nq": 48,
      "output": "L3_stage27_polyakov_L6p6_fine_spectral_bands.json"
    },
    "case_details": {
      "hx": 0.46875,
      "hy": 0.03125,
      "max_plaquette_angle": 0.48,
      "amplitude": 0.9602898565
    },
    "rows": [
      {
        "cut": "6:6",
        "charges": {
          "3": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": 0.2355479492391301
              },
              "0.025": {
                "total": 0.2104550454500941
              },
              "0.0125": {
                "total": 0.17911020760576726
              },
              "0.00625": {
                "total": 0.1563682300836867
              },
              "0.003125": {
                "total": 0.1446859835930431
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.23569791934332268
              },
              "0.025": {
                "total": 0.21048760693704446
              },
              "0.0125": {
                "total": 0.17909933432180744
              },
              "0.00625": {
                "total": 0.15634296385741214
              },
              "0.003125": {
                "total": 0.14463408806109856
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                0.0014110489580942964,
                -0.0008583579826461352,
                -0.000331901224806877,
                -6.131895933576825e-05,
                -7.724197203941296e-06,
                -1.38878648527508e-06,
                -3.8770342374212785e-07
              ],
              "0.025": [
                0.001278957242223655,
                -0.0008975791367353547,
                -0.00035215767790106045,
                -1.5345507099931432e-05,
                1.2215296092531885e-05,
                4.747390929808748e-06,
                1.7238794391765625e-06
              ],
              "0.0125": [
                0.0011857756495962657,
                -0.0009305175410612432,
                -0.0003502853866890199,
                3.6473506267759026e-05,
                3.2359656502299605e-05,
                1.1267507813545255e-05,
                4.053323612637945e-06
              ],
              "0.00625": [
                0.0011199718490872979,
                -0.0009556767997087601,
                -0.0003411953901907572,
                8.114845813289584e-05,
                5.142495605523628e-05,
                1.5175689961626979e-05,
                3.885010382131265e-06
              ],
              "0.003125": [
                0.0010734730239712609,
                -0.0009741255124459947,
                -0.00033157074035339296,
                0.0001161784913197017,
                6.187092597097904e-05,
                3.283261087838607e-06,
                -1.0049814984786076e-06
              ]
            },
            "minimum_lambda": 0.3297239530705221,
            "compression_leakage_low20": 0.00022469678734698406,
            "compression_leakage_heat_weighted": 0.0001662326601988058
          },
          "4": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": 0.4556528818858823
              },
              "0.025": {
                "total": 0.407988029506149
              },
              "0.0125": {
                "total": 0.3517548538878974
              },
              "0.00625": {
                "total": 0.3115289595804904
              },
              "0.003125": {
                "total": 0.2899363892486629
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.4555076797414693
              },
              "0.025": {
                "total": 0.40763313078541036
              },
              "0.0125": {
                "total": 0.3513279487666938
              },
              "0.00625": {
                "total": 0.31108084671534436
              },
              "0.003125": {
                "total": 0.28945162892210113
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                0.0012634753119876718,
                -0.0018460984996234164,
                0.0002806041416647531,
                0.00010431761700928355,
                3.7143963330083136e-05,
                1.1413116429402192e-05,
                3.942204786020007e-06
              ],
              "0.025": [
                0.0003004725391501095,
                -0.001335930225471793,
                0.0003673857643449324,
                0.0002015292242268235,
                7.908613804594178e-05,
                2.4227848797153152e-05,
                8.329990168240431e-06
              ],
              "0.0125": [
                -0.0003769272996915207,
                -0.0009719618536503938,
                0.00044604846204174264,
                0.0003101782322968427,
                0.00011803251757449423,
                3.550001582863088e-05,
                1.2224804394007048e-05
              ],
              "0.00625": [
                -0.0008546029562236379,
                -0.0007137666520177222,
                0.0005120156145406729,
                0.000402014810811549,
                0.00014929568696765705,
                4.359593514611029e-05,
                1.3334695614786521e-05
              ],
              "0.003125": [
                -0.0011918930278166373,
                -0.0005309524558058665,
                0.0005633244601970233,
                0.0004718248887786991,
                0.00016961466029696143,
                2.9033300098596504e-05,
                4.287847693351665e-06
              ]
            },
            "minimum_lambda": 0.1904180470814007,
            "compression_leakage_low20": 0.0005903879958220725,
            "compression_leakage_heat_weighted": 0.00038181352136647755
          },
          "5": {
            "sign": -1,
            "flat": {
              "0.05": {
                "total": 0.6501429019548436
              },
              "0.025": {
                "total": 0.5802776806901799
              },
              "0.0125": {
                "total": 0.49424330852493337
              },
              "0.00625": {
                "total": 0.43182428534557016
              },
              "0.003125": {
                "total": 0.39809032423885016
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.6482626841632398
              },
              "0.025": {
                "total": 0.5777047762965484
              },
              "0.0125": {
                "total": 0.4914684547412809
              },
              "0.00625": {
                "total": 0.42901561157086787
              },
              "0.003125": {
                "total": 0.3952172074804716
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                -0.004069372632073187,
                0.0028399286591457296,
                -0.00045719301492122555,
                -0.00019783426429263729,
                -2.5922139822269485e-06,
                4.697424898373118e-06,
                2.1482496237036457e-06
              ],
              "0.025": [
                -0.005629855482237933,
                0.003550249312591125,
                -0.000807145290487643,
                9.14891402120227e-05,
                0.00015089927444632972,
                5.27569525102696e-05,
                1.8701699331756874e-05
              ],
              "0.0125": [
                -0.006717613772154296,
                0.004008591035168374,
                -0.0009718306017886813,
                0.000479333711688984,
                0.0003003508989214976,
                9.384545290013271e-05,
                3.246949161244371e-05
              ],
              "0.00625": [
                -0.007481191631469319,
                0.004315441912904061,
                -0.0010377174250819077,
                0.0008209421200286449,
                0.0004083609828196,
                0.0001249789255275656,
                4.051134056659231e-05
              ],
              "0.003125": [
                -0.008019141203633007,
                0.0045260263072401385,
                -0.0010617050374721604,
                0.0010818182055065406,
                0.0004853719091826303,
                0.00010147372322182047,
                1.3039337574655141e-05
              ]
            },
            "minimum_lambda": 0.11441534316669626,
            "compression_leakage_low20": 0.0013436189520483089,
            "compression_leakage_heat_weighted": 0.0008634203494918703
          }
        },
        "combined": {
          "0.05": {
            "eta_total": 0.0018849857513778255,
            "phase_rad": -0.005921857388650012
          },
          "0.025": {
            "eta_total": 0.0022505671598443055,
            "phase_rad": -0.0070703652557773155
          },
          "0.0125": {
            "eta_total": 0.002337075378487593,
            "phase_rad": -0.007342138839942206
          },
          "0.00625": {
            "eta_total": 0.00233529468326385,
            "phase_rad": -0.007336544620909015
          },
          "0.003125": {
            "eta_total": 0.0023364608998734243,
            "phase_rad": -0.007340208398442147
          }
        },
        "elapsed_seconds": 124.54484391700043
      }
    ],
    "limitations": [
      "Finite Galerkin form trace is not the continuum APS eta.",
      "Band window contributions involve cancellations; inspect cutoffs and deltas.",
      "Only one nonflat shape and one extension per run."
    ]
  },
  "L3_stage28_different_shape_quarter_amplitude_p8.json": {
    "parameters": {
      "case": "extension_test",
      "cuts": "4:8",
      "extra": 0,
      "angular_covariant": false,
      "angular_union": false,
      "deltas": ".05,.025,.0125,.00625,.003125",
      "nq": 48,
      "amplitude_scale": 0.25,
      "output": "L3_stage28_different_shape_quarter_amplitude_p8.json"
    },
    "case_details": {
      "hx": -0.15625,
      "hy": 0.09375,
      "max_plaquette_angle": 0.8,
      "amplitude": 0.25
    },
    "rows": [
      {
        "cut": "4:8",
        "charges": {
          "3": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": -0.19510628030665086
              },
              "0.025": {
                "total": -0.1647391414925707
              },
              "0.0125": {
                "total": -0.1413363046908831
              },
              "0.00625": {
                "total": -0.12771165825940894
              },
              "0.003125": {
                "total": -0.12027062148826322
              }
            },
            "nonflat": {
              "0.05": {
                "total": -0.19512655025110168
              },
              "0.025": {
                "total": -0.16474127310933598
              },
              "0.0125": {
                "total": -0.14133474192417556
              },
              "0.00625": {
                "total": -0.12770955719882796
              },
              "0.003125": {
                "total": -0.1202709407769603
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                -0.0005872138854255832,
                0.00037387462358387524,
                0.00018080733604964455,
                1.2667627908951457e-05,
                -4.9627155419840197e-08,
                -2.498079648125852e-07,
                -1.0621144865604476e-07
              ],
              "0.025": [
                -0.0006330368239962081,
                0.0004942812461444235,
                0.0001542958784619547,
                -8.738131586576159e-06,
                -6.256913514616005e-06,
                -1.9880212099592127e-06,
                -6.888510617219547e-07
              ],
              "0.0125": [
                -0.0006651387725990499,
                0.0005799058546425706,
                0.0001280272514856129,
                -2.6092122582359323e-05,
                -1.0873381406774005e-05,
                -3.1965016912913896e-06,
                -1.0695611418051407e-06
              ],
              "0.00625": [
                -0.0006877168415072715,
                0.0006404136658486603,
                0.00010665379125220087,
                -3.893120881960643e-05,
                -1.3590459286422218e-05,
                -3.4781123768520827e-06,
                -1.2497745290581189e-06
              ],
              "0.003125": [
                -0.0007036361920124551,
                0.000683145809062008,
                9.053002996917137e-05,
                -4.812633618572759e-05,
                -1.478406624116739e-05,
                -5.532548952594252e-06,
                -1.9159843312674396e-06
              ]
            },
            "minimum_lambda": 1.9168559742188482,
            "compression_leakage_low20": 1.2388845836819318e-05,
            "compression_leakage_heat_weighted": 1.7832253750266328e-05
          },
          "4": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": -0.5273306825541356
              },
              "0.025": {
                "total": -0.4706065718984632
              },
              "0.0125": {
                "total": -0.428352068379084
              },
              "0.00625": {
                "total": -0.40396852354841667
              },
              "0.003125": {
                "total": -0.3912460645621203
              }
            },
            "nonflat": {
              "0.05": {
                "total": -0.5273431346819135
              },
              "0.025": {
                "total": -0.4705906903240778
              },
              "0.0125": {
                "total": -0.42833161652063434
              },
              "0.00625": {
                "total": -0.40394779024907423
              },
              "0.003125": {
                "total": -0.39122932118290626
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                -0.0015035611483978917,
                0.0013065847593787816,
                0.00020424844019880511,
                -8.342166846149468e-06,
                -7.896499405361107e-06,
                -2.5833201734316164e-06,
                -9.02192529540595e-07
              ],
              "0.025": [
                -0.0014711578061558095,
                0.0014311391930630218,
                0.00013490193875173584,
                -5.166814092974481e-05,
                -1.961817034254812e-05,
                -5.759922282339187e-06,
                -1.9555177180321723e-06
              ],
              "0.0125": [
                -0.0014465513231368687,
                0.0015162063014148852,
                7.325062134433402e-05,
                -8.495886275655673e-05,
                -2.7295444591967505e-05,
                -7.657556608142713e-06,
                -2.541877215131265e-06
              ],
              "0.00625": [
                -0.001428543338815258,
                0.00157501997238986,
                2.487472803938684e-05,
                -0.00010847475430325604,
                -3.138417326143533e-05,
                -7.980394955413306e-06,
                -2.7787397526100183e-06
              ],
              "0.003125": [
                -0.0014155928881044444,
                0.0016160813839257576,
                -1.1055108565638516e-05,
                -0.00012483704016082176,
                -3.298437123215939e-05,
                -1.104709913224422e-05,
                -3.821497513066541e-06
              ]
            },
            "minimum_lambda": 0.4263114528185689,
            "compression_leakage_low20": 2.793030946068864e-05,
            "compression_leakage_heat_weighted": 3.31739701369286e-05
          },
          "5": {
            "sign": -1,
            "flat": {
              "0.05": {
                "total": -0.7951149802122989
              },
              "0.025": {
                "total": -0.7019824615355966
              },
              "0.0125": {
                "total": -0.6348928540980693
              },
              "0.00625": {
                "total": -0.5965581096456664
              },
              "0.003125": {
                "total": -0.5773409967626021
              }
            },
            "nonflat": {
              "0.05": {
                "total": -0.7937719011176041
              },
              "0.025": {
                "total": -0.7006551143799853
              },
              "0.0125": {
                "total": -0.6335759983413555
              },
              "0.00625": {
                "total": -0.5952449131297013
              },
              "0.003125": {
                "total": -0.5760293892918186
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                0.001177402446506881,
                0.00015470618184637575,
                4.4915925974942095e-05,
                -2.0165820260681366e-05,
                -9.781677587302612e-06,
                -2.9784457599643654e-06,
                -1.0195160273867264e-06
              ],
              "0.025": [
                0.001206666149706992,
                0.00017339750246408991,
                2.0448230104941345e-05,
                -5.2097085967831025e-05,
                -1.5645240816992978e-05,
                -4.089596095754877e-06,
                -1.3328037818732472e-06
              ],
              "0.0125": [
                0.0012274940694838588,
                0.00018716438862460827,
                -8.321940103750425e-06,
                -7.070820524367194e-05,
                -1.4598907311862142e-05,
                -3.195747231283033e-06,
                -9.77901503015563e-07
              ],
              "0.00625": [
                0.001242270606369833,
                0.00019705427777733098,
                -3.3118873817739036e-05,
                -7.901965168455316e-05,
                -1.1394826553906556e-05,
                -1.9953588118095528e-06,
                -5.99657316788238e-07
              ],
              "0.003125": [
                0.0012527367075106932,
                0.0002040918588148144,
                -5.2190149393532836e-05,
                -8.251488713090227e-05,
                -8.48511248621557e-06,
                -1.5853011849017995e-06,
                -4.456453404563798e-07
              ]
            },
            "minimum_lambda": 0.01028474911408357,
            "compression_leakage_low20": 0.0007373472402663284,
            "compression_leakage_heat_weighted": 0.000666642004453492
          }
        },
        "combined": {
          "0.05": {
            "eta_total": -0.001375801166919652,
            "phase_rad": 0.004322206838795043
          },
          "0.025": {
            "eta_total": -0.0013135971979899904,
            "phase_rad": 0.00412678730698149
          },
          "0.0125": {
            "eta_total": -0.0012948411315574278,
            "phase_rad": 0.00406786338646671
          },
          "0.00625": {
            "eta_total": -0.0012903621560394424,
            "phase_rad": 0.004053792269883799
          },
          "0.003125": {
            "eta_total": -0.0012951833802641484,
            "phase_rad": 0.004068938592489444
          }
        },
        "elapsed_seconds": 33.70804308700008
      }
    ],
    "limitations": [
      "Finite Galerkin form trace is not the continuum APS eta.",
      "Band window contributions involve cancellations; inspect cutoffs and deltas.",
      "Only one nonflat shape and one extension per run."
    ]
  },
  "L3_stage27_polyakov_p10_fine_spectral_bands.json": {
    "parameters": {
      "case": "polyakov_sensitive",
      "cuts": "4:10",
      "extra": 0,
      "angular_covariant": false,
      "angular_union": false,
      "deltas": ".05,.025,.0125,.00625,.003125",
      "nq": 48,
      "output": "L3_stage27_polyakov_p10_fine_spectral_bands.json"
    },
    "case_details": {
      "hx": 0.46875,
      "hy": 0.03125,
      "max_plaquette_angle": 0.48,
      "amplitude": 0.9602898565
    },
    "rows": [
      {
        "cut": "4:10",
        "charges": {
          "3": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": 0.20599353186662087
              },
              "0.025": {
                "total": 0.17597050815827658
              },
              "0.0125": {
                "total": 0.1527382427004194
              },
              "0.00625": {
                "total": 0.13887457964937616
              },
              "0.003125": {
                "total": 0.13156187611132383
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.20609687783097003
              },
              "0.025": {
                "total": 0.17596620438379318
              },
              "0.0125": {
                "total": 0.15269939854973927
              },
              "0.00625": {
                "total": 0.13882619109945257
              },
              "0.003125": {
                "total": 0.13150976446346357
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                0.0014159334634601395,
                -0.0008703174409245007,
                -0.00037489364336668746,
                -6.155305977676578e-05,
                -5.194430020078605e-06,
                -5.383880485303888e-07,
                -9.05369738830094e-08
              ],
              "0.025": [
                0.001283716035502258,
                -0.0009174794025712807,
                -0.00039694422289703046,
                -2.0945902300117947e-07,
                1.7930424188808414e-05,
                6.399280544470282e-06,
                2.28356977718773e-06
              ],
              "0.0125": [
                0.0011904489815386388,
                -0.0009573061834444452,
                -0.0003898896884665243,
                6.157229599476621e-05,
                3.945468963008347e-05,
                1.2546163621285356e-05,
                4.3295904463246104e-06
              ],
              "0.00625": [
                0.001124585936057687,
                -0.000987829750075997,
                -0.00037458078552260465,
                0.00011242779953199444,
                5.525587609721272e-05,
                1.6282984919367693e-05,
                5.469389068056985e-06
              ],
              "0.003125": [
                0.0010780456322669885,
                -0.0010102520928176317,
                -0.0003596748392257765,
                0.00015084975891876962,
                6.536050295241624e-05,
                1.796392116354406e-05,
                5.595468885448429e-06
              ]
            },
            "minimum_lambda": 0.3288395572600436,
            "compression_leakage_low20": 4.8093619865224865e-05,
            "compression_leakage_heat_weighted": 5.630000658108206e-05
          },
          "4": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": 0.4054235700155652
              },
              "0.025": {
                "total": 0.34954344298447093
              },
              "0.0125": {
                "total": 0.3077884166597334
              },
              "0.00625": {
                "total": 0.28313586030059495
              },
              "0.003125": {
                "total": 0.27014384322800833
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.4054711405090012
              },
              "0.025": {
                "total": 0.3494115525796356
              },
              "0.0125": {
                "total": 0.3076013344743905
              },
              "0.00625": {
                "total": 0.28293359535740925
              },
              "0.003125": {
                "total": 0.2699356940820415
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                0.0015717607502536146,
                -0.0018943387487842522,
                0.00018209057559631647,
                0.00012102034157138175,
                4.755806203642077e-05,
                1.4495881788197367e-05,
                4.983630975174524e-06
              ],
              "0.025": [
                0.0006058341956494129,
                -0.0014042280735255819,
                0.0002827718367161558,
                0.00025556688964940844,
                9.163293100344222e-05,
                2.723504033571786e-05,
                9.296775338982904e-06
              ],
              "0.0125": [
                -7.360765418396031e-05,
                -0.0010576077842174847,
                0.00038954973116933633,
                0.0003762973432823724,
                0.00012826119435965788,
                3.7378027598521796e-05,
                1.2646956647913501e-05
              ],
              "0.00625": [
                -0.0005527180665448883,
                -0.0008128641269934955,
                0.0004815415458474803,
                0.00047016845030811716,
                0.00015393119015384704,
                4.326104149172602e-05,
                1.4415022550163387e-05
              ],
              "0.003125": [
                -0.0008910193931846999,
                -0.0006399850047918987,
                0.0005530863265736652,
                0.0005391681369640855,
                0.00016995928397969817,
                4.5943261426040216e-05,
                1.4698243065408567e-05
              ]
            },
            "minimum_lambda": 0.18915629580067822,
            "compression_leakage_low20": 0.00013416182823915434,
            "compression_leakage_heat_weighted": 0.000130619401214712
          },
          "5": {
            "sign": -1,
            "flat": {
              "0.05": {
                "total": 0.5768536797741977
              },
              "0.025": {
                "total": 0.49522443653548015
              },
              "0.0125": {
                "total": 0.4318869345229884
              },
              "0.00625": {
                "total": 0.39378524037415225
              },
              "0.003125": {
                "total": 0.3735551786028803
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.5771578580016203
              },
              "0.025": {
                "total": 0.49492268896044894
              },
              "0.0125": {
                "total": 0.431415287716704
              },
              "0.00625": {
                "total": 0.3932786074135147
              },
              "0.003125": {
                "total": 0.37303938241937584
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                -0.0019113448419149082,
                0.0028894150293332643,
                -0.0005890738421500466,
                -0.0001283024613464856,
                2.6040345980971047e-05,
                1.2656205233626747e-05,
                4.787792288869948e-06
              ],
              "0.025": [
                -0.0034804959660235113,
                0.0035861610359601004,
                -0.0008849776664374698,
                0.0002287155979913691,
                0.00017238056523161127,
                5.664441191865696e-05,
                1.9824446331477737e-05
              ],
              "0.0125": [
                -0.0045742002132626025,
                0.004028379387559011,
                -0.0009725652115205874,
                0.0006147182235252402,
                0.0003061000084150084,
                9.384271083822185e-05,
                3.207828816337646e-05
              ],
              "0.00625": [
                -0.0053419155759633075,
                0.004321429979402935,
                -0.0009726634524797051,
                0.0009346159972436485,
                0.0003996190325737947,
                0.00011430357785098544,
                3.797748073401403e-05
              ],
              "0.003125": [
                -0.005882766757940638,
                0.004521411356091909,
                -0.0009473351830784904,
                0.0011752721287698886,
                0.00045607796594347716,
                0.00012258737083369053,
                3.8956935875640586e-05
              ]
            },
            "minimum_lambda": 0.11249424430492365,
            "compression_leakage_low20": 0.000326962065058245,
            "compression_leakage_heat_weighted": 0.0002939968633563794
          }
        },
        "combined": {
          "0.05": {
            "eta_total": -0.0001532617696387449,
            "phase_rad": 0.0004814860495732522
          },
          "0.025": {
            "eta_total": 0.00016555339571671605,
            "phase_rad": -0.000520101331760479
          },
          "0.0125": {
            "eta_total": 0.0002457204702588176,
            "phase_rad": -0.0007719536242017307
          },
          "0.00625": {
            "eta_total": 0.0002559794675263019,
            "phase_rad": -0.000804183214650457
          },
          "0.003125": {
            "eta_total": 0.00025553538968058065,
            "phase_rad": -0.0008027881029527172
          }
        },
        "elapsed_seconds": 51.57189194000057
      }
    ],
    "limitations": [
      "Finite Galerkin form trace is not the continuum APS eta.",
      "Band window contributions involve cancellations; inspect cutoffs and deltas.",
      "Only one nonflat shape and one extension per run."
    ]
  },
  "L3_stage27_polyakov_p12_spectral_bands.json": {
    "parameters": {
      "case": "polyakov_sensitive",
      "cuts": "4:12",
      "extra": 0,
      "angular_covariant": false,
      "angular_union": false,
      "deltas": ".05,.025,.0125,.00625,.003125",
      "nq": 48,
      "output": "L3_stage27_polyakov_p12_spectral_bands.json"
    },
    "case_details": {
      "hx": 0.46875,
      "hy": 0.03125,
      "max_plaquette_angle": 0.48,
      "amplitude": 0.9602898565
    },
    "rows": [
      {
        "cut": "4:12",
        "charges": {
          "3": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": 0.20604616845559204
              },
              "0.025": {
                "total": 0.17602222045458554
              },
              "0.0125": {
                "total": 0.15278329547782304
              },
              "0.00625": {
                "total": 0.13885851738265234
              },
              "0.003125": {
                "total": 0.13136285676308534
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.2061515972049181
              },
              "0.025": {
                "total": 0.1760199939409399
              },
              "0.0125": {
                "total": 0.15274652571038774
              },
              "0.00625": {
                "total": 0.13881216101884186
              },
              "0.003125": {
                "total": 0.1313131373995967
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                0.0001728202079519514,
                -6.156491247755885e-05,
                -5.1968223156919485e-06,
                -5.389910222751079e-07,
                -9.073280980557465e-08
              ],
              "0.025": [
                -2.86197299388391e-05,
                -2.1865897052719685e-07,
                1.7929275363075953e-05,
                6.399082391722599e-06,
                2.2835175112795487e-06
              ],
              "0.0125": [
                -0.0001546654910309364,
                6.156633965234692e-05,
                3.94539774148453e-05,
                1.2545573190726744e-05,
                4.329833333743989e-06
              ],
              "0.00625": [
                -0.00023574741481691142,
                0.00011242453710447187,
                5.526188249468933e-05,
                1.626552789929514e-05,
                5.439103507776447e-06
              ],
              "0.003125": [
                -0.00028980693947355807,
                0.00015084717902549838,
                6.531655915795187e-05,
                1.7985191105489816e-05,
                5.93864667539426e-06
              ]
            },
            "minimum_lambda": 0.3287777428067117,
            "compression_leakage_low20": 2.8820131360191013e-05,
            "compression_leakage_heat_weighted": 4.152101226435506e-05
          },
          "4": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": 0.4056546736737222
              },
              "0.025": {
                "total": 0.3497727755149777
              },
              "0.0125": {
                "total": 0.3080057991987023
              },
              "0.00625": {
                "total": 0.28324390717968423
              },
              "0.003125": {
                "total": 0.2699418286682758
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.4057345541217891
              },
              "0.025": {
                "total": 0.3496731830849907
              },
              "0.0125": {
                "total": 0.30785100871477783
              },
              "0.00625": {
                "total": 0.2830738920378251
              },
              "0.003125": {
                "total": 0.269766260113243
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                -0.00010814120922630899,
                0.00012099219281310608,
                4.755202880322301e-05,
                1.4494317675989125e-05,
                4.983118000950661e-06
              ],
              "0.025": [
                -0.0004832999611418254,
                0.0002555468843030706,
                9.162975893409198e-05,
                2.7234330786723646e-05,
                9.296557127886143e-06
              ],
              "0.0125": [
                -0.0007093583784978374,
                0.00037628507078374396,
                0.0001282597670369673,
                3.737645267613138e-05,
                1.2646604078061716e-05
              ],
              "0.00625": [
                -0.0008517427025103164,
                0.00047016237436817154,
                0.00015393430136920183,
                4.325009912620886e-05,
                1.4380785785547343e-05
              ],
              "0.003125": [
                -0.0009456263451708136,
                0.0005391650712860407,
                0.00016991813793809651,
                4.586620167863244e-05,
                1.510837923029279e-05
              ]
            },
            "minimum_lambda": 0.1890608660084554,
            "compression_leakage_low20": 8.435528361296352e-05,
            "compression_leakage_heat_weighted": 9.50209553695216e-05
          },
          "5": {
            "sign": -1,
            "flat": {
              "0.05": {
                "total": 0.5775948284041296
              },
              "0.025": {
                "total": 0.4959630070966001
              },
              "0.0125": {
                "total": 0.4326067842307345
              },
              "0.00625": {
                "total": 0.3943333879075866
              },
              "0.003125": {
                "total": 0.3736266785465128
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.5781291935969612
              },
              "0.025": {
                "total": 0.4958914037163524
              },
              "0.0125": {
                "total": 0.43236526505593365
              },
              "0.00625": {
                "total": 0.39405686713630345
              },
              "0.003125": {
                "total": 0.3733412581580542
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                0.0006193236275550129,
                -0.0001284118228228187,
                2.6017273644974442e-05,
                1.2650265813290117e-05,
                4.785848641068648e-06
              ],
              "0.025": [
                -0.0005490722188419284,
                0.00022863519320484582,
                0.00017236836372853254,
                5.664168257261612e-05,
                1.9823599088262048e-05
              ],
              "0.0125": [
                -0.0012881994476180436,
                0.0006146668559599555,
                0.00030609728806769987,
                9.383949015651788e-05,
                3.207663863083465e-05
              ],
              "0.00625": [
                -0.001762996672844297,
                0.0009345886157839933,
                0.00039962020171918633,
                0.00011432785522340339,
                3.793922883490487e-05
              ],
              "0.003125": [
                -0.002078560844674504,
                0.0011752612397696316,
                0.00045608074496031326,
                0.0001221383463149272,
                3.9660125172948785e-05
              ]
            },
            "minimum_lambda": 0.11232647941042319,
            "compression_leakage_low20": 0.00021307386631836956,
            "compression_leakage_heat_weighted": 0.00021026094651584347
          }
        },
        "combined": {
          "0.05": {
            "eta_total": -0.0003490559954379476,
            "phase_rad": 0.0010965917509593284
          },
          "0.025": {
            "eta_total": -3.0215563385669383e-05,
            "phase_rad": 9.492499195649566e-05
          },
          "0.0125": {
            "eta_total": 4.995892344082913e-05,
            "phase_rad": -0.0001569505868629637
          },
          "0.00625": {
            "eta_total": 6.014926561094362e-05,
            "phase_rad": -0.00018896449096216167
          },
          "0.003125": {
            "eta_total": 6.0132469909708434e-05,
            "phase_rad": -0.00018891172571054932
          }
        },
        "elapsed_seconds": 80.32943974299997
      }
    ],
    "limitations": [
      "Finite Galerkin form trace is not the continuum APS eta.",
      "Band window contributions involve cancellations; inspect cutoffs and deltas.",
      "Only one nonflat shape and one extension per run."
    ]
  },
  "L3_stage27_polyakov_p12_extension2_spectral_bands.json": {
    "parameters": {
      "case": "polyakov_sensitive",
      "cuts": "4:12",
      "extra": 2,
      "angular_covariant": false,
      "angular_union": false,
      "deltas": ".05,.025,.0125,.00625,.003125",
      "nq": 48,
      "output": "L3_stage27_polyakov_p12_extension2_spectral_bands.json"
    },
    "case_details": {
      "hx": 0.46875,
      "hy": 0.03125,
      "max_plaquette_angle": 0.48,
      "amplitude": 0.9602898565
    },
    "rows": [
      {
        "cut": "4:12",
        "charges": {
          "3": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": 0.20604616845559204
              },
              "0.025": {
                "total": 0.17602222045458554
              },
              "0.0125": {
                "total": 0.15278329547782304
              },
              "0.00625": {
                "total": 0.13885851738265234
              },
              "0.003125": {
                "total": 0.13136285676308534
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.20614158623132506
              },
              "0.025": {
                "total": 0.1760130473680592
              },
              "0.0125": {
                "total": 0.15274295003613544
              },
              "0.00625": {
                "total": 0.13881161897486002
              },
              "0.003125": {
                "total": 0.13131451804797553
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                0.001206942435753533,
                -0.0006491031802738356,
                -0.0003741279060919811,
                -7.600819118092766e-05,
                -9.884378940989633e-06,
                -1.8651253888919608e-06,
                -5.35878142882704e-07
              ],
              "0.025": [
                0.001112360612163077,
                -0.0006990164504809826,
                -0.0004178337852025135,
                -2.381453297188585e-05,
                1.2313098396735112e-05,
                4.989736185677038e-06,
                1.8282353859877705e-06
              ],
              "0.0125": [
                0.0010456553294693194,
                -0.0007416001010911999,
                -0.0004288189217721561,
                3.430576079274661e-05,
                3.46735969015341e-05,
                1.1455835786076257e-05,
                3.983058226031573e-06
              ],
              "0.00625": [
                0.0009985567462095224,
                -0.0007744008603790264,
                -0.00042708669051488846,
                8.431398900188292e-05,
                5.132124798540305e-05,
                1.5293728951853297e-05,
                5.1034309550782725e-06
              ],
              "0.003125": [
                0.0009652788004176904,
                -0.0007985574556814978,
                -0.0004220082711346995,
                0.00012280918152132725,
                6.175940756444898e-05,
                1.6874702492216363e-05,
                5.504919706165318e-06
              ]
            },
            "minimum_lambda": 0.330597008202569,
            "compression_leakage_low20": 2.5937444481904935e-05,
            "compression_leakage_heat_weighted": 3.2885508209171457e-05
          },
          "4": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": 0.4056546736737222
              },
              "0.025": {
                "total": 0.3497727755149777
              },
              "0.0125": {
                "total": 0.3080057991987023
              },
              "0.00625": {
                "total": 0.28324390717968423
              },
              "0.003125": {
                "total": 0.2699418286682758
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.4057540505751348
              },
              "0.025": {
                "total": 0.3496852149968824
              },
              "0.0125": {
                "total": 0.30786256770956805
              },
              "0.00625": {
                "total": 0.2830888224929454
              },
              "0.003125": {
                "total": 0.26978408944672566
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                0.002386436720137497,
                -0.0022017236553332764,
                -0.00013729039912296903,
                2.1669345937759543e-05,
                2.0718387465158347e-05,
                7.06620910883313e-06,
                2.5002932209912225e-06
              ],
              "0.025": [
                0.0017724690746956373,
                -0.0019922319330583083,
                -8.866611448776762e-05,
                0.00013220947107545067,
                6.223209688743792e-05,
                1.961933892635423e-05,
                6.807547863864685e-06
              ],
              "0.0125": [
                0.0013388097751765304,
                -0.0018443871463783568,
                -2.436895266302863e-05,
                0.00024303609061254727,
                0.00010199049080417133,
                3.1065798432584196e-05,
                1.062245488140344e-05
              ],
              "0.00625": [
                0.0010323721038293376,
                -0.0017402279655970854,
                3.560898950119573e-05,
                0.00033514953364247035,
                0.00013147502381891107,
                3.790884566164804e-05,
                1.2628782401177471e-05
              ],
              "0.003125": [
                0.0008157670772829251,
                -0.001666753353463335,
                8.392869945228476e-05,
                0.0004051718691788775,
                0.0001500496338335544,
                4.076998666164818e-05,
                1.3326865491540552e-05
              ]
            },
            "minimum_lambda": 0.19575712198778686,
            "compression_leakage_low20": 7.450446131646027e-05,
            "compression_leakage_heat_weighted": 7.57788653584502e-05
          },
          "5": {
            "sign": -1,
            "flat": {
              "0.05": {
                "total": 0.5775948284041296
              },
              "0.025": {
                "total": 0.4959630070966001
              },
              "0.0125": {
                "total": 0.4326067842307345
              },
              "0.00625": {
                "total": 0.3943333879075866
              },
              "0.003125": {
                "total": 0.3736266785465128
              }
            },
            "nonflat": {
              "0.05": {
                "total": 0.5782924209904152
              },
              "0.025": {
                "total": 0.49602428335383164
              },
              "0.0125": {
                "total": 0.43248522562783775
              },
              "0.00625": {
                "total": 0.39417812153337894
              },
              "0.003125": {
                "total": 0.3734660096696904
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                0.0024384123052768603,
                -0.0002856063534130149,
                -0.0010622488777785703,
                -0.00034740428358122355,
                -3.867737290813231e-05,
                -5.5567948843912585e-06,
                -1.3260364236868279e-06
              ],
              "0.025": [
                0.0013535216283748763,
                0.0001132929110774783,
                -0.0014777435475248901,
                -7.425928943780025e-05,
                9.634093512008585e-05,
                3.679700109366843e-05,
                1.3326618530167325e-05
              ],
              "0.0125": [
                0.0005933452863178257,
                0.0003540414908499434,
                -0.0016812878517116492,
                0.0002720404166674517,
                0.0002363765373335075,
                7.717142575977207e-05,
                2.675409188582223e-05
              ],
              "0.00625": [
                5.833923884723813e-05,
                0.0005075708421430902,
                -0.0017740213988176878,
                0.0005788392159010725,
                0.0003398600765929516,
                0.00010061764167861031,
                3.3528009443535914e-05
              ],
              "0.003125": [
                -0.0003190655835402234,
                0.0006098655170458933,
                -0.0018175618223078005,
                0.0008168902311534998,
                0.0004039397162792502,
                0.00010977442382166004,
                3.548864072180566e-05
              ]
            },
            "minimum_lambda": 0.12718575504355747,
            "compression_leakage_low20": 0.00017823626615582345,
            "compression_leakage_heat_weighted": 0.00016605385671913456
          }
        },
        "combined": {
          "0.05": {
            "eta_total": -0.000502797909139823,
            "phase_rad": 0.0015795862175939763
          },
          "0.025": {
            "eta_total": -0.00015800986185482207,
            "phase_rad": 0.0004964026211978471
          },
          "0.0125": {
            "eta_total": -6.201832792447019e-05,
            "phase_rad": 0.00019483632339543827
          },
          "0.00625": {
            "eta_total": -4.6716720321330826e-05,
            "phase_rad": 0.00014676490536130193
          },
          "0.003125": {
            "eta_total": -4.54090598509386e-05,
            "phase_rad": 0.00014265676883412794
          }
        },
        "elapsed_seconds": 81.86990392899952
      }
    ],
    "limitations": [
      "Finite Galerkin form trace is not the continuum APS eta.",
      "Band window contributions involve cancellations; inspect cutoffs and deltas.",
      "Only one nonflat shape and one extension per run."
    ]
  },
  "L3_stage28_different_shape_quarter_amplitude_p8_ext2.json": {
    "parameters": {
      "case": "extension_test",
      "cuts": "4:8",
      "extra": 2,
      "angular_covariant": false,
      "angular_union": false,
      "deltas": ".05,.025,.0125,.00625,.003125",
      "nq": 48,
      "amplitude_scale": 0.25,
      "output": "L3_stage28_different_shape_quarter_amplitude_p8_ext2.json"
    },
    "case_details": {
      "hx": -0.15625,
      "hy": 0.09375,
      "max_plaquette_angle": 0.8,
      "amplitude": 0.25
    },
    "rows": [
      {
        "cut": "4:8",
        "charges": {
          "3": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": -0.19510628030665086
              },
              "0.025": {
                "total": -0.1647391414925707
              },
              "0.0125": {
                "total": -0.1413363046908831
              },
              "0.00625": {
                "total": -0.12771165825940894
              },
              "0.003125": {
                "total": -0.12027062148826322
              }
            },
            "nonflat": {
              "0.05": {
                "total": -0.1951299505662738
              },
              "0.025": {
                "total": -0.16474372447865013
              },
              "0.0125": {
                "total": -0.1413365526132379
              },
              "0.00625": {
                "total": -0.12771108510290308
              },
              "0.003125": {
                "total": -0.12027235581340248
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                -0.0004985456123689641,
                0.0002887340854217657,
                0.00016979507717893721,
                1.5349752260692545e-05,
                9.62737366244637e-07,
                4.165248995496515e-08,
                -7.951972784241146e-09
              ],
              "0.025": [
                -0.0005391715666557967,
                0.00039440119353822967,
                0.0001505695288407244,
                -3.28334727444507e-06,
                -4.889127594257317e-06,
                -1.6357322030345796e-06,
                -5.73934729979856e-07
              ],
              "0.0125": [
                -0.0005677381472148357,
                0.00046999638246786324,
                0.00013028364955611216,
                -1.937114213883956e-05,
                -9.563426404081074e-06,
                -2.88484873412799e-06,
                -9.70389885473176e-07
              ],
              "0.00625": [
                -0.000587868846868636,
                0.0005235750147808416,
                0.00011337599799023101,
                -3.1696052669852315e-05,
                -1.242038518348143e-05,
                -3.2217365009898358e-06,
                -1.1708350437485485e-06
              ],
              "0.003125": [
                -0.0006020767899332091,
                0.0005614695221581589,
                0.0001004742799675662,
                -4.0675360282793616e-05,
                -1.3747553273711285e-05,
                -5.324618836635708e-06,
                -1.8538049429070447e-06
              ]
            },
            "minimum_lambda": 1.9181872285668486,
            "compression_leakage_low20": 1.1947637435066883e-05,
            "compression_leakage_heat_weighted": 1.5566589311468253e-05
          },
          "4": {
            "sign": 1,
            "flat": {
              "0.05": {
                "total": -0.5273306825541356
              },
              "0.025": {
                "total": -0.4706065718984632
              },
              "0.0125": {
                "total": -0.428352068379084
              },
              "0.00625": {
                "total": -0.40396852354841667
              },
              "0.003125": {
                "total": -0.3912460645621203
              }
            },
            "nonflat": {
              "0.05": {
                "total": -0.5273516273266868
              },
              "0.025": {
                "total": -0.47059636460859827
              },
              "0.0125": {
                "total": -0.4283356468405476
              },
              "0.00625": {
                "total": -0.4039511454038346
              },
              "0.003125": {
                "total": -0.3912324267178476
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                -0.0013137070763542535,
                0.0011001424631338907,
                0.0001995996712778822,
                4.058204961174261e-07,
                -4.997995680662559e-06,
                -1.7615021871445966e-06,
                -6.261532365563552e-07
              ],
              "0.025": [
                -0.0012906762944334682,
                0.001215670081668438,
                0.0001446607439763159,
                -3.6917349853976544e-05,
                -1.6032367729373886e-05,
                -4.841274940642522e-06,
                -1.6562488237533216e-06
              ],
              "0.0125": [
                -0.0012730292268590127,
                0.0012952680944205708,
                9.497143781286854e-05,
                -6.763169316142958e-05,
                -2.3991343174888796e-05,
                -6.873445473107309e-06,
                -2.2922850290455973e-06
              ],
              "0.00625": [
                -0.0012600610357152986,
                0.0013505625408852945,
                5.558256709617404e-05,
                -9.027127473965058e-05,
                -2.8504181758988445e-05,
                -7.347259867444833e-06,
                -2.5832113175142807e-06
              ],
              "0.003125": [
                -0.0012507164718184027,
                0.0013892636732666247,
                2.6153889065183566e-05,
                -0.00010637778399043285,
                -3.0476061418528017e-05,
                -1.0540379360768348e-05,
                -3.66902146819309e-06
              ]
            },
            "minimum_lambda": 0.42667366317409694,
            "compression_leakage_low20": 2.7252234407532104e-05,
            "compression_leakage_heat_weighted": 2.9094844444699336e-05
          },
          "5": {
            "sign": -1,
            "flat": {
              "0.05": {
                "total": -0.7951149802122989
              },
              "0.025": {
                "total": -0.7019824615355966
              },
              "0.0125": {
                "total": -0.6348928540980693
              },
              "0.00625": {
                "total": -0.5965581096456664
              },
              "0.003125": {
                "total": -0.5773409967626021
              }
            },
            "nonflat": {
              "0.05": {
                "total": -0.7936944902492121
              },
              "0.025": {
                "total": -0.7005705139467194
              },
              "0.0125": {
                "total": -0.6334877797422437
              },
              "0.00625": {
                "total": -0.5951552909099918
              },
              "0.003125": {
                "total": -0.575939279596925
              }
            },
            "relative_eta_by_band": {
              "0.05": [
                0.0012872579587162036,
                0.00012188701391041556,
                3.3880666676144866e-05,
                -1.2971418527102374e-05,
                -6.747097779754435e-06,
                -2.0955909070877188e-06,
                -7.215690023105147e-07
              ],
              "0.025": [
                0.001310599934476131,
                0.00013759730779677737,
                1.6628589978529007e-05,
                -3.672771234226879e-05,
                -1.1919623796548262e-05,
                -3.186105160132846e-06,
                -1.0448020737246697e-06
              ],
              "0.0125": [
                0.0013272041429326364,
                0.00014895406102095887,
                -3.502543121369772e-06,
                -5.230845253355321e-05,
                -1.1806855245870274e-05,
                -2.6490175565833246e-06,
                -8.169796704340232e-07
              ],
              "0.00625": [
                0.0013389812096915588,
                0.0001570356574325804,
                -2.1000397303683194e-05,
                -6.01916040537942e-05,
                -9.654169696143855e-06,
                -1.7922664193505827e-06,
                -5.596939824242808e-07
              ],
              "0.003125": [
                0.001347321826380643,
                0.0001627598129135266,
                -3.454774604685906e-05,
                -6.404957376010545e-05,
                -7.604275347431952e-06,
                -1.6619488235822266e-06,
                -5.009296354871462e-07
              ]
            },
            "minimum_lambda": 0.010297770495993576,
            "compression_leakage_low20": 0.0007346352019919789,
            "compression_leakage_heat_weighted": 0.0006613215208465874
          }
        },
        "combined": {
          "0.05": {
            "eta_total": -0.001465104995261389,
            "phase_rad": 0.004602763089850889
          },
          "0.025": {
            "eta_total": -0.001406323285093783,
            "phase_rad": 0.004418094901022893
          },
          "0.0125": {
            "eta_total": -0.0013889007396432115,
            "phase_rad": 0.004363360360228543
          },
          "0.00625": {
            "eta_total": -0.0013848674345818069,
            "phase_rad": 0.004350689358677948
          },
          "0.003125": {
            "eta_total": -0.0013898136465487522,
            "phase_rad": 0.0043662283418564015
          }
        },
        "elapsed_seconds": 33.8108447529994
      }
    ],
    "limitations": [
      "Finite Galerkin form trace is not the continuum APS eta.",
      "Band window contributions involve cancellations; inspect cutoffs and deltas.",
      "Only one nonflat shape and one extension per run."
    ]
  }
}


==> anc/SecIV_Fig2_nonflat_q0/data/nonflat_gauge_checks.json <==
{
  "L3_stage29_APS_small_gauge_y_direct.json": {
    "parameters": {
      "cuts": "3:6,4:8",
      "lambda_amp": 0.04,
      "delta": 0.00625,
      "output": "L3_stage29_APS_small_gauge_y_direct.json"
    },
    "background": "shape17 phi_max=0.2, toron=(-0.15625,0.09375)",
    "pure_gauge": "lambda(y)=a*cos(2*pi*y), independent of disc radius",
    "rows": [
      {
        "cut": "3:6",
        "eta_original": 0.04489132453316713,
        "eta_gauge": 0.04452518990842591,
        "combined_delta_eta": -0.00036613462474122116,
        "complex_phase_difference_rad": 0.001150245847311876,
        "charges": [
          {
            "q": 3,
            "chirality": 1,
            "eta_original": -0.1220226767801683,
            "eta_gauge": -0.1206468291797159,
            "delta_eta": 0.0013758476004523956
          },
          {
            "q": 4,
            "chirality": 1,
            "eta_original": -0.39359184158509597,
            "eta_gauge": -0.3910443448104214,
            "delta_eta": 0.0025474967746745847
          },
          {
            "q": 5,
            "chirality": -1,
            "eta_original": -0.5605058428984314,
            "eta_gauge": -0.5562163638985632,
            "delta_eta": 0.0042894789998682015
          }
        ]
      },
      {
        "cut": "4:8",
        "eta_original": 0.06358756568179924,
        "eta_gauge": 0.06345778254499224,
        "combined_delta_eta": -0.0001297831368070046,
        "complex_phase_difference_rad": 0.0004077257491527247,
        "charges": [
          {
            "q": 3,
            "chirality": 1,
            "eta_original": -0.12770955719882693,
            "eta_gauge": -0.1264618143980618,
            "delta_eta": 0.001247742800765117
          },
          {
            "q": 4,
            "chirality": 1,
            "eta_original": -0.40394779024907645,
            "eta_gauge": -0.401680051051893,
            "delta_eta": 0.0022677391971834826
          },
          {
            "q": 5,
            "chirality": -1,
            "eta_original": -0.5952449131297026,
            "eta_gauge": -0.591599647994947,
            "delta_eta": 0.003645265134755604
          }
        ]
      }
    ],
    "warning": "The fixed Galerkin Fourier basis is not gauge transported. This is a direct physical gauge-transform test, with finite-cutoff error."
  },
  "L3_stage29_covariant_PV_small_gauge_20261107.json": {
    "parameters": {
      "Ks": "3,4,5",
      "M": 12.0,
      "lambda_amp": 0.15,
      "phi_max": 0.48,
      "ambient_pad": 10,
      "bessel_n": 9,
      "prefix": "L3_stage29_covariant_PV_small_gauge_20261107"
    },
    "rows": [
      {
        "K": 3,
        "M": 12.0,
        "amplitude": 0.15,
        "PV_base": -0.31609106926635167,
        "naive_gauge_difference": 0.5120581399128459,
        "transported_gauge_difference": 2.7755575615628914e-13,
        "transported_dirac_details": [
          {
            "charge": 3,
            "PV_original": -0.057278624950360735,
            "PV_covariantly_transported": -0.0572786249499615,
            "PV_difference": 3.992361996552063e-13,
            "gram_identity_error": 2.220446049250313e-16,
            "gram_min_eigenvalue": 0.9999999999999984,
            "max_dirac_matrix_difference": 6.050053388380548e-14
          },
          {
            "charge": 4,
            "PV_original": -0.10126545878227367,
            "PV_covariantly_transported": -0.10126545878233228,
            "PV_difference": -5.861977570020827e-14,
            "gram_identity_error": 1.0717289477729904e-15,
            "gram_min_eigenvalue": 0.9999999999999983,
            "max_dirac_matrix_difference": 2.3832327871173822e-14
          },
          {
            "charge": 5,
            "PV_original": -0.15754698553371727,
            "PV_covariantly_transported": -0.15754698553378033,
            "PV_difference": -6.306066779870889e-14,
            "gram_identity_error": 2.4033189501075586e-14,
            "gram_min_eigenvalue": 0.9999999999999759,
            "max_dirac_matrix_difference": 1.2756808083006297e-13
          }
        ],
        "elapsed_seconds": 0.1742928949997804
      },
      {
        "K": 4,
        "M": 12.0,
        "amplitude": 0.15,
        "PV_base": -0.3305784830284959,
        "naive_gauge_difference": 0.3197322228316595,
        "transported_gauge_difference": -5.737632591262809e-13,
        "transported_dirac_details": [
          {
            "charge": 3,
            "PV_original": -0.059747174554307225,
            "PV_covariantly_transported": -0.05974717455482281,
            "PV_difference": -5.155875726359227e-13,
            "gram_identity_error": 4.547297193632729e-15,
            "gram_min_eigenvalue": 0.9999999999999953,
            "max_dirac_matrix_difference": 3.517300479958952e-13
          },
          {
            "charge": 4,
            "PV_original": -0.1058395606622553,
            "PV_covariantly_transported": -0.1058395606623761,
            "PV_difference": -1.2079226507921703e-13,
            "gram_identity_error": 1.4133647653105544e-13,
            "gram_min_eigenvalue": 0.9999999999998586,
            "max_dirac_matrix_difference": 4.276313366917779e-12
          },
          {
            "charge": 5,
            "PV_original": -0.16499174781193338,
            "PV_covariantly_transported": -0.16499174781187076,
            "PV_difference": 6.261657858885883e-14,
            "gram_identity_error": 2.015835485977828e-12,
            "gram_min_eigenvalue": 0.9999999999979838,
            "max_dirac_matrix_difference": 8.267567582488681e-12
          }
        ],
        "elapsed_seconds": 0.4039764789995388
      },
      {
        "K": 5,
        "M": 12.0,
        "amplitude": 0.15,
        "PV_base": -0.33950308709432653,
        "naive_gauge_difference": 0.21046274837826484,
        "transported_gauge_difference": -3.740119325357227e-12,
        "transported_dirac_details": [
          {
            "charge": 3,
            "PV_original": -0.06126416373588306,
            "PV_covariantly_transported": -0.061264163738606214,
            "PV_difference": -2.723155034800584e-12,
            "gram_identity_error": 1.7412999200989632e-13,
            "gram_min_eigenvalue": 0.9999999999998257,
            "max_dirac_matrix_difference": 6.549520892418527e-12
          },
          {
            "charge": 4,
            "PV_original": -0.10866014514497557,
            "PV_covariantly_transported": -0.10866014514611644,
            "PV_difference": -1.1408651801048109e-12,
            "gram_identity_error": 2.9692470554812804e-12,
            "gram_min_eigenvalue": 0.9999999999970239,
            "max_dirac_matrix_difference": 3.7544920293410195e-11
          },
          {
            "charge": 5,
            "PV_original": -0.1695787782134679,
            "PV_covariantly_transported": -0.169578778213344,
            "PV_difference": 1.2390088954816747e-13,
            "gram_identity_error": 2.6220692790409953e-11,
            "gram_min_eigenvalue": 0.999999999973625,
            "max_dirac_matrix_difference": 4.2489311069668896e-10
          }
        ],
        "elapsed_seconds": 0.7100469429997247
      }
    ],
    "diagnostics": [
      "Finite-dimensional exact gauge covariance is obtained by a transported subspace.",
      "The Fourier-Bessel transport and transformed Dirac matrix are assembled independently.",
      "This is a regulator consistency check and cannot validate the APS phase.",
      "The same mechanism applies to pure-gauge A and nonflat Q=0 representatives."
    ]
  }
}


==> anc/SecIV_Fig2_nonflat_q0/data/nonflat_larger_lattices.json <==
{
  "N4_nonflat_pv_20261111.json": {
    "background": {
      "analytic_log_ratio_full_kmax64": -0.14506455213492608,
      "analytic_log_ratio_kcut": -0.1446918177376713,
      "analytic_ratio_full_kmax64": 0.864966455877188,
      "fourier_truncation_log_error": 0.0003727343972547703,
      "max_plaquette_angle": 0.11250000000000004,
      "nonzero_APS_fourier_modes": 18,
      "phi": [
        [
          0.11250000000000004,
          0.11250000000000004,
          0.11250000000000004,
          0.11250000000000004
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          -0.11250000000000004,
          -0.11250000000000004,
          -0.11250000000000004,
          -0.11250000000000004
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ]
      ],
      "total_flux": 0.0
    },
    "parameters": {
      "APS_cuts": "3:6,4:8",
      "F0": 1.8,
      "Kvals": "8,10,12,14,16,18,20",
      "Mvals": "12,16,24,32",
      "N": 4,
      "deltas": "0.0125,0.00625",
      "hx": 0.21875,
      "hy": 0.28125,
      "kcut": 6,
      "mode": "pv",
      "nq": 48,
      "out_storage": "disk"
    },
    "results": [
      {
        "K": 8,
        "Mvals": [
          12.0,
          16.0,
          24.0,
          32.0
        ],
        "elapsed_seconds": 0.7222791259998758,
        "log_ratio_pv": [
          -0.13417730020216023,
          -0.13494896118083455,
          -0.13173081504542328,
          -0.12639184396630654
        ],
        "per_charge": [
          {
            "bare_log_det_ratio": -0.013534473324625651,
            "charge": 3,
            "minimum_singular_value": 2.3308898455289007
          },
          {
            "bare_log_det_ratio": -0.024031422614825715,
            "charge": 4,
            "minimum_singular_value": 3.1454825941632505
          },
          {
            "bare_log_det_ratio": -0.03749229647178254,
            "charge": 5,
            "minimum_singular_value": 2.3538259457635893
          }
        ],
        "relative_magnitude_error_full": [
          0.010946733728532023,
          0.010166926494697458,
          0.013423027780059672,
          0.018848133370507822
        ]
      },
      {
        "K": 10,
        "Mvals": [
          12.0,
          16.0,
          24.0,
          32.0
        ],
        "elapsed_seconds": 0.8060005780000665,
        "log_ratio_pv": [
          -0.13530340198401092,
          -0.1368227066421488,
          -0.13526924939159368,
          -0.1314547952813232
        ],
        "per_charge": [
          {
            "bare_log_det_ratio": -0.013437400539487498,
            "charge": 3,
            "minimum_singular_value": 2.3308898455697626
          },
          {
            "bare_log_det_ratio": -0.023869197437306866,
            "charge": 4,
            "minimum_singular_value": 3.145482594200453
          },
          {
            "bare_log_det_ratio": -0.0372584313936386,
            "charge": 5,
            "minimum_singular_value": 2.353825945738921
          }
        ],
        "relative_magnitude_error_full": [
          0.009808945563200624,
          0.008275903002620657,
          0.009843433745464786,
          0.013702791173457842
        ]
      },
      {
        "K": 12,
        "Mvals": [
          12.0,
          16.0,
          24.0,
          32.0
        ],
        "elapsed_seconds": 1.794802376000007,
        "log_ratio_pv": [
          -0.13591685514125817,
          -0.13786759029616658,
          -0.13736191276032717,
          -0.13465625201513998
        ],
        "per_charge": [
          {
            "bare_log_det_ratio": -0.01337127876104205,
            "charge": 3,
            "minimum_singular_value": 2.330889845573057
          },
          {
            "bare_log_det_ratio": -0.023757446103900293,
            "charge": 4,
            "minimum_singular_value": 3.1454825942048164
          },
          {
            "bare_log_det_ratio": -0.03709484618957504,
            "charge": 5,
            "minimum_singular_value": 2.353825945735926
          }
        ],
        "relative_magnitude_error_full": [
          0.009189665046543321,
          0.007222922209844492,
          0.007732381015269073,
          0.010462654892058734
        ]
      },
      {
        "K": 14,
        "Mvals": [
          12.0,
          16.0,
          24.0,
          32.0
        ],
        "elapsed_seconds": 3.2151345729998866,
        "log_ratio_pv": [
          -0.13628776968763212,
          -0.13850755539303972,
          -0.13868765365636548,
          -0.13676933190206508
        ],
        "per_charge": [
          {
            "bare_log_det_ratio": -0.01332332946049064,
            "charge": 3,
            "minimum_singular_value": 2.3308898455739326
          },
          {
            "bare_log_det_ratio": -0.023675762524362653,
            "charge": 4,
            "minimum_singular_value": 3.145482594201713
          },
          {
            "bare_log_det_ratio": -0.03697399592192596,
            "charge": 5,
            "minimum_singular_value": 2.353825945736337
          }
        ],
        "relative_magnitude_error_full": [
          0.008815411332091414,
          0.006578540907623353,
          0.00639727418390593,
          0.00832972090312154
        ]
      },
      {
        "K": 16,
        "Mvals": [
          12.0,
          16.0,
          24.0,
          32.0
        ],
        "elapsed_seconds": 3.4752956729998914,
        "log_ratio_pv": [
          -0.13652926683116728,
          -0.13892749530009318,
          -0.1395760576295526,
          -0.13822341263643967
        ],
        "per_charge": [
          {
            "bare_log_det_ratio": -0.01328696379732719,
            "charge": 3,
            "minimum_singular_value": 2.330889845562281
          },
          {
            "bare_log_det_ratio": -0.023613449861841218,
            "charge": 4,
            "minimum_singular_value": 3.145482594200051
          },
          {
            "bare_log_det_ratio": -0.03688108886763075,
            "charge": 5,
            "minimum_singular_value": 2.3538259457384294
          }
        ],
        "relative_magnitude_error_full": [
          0.008571814707028924,
          0.006155927151114049,
          0.005503583884702182,
          0.006864593546939445
        ]
      },
      {
        "K": 18,
        "Mvals": [
          12.0,
          16.0,
          24.0,
          32.0
        ],
        "elapsed_seconds": 7.744486881000057,
        "log_ratio_pv": [
          -0.13669538609612797,
          -0.1392178345152404,
          -0.14019888255647572,
          -0.13926133998097967
        ],
        "per_charge": [
          {
            "bare_log_det_ratio": -0.013258436047181021,
            "charge": 3,
            "minimum_singular_value": 2.330889845585368
          },
          {
            "bare_log_det_ratio": -0.023564349569824117,
            "charge": 4,
            "minimum_singular_value": 3.1454825942064915
          },
          {
            "bare_log_det_ratio": -0.036807451847380435,
            "charge": 5,
            "minimum_singular_value": 2.353825945737497
          }
        ],
        "relative_magnitude_error_full": [
          0.00840428541381651,
          0.005863843032697948,
          0.004877526170961051,
          0.005820083409634802
        ]
      },
      {
        "K": 20,
        "Mvals": [
          12.0,
          16.0,
          24.0,
          32.0
        ],
        "elapsed_seconds": 12.304279498000142,
        "log_ratio_pv": [
          -0.13681460088297026,
          -0.13942692634081144,
          -0.14065177510291527,
          -0.14002575728111388
        ],
        "per_charge": [
          {
            "bare_log_det_ratio": -0.01323545869672671,
            "charge": 3,
            "minimum_singular_value": 2.330889845571583
          },
          {
            "bare_log_det_ratio": -0.02352466366664885,
            "charge": 4,
            "minimum_singular_value": 3.1454825941998084
          },
          {
            "bare_log_det_ratio": -0.03674766148105846,
            "charge": 5,
            "minimum_singular_value": 2.353825945734509
          }
        ],
        "relative_magnitude_error_full": [
          0.008284075877399547,
          0.005653547111827499,
          0.004422527669765657,
          0.00505151092952938
        ]
      }
    ],
    "total_elapsed_seconds": 30.07008715300003,
    "warning": "Finite-cutoff diagnostics, not a certified joint continuum/spectral limit."
  },
  "N4_nonflat_aps_L5p10_20261111.json": {
    "background": {
      "analytic_log_ratio_full_kmax64": -0.14506455213492608,
      "analytic_log_ratio_kcut": -0.1446918177376713,
      "analytic_ratio_full_kmax64": 0.864966455877188,
      "fourier_truncation_log_error": 0.0003727343972547703,
      "max_plaquette_angle": 0.11250000000000004,
      "nonzero_APS_fourier_modes": 18,
      "phi": [
        [
          0.11250000000000004,
          0.11250000000000004,
          0.11250000000000004,
          0.11250000000000004
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ],
        [
          -0.11250000000000004,
          -0.11250000000000004,
          -0.11250000000000004,
          -0.11250000000000004
        ],
        [
          0.0,
          0.0,
          0.0,
          0.0
        ]
      ],
      "total_flux": 0.0
    },
    "parameters": {
      "APS_cuts": "5:10",
      "F0": 1.8,
      "Kvals": "10,12,14,16,18,20",
      "Mvals": "12,16,24,32",
      "N": 4,
      "deltas": ".0125,.00625,.003125",
      "hx": 0.21875,
      "hy": 0.28125,
      "kcut": 6,
      "mode": "aps",
      "nq": 48,
      "out_storage": "disk"
    },
    "results": [
      {
        "L": 5,
        "delta_eta": [
          0.00018655292556854497,
          0.00018448975860732575,
          0.0001836315262532806
        ],
        "deltas": [
          0.0125,
          0.00625,
          0.003125
        ],
        "elapsed_seconds": 77.42832479699996,
        "p": 10,
        "per_charge": {
          "3": {
            "finite_basis_dimension": 1900,
            "min_boundary_gap": 0.37097269678930545,
            "relative_eta": [
              1.0495826354400828e-05,
              1.1391926453968582e-05,
              1.1522745352182673e-05
            ]
          },
          "4": {
            "finite_basis_dimension": 1900,
            "min_boundary_gap": 0.5006191530534165,
            "relative_eta": [
              -2.098759326446542e-05,
              -2.1975466938828347e-05,
              -2.2133368111049156e-05
            ]
          },
          "5": {
            "finite_basis_dimension": 1900,
            "min_boundary_gap": 0.37462296422784735,
            "relative_eta": [
              -0.00019704469247860956,
              -0.00019507329909218551,
              -0.0001942421490121471
            ]
          }
        },
        "phase_residual": [
          -0.0005860733004718244,
          -0.0005795916703033289,
          -0.0005768954538447876
        ]
      }
    ],
    "total_elapsed_seconds": 77.42926812400015,
    "warning": "Finite-cutoff diagnostics, not a certified joint continuum/spectral limit."
  },
  "N6_nonflat_pv_20261111.json": {
    "background": {
      "analytic_log_ratio_full_kmax64": -0.15400923837713823,
      "analytic_log_ratio_kcut": -0.15384876808464498,
      "analytic_ratio_full_kmax64": 0.8572641012458002,
      "fourier_truncation_log_error": 0.00016047029249324773,
      "max_plaquette_angle": 0.050000000000000044,
      "nonzero_APS_fourier_modes": 12,
      "phi": [
        [
          0.050000000000000044,
          0.050000000000000044,
          0.050000000000000044,
          0.050000000000000044,
          0.050000000000000044,
          0.050000000000000044
        ],
        [
          0.025000000000000022,
          0.025000000000000022,
          0.025000000000000022,
          0.025000000000000022,
          0.025000000000000022,
          0.025000000000000022
        ],
        [
          -0.024999999999999967,
          -0.024999999999999967,
          -0.024999999999999967,
          -0.024999999999999967,
          -0.024999999999999967,
          -0.024999999999999967
        ],
        [
          -0.04999999999999993,
          -0.04999999999999993,
          -0.04999999999999993,
          -0.04999999999999993,
          -0.04999999999999993,
          -0.04999999999999993
        ],
        [
          -0.02500000000000005,
          -0.02500000000000005,
          -0.02500000000000005,
          -0.02500000000000005,
          -0.02500000000000005,
          -0.02500000000000005
        ],
        [
          0.024999999999999994,
          0.024999999999999994,
          0.024999999999999994,
          0.024999999999999994,
          0.024999999999999994,
          0.024999999999999994
        ]
      ],
      "total_flux": 1.0601848938211722e-16
    },
    "parameters": {
      "APS_cuts": "3:6,4:8",
      "F0": 1.8,
      "Kvals": "8,10,12,14,16,18,20",
      "Mvals": "12,16,24,32",
      "N": 6,
      "deltas": "0.0125,0.00625",
      "hx": 0.21875,
      "hy": 0.28125,
      "kcut": 6,
      "mode": "pv",
      "nq": 48,
      "out_storage": "disk"
    },
    "results": [
      {
        "K": 8,
        "Mvals": [
          12.0,
          16.0,
          24.0,
          32.0
        ],
        "elapsed_seconds": 0.5019438069998614,
        "log_ratio_pv": [
          -0.14331707026104912,
          -0.1438847020954559,
          -0.14023782521668782,
          -0.13447300774181503
        ],
        "per_charge": [
          {
            "bare_log_det_ratio": -0.014374039445556264,
            "charge": 3,
            "minimum_singular_value": 2.3274246246319676
          },
          {
            "bare_log_det_ratio": -0.025521950527490844,
            "charge": 4,
            "minimum_singular_value": 3.131618302483255
          },
          {
            "bare_log_det_ratio": -0.03981734494345801,
            "charge": 5,
            "minimum_singular_value": 2.3358199418261
          }
        ],
        "relative_magnitude_error_full": [
          0.010749533617159981,
          0.01017596280919268,
          0.0138666758690604,
          0.019728311595974914
        ]
      },
      {
        "K": 10,
        "Mvals": [
          12.0,
          16.0,
          24.0,
          32.0
        ],
        "elapsed_seconds": 0.9089559429999099,
        "log_ratio_pv": [
          -0.14451076292954124,
          -0.1458741879976806,
          -0.14400126149343873,
          -0.13986202381534074
        ],
        "per_charge": [
          {
            "bare_log_det_ratio": -0.014274286411591675,
            "charge": 3,
            "minimum_singular_value": 2.327424624629707
          },
          {
            "bare_log_det_ratio": -0.02535567072163758,
            "charge": 4,
            "minimum_singular_value": 3.1316183024763267
          },
          {
            "bare_log_det_ratio": -0.03957851521977318,
            "charge": 5,
            "minimum_singular_value": 2.3358199427068778
          }
        ],
        "relative_magnitude_error_full": [
          0.009543729132365366,
          0.008168229812889602,
          0.010058224169016725,
          0.014247759988119143
        ]
      },
      {
        "K": 12,
        "Mvals": [
          12.0,
          16.0,
          24.0,
          32.0
        ],
        "elapsed_seconds": 1.316796543999999,
        "log_ratio_pv": [
          -0.1451628647209926,
          -0.14698516825877928,
          -0.14622724950833366,
          -0.1432685326575882
        ],
        "per_charge": [
          {
            "bare_log_det_ratio": -0.014206268232555885,
            "charge": 3,
            "minimum_singular_value": 2.3274246246313113
          },
          {
            "bare_log_det_ratio": -0.025240941321044374,
            "charge": 4,
            "minimum_singular_value": 3.1316183025163884
          },
          {
            "bare_log_det_ratio": -0.03941102863063861,
            "charge": 5,
            "minimum_singular_value": 2.3358199426709203
          }
        ],
        "relative_magnitude_error_full": [
          0.008885618458945284,
          0.0070487967588548925,
          0.007812347242595183,
          0.010798594167852135
        ]
      },
      {
        "K": 14,
        "Mvals": [
          12.0,
          16.0,
          24.0,
          32.0
        ],
        "elapsed_seconds": 1.8661441540000396,
        "log_ratio_pv": [
          -0.14555735646005097,
          -0.14766585240341712,
          -0.14763753030785765,
          -0.14551666074723446
        ],
        "per_charge": [
          {
            "bare_log_det_ratio": -0.01415691069632885,
            "charge": 3,
            "minimum_singular_value": 2.3274246246456203
          },
          {
            "bare_log_det_ratio": -0.025156995220640965,
            "charge": 4,
            "minimum_singular_value": 3.131618302516091
          },
          {
            "bare_log_det_ratio": -0.03928710381023848,
            "charge": 5,
            "minimum_singular_value": 2.3358199426672748
          }
        ],
        "relative_magnitude_error_full": [
          0.00848769990975914,
          0.006363547855514421,
          0.0063920505837109474,
          0.008528741870683912
        ]
      },
      {
        "K": 16,
        "Mvals": [
          12.0,
          16.0,
          24.0,
          32.0
        ],
        "elapsed_seconds": 4.13765711699989,
        "log_ratio_pv": [
          -0.14581422872335104,
          -0.14811253793467483,
          -0.14858256879884202,
          -0.14706353886406553
        ],
        "per_charge": [
          {
            "bare_log_det_ratio": -0.014119459025096148,
            "charge": 3,
            "minimum_singular_value": 2.327424624642015
          },
          {
            "bare_log_det_ratio": -0.02509291013211623,
            "charge": 4,
            "minimum_singular_value": 3.131618302521333
          },
          {
            "bare_log_det_ratio": -0.03919172982023156,
            "charge": 5,
            "minimum_singular_value": 2.335819942668035
          }
        ],
        "relative_magnitude_error_full": [
          0.00822868066062767,
          0.005914120203389748,
          0.0054414206205920185,
          0.0069698768276418846
        ]
      },
      {
        "K": 18,
        "Mvals": [
          12.0,
          16.0,
          24.0,
          32.0
        ],
        "elapsed_seconds": 5.439890761000015,
        "log_ratio_pv": [
          -0.14599092359982535,
          -0.14842136433531028,
          -0.14924507131840947,
          -0.14816762968198205
        ],
        "per_charge": [
          {
            "bare_log_det_ratio": -0.014090068609220907,
            "charge": 3,
            "minimum_singular_value": 2.327424624642264
          },
          {
            "bare_log_det_ratio": -0.025042385632332298,
            "charge": 4,
            "minimum_singular_value": 3.131618302532935
          },
          {
            "bare_log_det_ratio": -0.039116076692153,
            "charge": 5,
            "minimum_singular_value": 2.335819942653018
          }
        ],
        "relative_magnitude_error_full": [
          0.00805054755650735,
          0.00560351533026008,
          0.004775533746374698,
          0.005858704163363988
        ]
      },
      {
        "K": 20,
        "Mvals": [
          12.0,
          16.0,
          24.0,
          32.0
        ],
        "elapsed_seconds": 10.602598098000044,
        "log_ratio_pv": [
          -0.1461177245828269,
          -0.14864376312303218,
          -0.1497267954781929,
          -0.14898073006411217
        ],
        "per_charge": [
          {
            "bare_log_det_ratio": -0.014066389590880135,
            "charge": 3,
            "minimum_singular_value": 2.3274246246114796
          },
          {
            "bare_log_det_ratio": -0.025001531106681796,
            "charge": 4,
            "minimum_singular_value": 3.1316183025097013
          },
          {
            "bare_log_det_ratio": -0.03905461102112895,
            "charge": 5,
            "minimum_singular_value": 2.3358199426950708
          }
        ],
        "relative_magnitude_error_full": [
          0.00792273385978438,
          0.00537989519486697,
          0.004291625661075587,
          0.005041172479343572
        ]
      }
    ],
    "total_elapsed_seconds": 24.780135853000047,
    "warning": "Finite-cutoff diagnostics, not a certified joint continuum/spectral limit."
  },
  "N6_nonflat_aps_L5p10_20261111.json": {
    "background": {
      "analytic_log_ratio_full_kmax64": -0.15400923837713823,
      "analytic_log_ratio_kcut": -0.15384876808464498,
      "analytic_ratio_full_kmax64": 0.8572641012458002,
      "fourier_truncation_log_error": 0.00016047029249324773,
      "max_plaquette_angle": 0.050000000000000044,
      "nonzero_APS_fourier_modes": 12,
      "phi": [
        [
          0.050000000000000044,
          0.050000000000000044,
          0.050000000000000044,
          0.050000000000000044,
          0.050000000000000044,
          0.050000000000000044
        ],
        [
          0.025000000000000022,
          0.025000000000000022,
          0.025000000000000022,
          0.025000000000000022,
          0.025000000000000022,
          0.025000000000000022
        ],
        [
          -0.024999999999999967,
          -0.024999999999999967,
          -0.024999999999999967,
          -0.024999999999999967,
          -0.024999999999999967,
          -0.024999999999999967
        ],
        [
          -0.04999999999999993,
          -0.04999999999999993,
          -0.04999999999999993,
          -0.04999999999999993,
          -0.04999999999999993,
          -0.04999999999999993
        ],
        [
          -0.02500000000000005,
          -0.02500000000000005,
          -0.02500000000000005,
          -0.02500000000000005,
          -0.02500000000000005,
          -0.02500000000000005
        ],
        [
          0.024999999999999994,
          0.024999999999999994,
          0.024999999999999994,
          0.024999999999999994,
          0.024999999999999994,
          0.024999999999999994
        ]
      ],
      "total_flux": 1.0601848938211722e-16
    },
    "parameters": {
      "APS_cuts": "5:10",
      "F0": 1.8,
      "Kvals": "10,12,14,16,18,20",
      "Mvals": "12,16,24,32",
      "N": 6,
      "deltas": ".0125,.00625,.003125",
      "hx": 0.21875,
      "hy": 0.28125,
      "kcut": 6,
      "mode": "aps",
      "nq": 48,
      "out_storage": "disk",
      "output": "N6_nonflat_aps_L5p10_20261111.json"
    },
    "results": [
      {
        "L": 5,
        "delta_eta": [
          0.0006613793483352948,
          0.0006590427359313422,
          0.0006580903234611468
        ],
        "deltas": [
          0.0125,
          0.00625,
          0.003125
        ],
        "elapsed_seconds": 87.57754795300002,
        "p": 10,
        "per_charge": {
          "3": {
            "finite_basis_dimension": 1900,
            "min_boundary_gap": 0.370424028831847,
            "relative_eta": [
              1.173980489146964e-05,
              1.2701623979510801e-05,
              1.2841615547459773e-05
            ]
          },
          "4": {
            "finite_basis_dimension": 1900,
            "min_boundary_gap": 0.49841941534294243,
            "relative_eta": [
              -2.8853783095528218e-05,
              -2.9906807879287456e-05,
              -3.0074698910226294e-05
            ]
          },
          "5": {
            "finite_basis_dimension": 1900,
            "min_boundary_gap": 0.37175185821812473,
            "relative_eta": [
              -0.0006784933265393533,
              -0.0006762479198311189,
              -0.0006753234068239133
            ]
          }
        },
        "phase_residual": [
          -0.0020777845019661666,
          -0.0020704438176036228,
          -0.0020674517255840695
        ]
      }
    ],
    "total_elapsed_seconds": 87.58909745899996,
    "warning": "Finite-cutoff diagnostics, not a certified joint continuum/spectral limit."
  }
}


==> anc/SecIV_Fig2_nonflat_q0/data/nonflat_pv_and_aps.json <==
{
  "parameters": {
    "cases": "polyakov_sensitive,q5_sensitive,different_shape_weak,different_shape_moderate",
    "Ks": "12,14,16,18,20",
    "Ms": "8,12,16,24,32",
    "kcut": 6,
    "delta": "0.00625",
    "output": "L3_stage29_pointwise_complex_weights_K20.json"
  },
  "rows": [
    {
      "name": "polyakov_sensitive",
      "node": 31,
      "phi_max": 0.46093913111999996,
      "hx": 0.46875,
      "hy": 0.03125,
      "APS_source": "nonflat_aps_cutoffs.json:L3_stage30_polyakov_L5p12_ext02.json",
      "APS_cut": "5:12",
      "APS_phase": -0.0009448150672154741,
      "analytic_log_magnitude_full": -0.3567006559687327,
      "analytic_log_magnitude_kcut": -0.35628519395675035,
      "analytic_complex_weight": [
        0.6999820018103857,
        0.0
      ],
      "PV_rows": [
        {
          "K": 12,
          "M": 8.0,
          "logpv": -0.3049139871062261,
          "pv_magnitude_ratio": 0.7371867792329054,
          "complex_weight": [
            0.7371864501986374,
            -0.0006965050727457819
          ],
          "relative_complex_error": 0.053159891771737834,
          "real_log_error_vs_Hfull": 0.0517866688625066,
          "real_log_error_vs_Hkcut": 0.051371206850524265
        },
        {
          "K": 12,
          "M": 12.0,
          "logpv": -0.32726859811941367,
          "pv_magnitude_ratio": 0.7208900872982368,
          "complex_weight": [
            0.720889765537797,
            -0.0006811077149509457
          ],
          "relative_complex_error": 0.029884846869081143,
          "real_log_error_vs_Hfull": 0.029432057849319015,
          "real_log_error_vs_Hkcut": 0.02901659583733668
        },
        {
          "K": 12,
          "M": 16.0,
          "logpv": -0.33486059199981,
          "pv_magnitude_ratio": 0.7154378171561125,
          "complex_weight": [
            0.7154374978292267,
            -0.0006759563287365571
          ],
          "relative_complex_error": 0.02210095490347074,
          "real_log_error_vs_Hfull": 0.021840063968922685,
          "real_log_error_vs_Hkcut": 0.021424601956940348
        },
        {
          "K": 12,
          "M": 24.0,
          "logpv": -0.33603945961917603,
          "pv_magnitude_ratio": 0.7145949076167962,
          "complex_weight": [
            0.7145945886661327,
            -0.0006751599352219983
          ],
          "relative_complex_error": 0.02089793172756028,
          "real_log_error_vs_Hfull": 0.020661196349556654,
          "real_log_error_vs_Hkcut": 0.020245734337574317
        },
        {
          "K": 12,
          "M": 32.0,
          "logpv": -0.3303652897946874,
          "pv_magnitude_ratio": 0.7186611658884866,
          "complex_weight": [
            0.7186608451228986,
            -0.0006790017967326916
          ],
          "relative_complex_error": 0.026702373085581793,
          "real_log_error_vs_Hfull": 0.026335366174045305,
          "real_log_error_vs_Hkcut": 0.025919904162062968
        },
        {
          "K": 14,
          "M": 8.0,
          "logpv": -0.30532095478362553,
          "pv_magnitude_ratio": 0.7368868290806997,
          "complex_weight": [
            0.7368865001803107,
            -0.000696221675364728
          ],
          "relative_complex_error": 0.05273144877143948,
          "real_log_error_vs_Hfull": 0.05137970118510715,
          "real_log_error_vs_Hkcut": 0.050964239173124815
        },
        {
          "K": 14,
          "M": 12.0,
          "logpv": -0.328164705825051,
          "pv_magnitude_ratio": 0.7202443814902753,
          "complex_weight": [
            0.7202440600180385,
            -0.0006804976424653614
          ],
          "relative_complex_error": 0.02896286208965238,
          "real_log_error_vs_Hfull": 0.02853595014368171,
          "real_log_error_vs_Hkcut": 0.028120488131699373
        },
        {
          "K": 14,
          "M": 16.0,
          "logpv": -0.33640694468805155,
          "pv_magnitude_ratio": 0.7143323529033757,
          "complex_weight": [
            0.7143320340699002,
            -0.0006749118696096971
          ],
          "relative_complex_error": 0.02052323446861346,
          "real_log_error_vs_Hfull": 0.020293711280681137,
          "real_log_error_vs_Hkcut": 0.0198782492686988
        },
        {
          "K": 14,
          "M": 24.0,
          "logpv": -0.33924421689781337,
          "pv_magnitude_ratio": 0.7123084700809003,
          "complex_weight": [
            0.71230815215076,
            -0.0006729996749092387
          ],
          "relative_complex_error": 0.017635466776662185,
          "real_log_error_vs_Hfull": 0.017456439070919316,
          "real_log_error_vs_Hkcut": 0.01704097705893698
        },
        {
          "K": 14,
          "M": 32.0,
          "logpv": -0.33547613028968204,
          "pv_magnitude_ratio": 0.714997573293008,
          "complex_weight": [
            0.7149972541626195,
            -0.0006755403797633313
          ],
          "relative_complex_error": 0.021472610732967433,
          "real_log_error_vs_Hfull": 0.021224525679050643,
          "real_log_error_vs_Hkcut": 0.020809063667068306
        },
        {
          "K": 16,
          "M": 8.0,
          "logpv": -0.30558641409418374,
          "pv_magnitude_ratio": 0.7366912415725035,
          "complex_weight": [
            0.7366909127594127,
            -0.0006960368813675187
          ],
          "relative_complex_error": 0.05245207595530587,
          "real_log_error_vs_Hfull": 0.05111424187454894,
          "real_log_error_vs_Hkcut": 0.0506987798625666
        },
        {
          "K": 16,
          "M": 12.0,
          "logpv": -0.32875257070506336,
          "pv_magnitude_ratio": 0.7198210995418568,
          "complex_weight": [
            0.7198207782585466,
            -0.0006800977193623154
          ],
          "relative_complex_error": 0.02835848674412543,
          "real_log_error_vs_Hfull": 0.02794808526366932,
          "real_log_error_vs_Hkcut": 0.027532623251686983
        },
        {
          "K": 16,
          "M": 16.0,
          "logpv": -0.33742929543782374,
          "pv_magnitude_ratio": 0.7136024278700775,
          "complex_weight": [
            0.7136021093623952,
            -0.000674222225542904
          ],
          "relative_complex_error": 0.019481622344744123,
          "real_log_error_vs_Hfull": 0.019271360530908943,
          "real_log_error_vs_Hkcut": 0.018855898518926606
        },
        {
          "K": 16,
          "M": 24.0,
          "logpv": -0.34140769293929196,
          "pv_magnitude_ratio": 0.71076907359589,
          "complex_weight": [
            0.7107687563528405,
            -0.0006715452301321737
          ],
          "relative_complex_error": 0.015439880332850823,
          "real_log_error_vs_Hfull": 0.01529296302944072,
          "real_log_error_vs_Hkcut": 0.014877501017458383
        },
        {
          "K": 16,
          "M": 32.0,
          "logpv": -0.3390184924208528,
          "pv_magnitude_ratio": 0.7124692736857159,
          "complex_weight": [
            0.712468955683803,
            -0.0006731516045553271
          ],
          "relative_complex_error": 0.017864866436798788,
          "real_log_error_vs_Hfull": 0.01768216354787988,
          "real_log_error_vs_Hkcut": 0.017266701535897544
        },
        {
          "K": 18,
          "M": 8.0,
          "logpv": -0.3057692532872194,
          "pv_magnitude_ratio": 0.7365565578534845,
          "complex_weight": [
            0.736556229100508,
            -0.0006959096301794132
          ],
          "relative_complex_error": 0.052259697027904735,
          "real_log_error_vs_Hfull": 0.050931402681513305,
          "real_log_error_vs_Hkcut": 0.05051594066953097
        },
        {
          "K": 18,
          "M": 12.0,
          "logpv": -0.32915896665037003,
          "pv_magnitude_ratio": 0.719528626599591,
          "complex_weight": [
            0.7195283054468228,
            -0.0006798213865608226
          ],
          "relative_complex_error": 0.027940892941846398,
          "real_log_error_vs_Hfull": 0.02754168931836265,
          "real_log_error_vs_Hkcut": 0.027126227306380313
        },
        {
          "K": 18,
          "M": 16.0,
          "logpv": -0.3381396358310438,
          "pv_magnitude_ratio": 0.7130957072342363,
          "complex_weight": [
            0.7130953889527225,
            -0.0006737434683225214
          ],
          "relative_complex_error": 0.018758601787762712,
          "real_log_error_vs_Hfull": 0.0185610201376889,
          "real_log_error_vs_Hkcut": 0.018145558125706562
        },
        {
          "K": 18,
          "M": 24.0,
          "logpv": -0.34293178634241617,
          "pv_magnitude_ratio": 0.7096866202292278,
          "complex_weight": [
            0.709686303469318,
            -0.0006705225120339523
          ],
          "relative_complex_error": 0.013896698855858324,
          "real_log_error_vs_Hfull": 0.013768869626316516,
          "real_log_error_vs_Hkcut": 0.013353407614334178
        },
        {
          "K": 18,
          "M": 32.0,
          "logpv": -0.34155898842046817,
          "pv_magnitude_ratio": 0.7106615455813516,
          "complex_weight": [
            0.710661228386296,
            -0.0006714436360590051
          ],
          "relative_complex_error": 0.015286555708046809,
          "real_log_error_vs_Hfull": 0.015141667548264515,
          "real_log_error_vs_Hkcut": 0.014726205536282178
        },
        {
          "K": 20,
          "M": 8.0,
          "logpv": -0.30590058227946315,
          "pv_magnitude_ratio": 0.7364598329745405,
          "complex_weight": [
            0.736459504264736,
            -0.0006958182430700088
          ],
          "relative_complex_error": 0.052121537721206215,
          "real_log_error_vs_Hfull": 0.05080007368926953,
          "real_log_error_vs_Hkcut": 0.050384611677287194
        },
        {
          "K": 20,
          "M": 12.0,
          "logpv": -0.3294516083102481,
          "pv_magnitude_ratio": 0.7193180933548747,
          "complex_weight": [
            0.7193177722960753,
            -0.0006796224716086593
          ],
          "relative_complex_error": 0.02764029730648126,
          "real_log_error_vs_Hfull": 0.02724904765848457,
          "real_log_error_vs_Hkcut": 0.026833585646502234
        },
        {
          "K": 20,
          "M": 16.0,
          "logpv": -0.33865292608043784,
          "pv_magnitude_ratio": 0.7127297760833082,
          "complex_weight": [
            0.7127294579651232,
            -0.0006733977311089996
          ],
          "relative_complex_error": 0.018236512082820962,
          "real_log_error_vs_Hfull": 0.01804772988829484,
          "real_log_error_vs_Hkcut": 0.017632267876312502
        },
        {
          "K": 20,
          "M": 24.0,
          "logpv": -0.3440437091610393,
          "pv_magnitude_ratio": 0.7088979420380204,
          "complex_weight": [
            0.7088976256301275,
            -0.000669777357106579
          ],
          "relative_complex_error": 0.012772823556879512,
          "real_log_error_vs_Hfull": 0.012656946807693359,
          "real_log_error_vs_Hkcut": 0.012241484795711022
        },
        {
          "K": 20,
          "M": 32.0,
          "logpv": -0.3434360415495403,
          "pv_magnitude_ratio": 0.7093288472675714,
          "complex_weight": [
            0.7093285306673492,
            -0.0006701844827994288
          ],
          "relative_complex_error": 0.01338680925622587,
          "real_log_error_vs_Hfull": 0.013264614419192355,
          "real_log_error_vs_Hkcut": 0.012849152407210018
        }
      ]
    },
    {
      "name": "q5_sensitive",
      "node": 31,
      "phi_max": 0.24,
      "hx": 0.21875,
      "hy": 0.28125,
      "APS_source": "nonflat_aps_cutoffs.json:L3_stage27_q5_sensitive_L5p10_fine_spectral_bands.json",
      "APS_cut": "5:10",
      "APS_phase": -0.0009672828400555894,
      "analytic_log_magnitude_full": -0.09670284111236573,
      "analytic_log_magnitude_kcut": -0.0965902078545887,
      "analytic_complex_weight": [
        0.907825734540633,
        0.0
      ],
      "PV_rows": [
        {
          "K": 12,
          "M": 8.0,
          "logpv": -0.08266759377761712,
          "pv_magnitude_ratio": 0.9206571285204646,
          "complex_weight": [
            0.9206566978204789,
            -0.0008905357031231259
          ],
          "relative_complex_error": 0.014167730184326214,
          "real_log_error_vs_Hfull": 0.014035247334748605,
          "real_log_error_vs_Hkcut": 0.013922614076971582
        },
        {
          "K": 12,
          "M": 12.0,
          "logpv": -0.08869353079142517,
          "pv_magnitude_ratio": 0.9151259885404351,
          "complex_weight": [
            0.9151255604280164,
            -0.0008851855271688012
          ],
          "relative_complex_error": 0.008099901859114501,
          "real_log_error_vs_Hfull": 0.008009310320940558,
          "real_log_error_vs_Hkcut": 0.007896677063163535
        },
        {
          "K": 12,
          "M": 16.0,
          "logpv": -0.09073519152633036,
          "pv_magnitude_ratio": 0.9132595177405597,
          "complex_weight": [
            0.9132590905013096,
            -0.0008833801222741505
          ],
          "relative_complex_error": 0.006063608210051322,
          "real_log_error_vs_Hfull": 0.0059676495860353646,
          "real_log_error_vs_Hkcut": 0.005855016328258342
        },
        {
          "K": 12,
          "M": 24.0,
          "logpv": -0.09100778362120554,
          "pv_magnitude_ratio": 0.9130106043429076,
          "complex_weight": [
            0.9130101772201037,
            -0.0008831393526534872
          ],
          "relative_complex_error": 0.005793098165563038,
          "real_log_error_vs_Hfull": 0.005695057491160185,
          "real_log_error_vs_Hkcut": 0.0055824242333831625
        },
        {
          "K": 12,
          "M": 32.0,
          "logpv": -0.08941539279315958,
          "pv_magnitude_ratio": 0.9144656322342458,
          "complex_weight": [
            0.9144652044307536,
            -0.0008845467759451082
          ],
          "relative_complex_error": 0.007378214315889191,
          "real_log_error_vs_Hfull": 0.0072874483192061495,
          "real_log_error_vs_Hkcut": 0.007174815061429127
        },
        {
          "K": 14,
          "M": 8.0,
          "logpv": -0.082783226280978,
          "pv_magnitude_ratio": 0.9205506767867155,
          "complex_weight": [
            0.9205502461365299,
            -0.0008904327342038333
          ],
          "relative_complex_error": 0.014050745978984133,
          "real_log_error_vs_Hfull": 0.01391961483138772,
          "real_log_error_vs_Hkcut": 0.013806981573610697
        },
        {
          "K": 14,
          "M": 12.0,
          "logpv": -0.08894803730047052,
          "pv_magnitude_ratio": 0.9148931126552263,
          "complex_weight": [
            0.9148926846517511,
            -0.0008849602703563023
          ],
          "relative_complex_error": 0.007845276871385094,
          "real_log_error_vs_Hfull": 0.007754803811895208,
          "real_log_error_vs_Hkcut": 0.007642170554118186
        },
        {
          "K": 14,
          "M": 16.0,
          "logpv": -0.09117412522910762,
          "pv_magnitude_ratio": 0.9128587453215367,
          "complex_weight": [
            0.9128583182697751,
            -0.0008829924620509135
          ],
          "relative_complex_error": 0.005628238040538498,
          "real_log_error_vs_Hfull": 0.005528715883258109,
          "real_log_error_vs_Hkcut": 0.005416082625481086
        },
        {
          "K": 14,
          "M": 24.0,
          "logpv": -0.0919160473615408,
          "pv_magnitude_ratio": 0.9121817263933162,
          "complex_weight": [
            0.9121812996582763,
            -0.0008823375933613728
          ],
          "relative_complex_error": 0.004895253665749735,
          "real_log_error_vs_Hfull": 0.0047867937508249275,
          "real_log_error_vs_Hkcut": 0.004674160493047905
        },
        {
          "K": 14,
          "M": 32.0,
          "logpv": -0.09086102034115129,
          "pv_magnitude_ratio": 0.9131446106072842,
          "complex_weight": [
            0.9131441834217898,
            -0.0008832689745932655
          ],
          "relative_complex_error": 0.005938689408790399,
          "real_log_error_vs_Hfull": 0.005841820771214437,
          "real_log_error_vs_Hkcut": 0.005729187513437414
        },
        {
          "K": 16,
          "M": 8.0,
          "logpv": -0.08285787479185291,
          "pv_magnitude_ratio": 0.9204819616142831,
          "complex_weight": [
            0.9204815309962436,
            -0.0008903662672070528
          ],
          "relative_complex_error": 0.013975234494861556,
          "real_log_error_vs_Hfull": 0.013844966320512811,
          "real_log_error_vs_Hkcut": 0.013732333062735788
        },
        {
          "K": 16,
          "M": 12.0,
          "logpv": -0.0891133007340601,
          "pv_magnitude_ratio": 0.9147419267711547,
          "complex_weight": [
            0.9147414988384069,
            -0.0008848140308677857
          ],
          "relative_complex_error": 0.007680038739058141,
          "real_log_error_vs_Hfull": 0.007589540378305629,
          "real_log_error_vs_Hkcut": 0.007476907120528606
        },
        {
          "K": 16,
          "M": 16.0,
          "logpv": -0.09146142106537614,
          "pv_magnitude_ratio": 0.9125965224744741,
          "complex_weight": [
            0.9125960955453851,
            -0.0008827388184302323
          ],
          "relative_complex_error": 0.005343919268465715,
          "real_log_error_vs_Hfull": 0.005241420046989589,
          "real_log_error_vs_Hkcut": 0.005128786789212567
        },
        {
          "K": 16,
          "M": 24.0,
          "logpv": -0.09252337017264622,
          "pv_magnitude_ratio": 0.9116279058139621,
          "complex_weight": [
            0.9116274793380096,
            -0.000881801892302031
          ],
          "relative_complex_error": 0.004298920471237745,
          "real_log_error_vs_Hfull": 0.004179470939719501,
          "real_log_error_vs_Hkcut": 0.004066837681942478
        },
        {
          "K": 16,
          "M": 32.0,
          "logpv": -0.09185406770342652,
          "pv_magnitude_ratio": 0.9122382648569554,
          "complex_weight": [
            0.9122378380954658,
            -0.000882392282038526
          ],
          "relative_complex_error": 0.004956320004971525,
          "real_log_error_vs_Hfull": 0.004848773408939203,
          "real_log_error_vs_Hkcut": 0.00473614015116218
        },
        {
          "K": 18,
          "M": 8.0,
          "logpv": -0.08290891432476588,
          "pv_magnitude_ratio": 0.9204349818438304,
          "complex_weight": [
            0.920434551247769,
            -0.0008903208244883504
          ],
          "relative_complex_error": 0.013923609292994315,
          "real_log_error_vs_Hfull": 0.013793926787599844,
          "real_log_error_vs_Hkcut": 0.013681293529822822
        },
        {
          "K": 18,
          "M": 12.0,
          "logpv": -0.08922672382647434,
          "pv_magnitude_ratio": 0.9146381797968219,
          "complex_weight": [
            0.9146377519126089,
            -0.0008847136782154549
          ],
          "relative_complex_error": 0.00756668174307153,
          "real_log_error_vs_Hfull": 0.007476117285891384,
          "real_log_error_vs_Hkcut": 0.0073634840281143615
        },
        {
          "K": 18,
          "M": 16.0,
          "logpv": -0.09165962014487672,
          "pv_magnitude_ratio": 0.9124156646072877,
          "complex_weight": [
            0.9124152377628073,
            -0.0008825638777460941
          ],
          "relative_complex_error": 0.005148115395882876,
          "real_log_error_vs_Hfull": 0.005043220967489007,
          "real_log_error_vs_Hkcut": 0.004930587709711984
        },
        {
          "K": 18,
          "M": 24.0,
          "logpv": -0.09294830946062849,
          "pv_magnitude_ratio": 0.9112406015969781,
          "complex_weight": [
            0.9112401753022132,
            -0.000881427259637481
          ],
          "relative_complex_error": 0.003884418271571961,
          "real_log_error_vs_Hfull": 0.003754531651737239,
          "real_log_error_vs_Hkcut": 0.003641898393960216
        },
        {
          "K": 18,
          "M": 32.0,
          "logpv": -0.09256172043400213,
          "pv_magnitude_ratio": 0.9115929453158913,
          "complex_weight": [
            0.9115925188562938,
            -0.0008817680756174405
          ],
          "relative_complex_error": 0.004261406639278043,
          "real_log_error_vs_Hfull": 0.0041411206783635995,
          "real_log_error_vs_Hkcut": 0.004028487420586577
        },
        {
          "K": 20,
          "M": 8.0,
          "logpv": -0.08294537844460947,
          "pv_magnitude_ratio": 0.9204014196042567,
          "complex_weight": [
            0.9204009890238963,
            -0.0008902883603149994
          ],
          "relative_complex_error": 0.01388672893579143,
          "real_log_error_vs_Hfull": 0.013757462667756251,
          "real_log_error_vs_Hkcut": 0.013644829409979228
        },
        {
          "K": 20,
          "M": 12.0,
          "logpv": -0.08930796606263058,
          "pv_magnitude_ratio": 0.9145638755641833,
          "complex_weight": [
            0.914563447714731,
            -0.0008846418050174877
          ],
          "relative_complex_error": 0.0074855120167265764,
          "real_log_error_vs_Hfull": 0.007394875049735142,
          "real_log_error_vs_Hkcut": 0.007282241791958119
        },
        {
          "K": 20,
          "M": 16.0,
          "logpv": -0.09180209127398342,
          "pv_magnitude_ratio": 0.9122856809770136,
          "complex_weight": [
            0.9122852541933419,
            -0.0008824381468306483
          ],
          "relative_complex_error": 0.00500755646830963,
          "real_log_error_vs_Hfull": 0.004900749838382304,
          "real_log_error_vs_Hkcut": 0.004788116580605281
        },
        {
          "K": 20,
          "M": 24.0,
          "logpv": -0.09325677972740287,
          "pv_magnitude_ratio": 0.9109595543151013,
          "complex_weight": [
            0.9109591281518156,
            -0.0008811554074668698
          ],
          "relative_complex_error": 0.003585416355535031,
          "real_log_error_vs_Hfull": 0.0034460613849628535,
          "real_log_error_vs_Hkcut": 0.0033334281271858307
        },
        {
          "K": 20,
          "M": 32.0,
          "logpv": -0.09308210056048338,
          "pv_magnitude_ratio": 0.9111186938699242,
          "complex_weight": [
            0.9111182676321901,
            -0.0008813093404034198
          ],
          "relative_complex_error": 0.0037545118800852654,
          "real_log_error_vs_Hfull": 0.0036207405518823427,
          "real_log_error_vs_Hkcut": 0.00350810729410532
        }
      ]
    },
    {
      "name": "different_shape_weak",
      "node": 17,
      "phi_max": 0.2,
      "hx": -0.15625,
      "hy": 0.09375,
      "analytic_log_magnitude_full": -0.08017086721917623,
      "analytic_log_magnitude_kcut": -0.08008352366932055,
      "analytic_complex_weight": [
        0.9229586295382559,
        0.0
      ],
      "PV_rows": [
        {
          "K": 12,
          "M": 8.0,
          "logpv": -0.06976556163747372,
          "pv_magnitude_ratio": 0.9326124344111286,
          "real_log_error_vs_Hfull": 0.01040530558170251,
          "real_log_error_vs_Hkcut": 0.01031796203184683,
          "complex_weight": [
            0.9326124337524151,
            3.505208756943525e-05
          ],
          "relative_complex_error": 0.010459697261029506
        },
        {
          "K": 12,
          "M": 12.0,
          "logpv": -0.07424077589113143,
          "pv_magnitude_ratio": 0.9284481190034295,
          "real_log_error_vs_Hfull": 0.005930091328044798,
          "real_log_error_vs_Hkcut": 0.00584274777818912,
          "complex_weight": [
            0.9284481183476573,
            3.4895572448092716e-05
          ],
          "relative_complex_error": 0.005947828585862855
        },
        {
          "K": 12,
          "M": 16.0,
          "logpv": -0.07572635553476825,
          "pv_magnitude_ratio": 0.9270698593883578,
          "real_log_error_vs_Hfull": 0.004444511684407973,
          "real_log_error_vs_Hkcut": 0.0043571681345522945,
          "complex_weight": [
            0.9270698587335591,
            3.484377078328711e-05
          ],
          "relative_complex_error": 0.0044545624432406885
        },
        {
          "K": 12,
          "M": 24.0,
          "logpv": -0.07583041675236402,
          "pv_magnitude_ratio": 0.9269733923893173,
          "real_log_error_vs_Hfull": 0.00434045046681221,
          "real_log_error_vs_Hkcut": 0.004253106916956531,
          "complex_weight": [
            0.9269733917345867,
            3.484014508672424e-05
          ],
          "relative_complex_error": 0.004350046943112752
        },
        {
          "K": 12,
          "M": 32.0,
          "logpv": -0.07451858843337877,
          "pv_magnitude_ratio": 0.9281902202965508,
          "real_log_error_vs_Hfull": 0.005652278785797452,
          "real_log_error_vs_Hkcut": 0.005564935235941773,
          "complex_weight": [
            0.9281902196409608,
            3.488587936688984e-05
          ],
          "relative_complex_error": 0.005668408365180471
        },
        {
          "K": 14,
          "M": 8.0,
          "logpv": -0.0698511820329788,
          "pv_magnitude_ratio": 0.9325325871839657,
          "real_log_error_vs_Hfull": 0.010319685186197428,
          "real_log_error_vs_Hkcut": 0.010232341636341749,
          "complex_weight": [
            0.9325325865253087,
            3.504908652431145e-05
          ],
          "relative_complex_error": 0.010373185574784359
        },
        {
          "K": 14,
          "M": 12.0,
          "logpv": -0.0744296956278152,
          "pv_magnitude_ratio": 0.9282727333966858,
          "real_log_error_vs_Hfull": 0.005741171591361019,
          "real_log_error_vs_Hkcut": 0.0056538280415053405,
          "complex_weight": [
            0.9282727327410375,
            3.488898060841831e-05
          ],
          "relative_complex_error": 0.0057578070790661835
        },
        {
          "K": 14,
          "M": 16.0,
          "logpv": -0.07605326726943851,
          "pv_magnitude_ratio": 0.9267668389056392,
          "real_log_error_vs_Hfull": 0.004117599949737719,
          "real_log_error_vs_Hkcut": 0.00403025639988204,
          "complex_weight": [
            0.9267668382510544,
            3.483238180743424e-05
          ],
          "relative_complex_error": 0.004126260796011849
        },
        {
          "K": 14,
          "M": 24.0,
          "logpv": -0.07651282029031314,
          "pv_magnitude_ratio": 0.9263410382516558,
          "real_log_error_vs_Hfull": 0.003658046928863082,
          "real_log_error_vs_Hkcut": 0.0035707033790074033,
          "complex_weight": [
            0.9263410375973719,
            3.481637815869459e-05
          ],
          "relative_complex_error": 0.003664939180422231
        },
        {
          "K": 14,
          "M": 32.0,
          "logpv": -0.07561619888024929,
          "pv_magnitude_ratio": 0.9271719879275393,
          "real_log_error_vs_Hfull": 0.00455466833892694,
          "real_log_error_vs_Hkcut": 0.004467324789071261,
          "complex_weight": [
            0.9271719872726685,
            3.484760926792085e-05
          ],
          "relative_complex_error": 0.004565212031127428
        },
        {
          "K": 16,
          "M": 8.0,
          "logpv": -0.0699078455432689,
          "pv_magnitude_ratio": 0.9324797481111539,
          "real_log_error_vs_Hfull": 0.010263021675907327,
          "real_log_error_vs_Hkcut": 0.010175678126051649,
          "complex_weight": [
            0.932479747452534,
            3.5047100576302446e-05
          ],
          "relative_complex_error": 0.010315936287159566
        },
        {
          "K": 16,
          "M": 12.0,
          "logpv": -0.07455532430028011,
          "pv_magnitude_ratio": 0.9281561230504587,
          "real_log_error_vs_Hfull": 0.005615542918896113,
          "real_log_error_vs_Hkcut": 0.005528199369040435,
          "complex_weight": [
            0.9281561223948928,
            3.488459782740806e-05
          ],
          "relative_complex_error": 0.005631465765003453
        },
        {
          "K": 16,
          "M": 16.0,
          "logpv": -0.0762720919195976,
          "pv_magnitude_ratio": 0.9265640616634753,
          "real_log_error_vs_Hfull": 0.003898775299578619,
          "real_log_error_vs_Hkcut": 0.0038114317497229405,
          "complex_weight": [
            0.9265640610090338,
            3.482476045757104e-05
          ],
          "relative_complex_error": 0.003906566922015254
        },
        {
          "K": 16,
          "M": 24.0,
          "logpv": -0.07697783764557098,
          "pv_magnitude_ratio": 0.9259103737329796,
          "real_log_error_vs_Hfull": 0.0031930295736052466,
          "real_log_error_vs_Hkcut": 0.003105686023749568,
          "complex_weight": [
            0.9259103730789998,
            3.480019170238681e-05
          ],
          "relative_complex_error": 0.003198354271984923
        },
        {
          "K": 16,
          "M": 32.0,
          "logpv": -0.07638155278062886,
          "pv_magnitude_ratio": 0.9264626447141796,
          "real_log_error_vs_Hfull": 0.003789314438547367,
          "real_log_error_vs_Hkcut": 0.0037019708886916886,
          "complex_weight": [
            0.9264626440598097,
            3.482094871792811e-05
          ],
          "relative_complex_error": 0.0037966897114908526
        },
        {
          "K": 18,
          "M": 8.0,
          "logpv": -0.06994725997215578,
          "pv_magnitude_ratio": 0.9324429956787262,
          "real_log_error_vs_Hfull": 0.010223607247020441,
          "real_log_error_vs_Hkcut": 0.010136263697164763,
          "complex_weight": [
            0.9324429950201324,
            3.5045719242071514e-05
          ],
          "relative_complex_error": 0.010276116314328742
        },
        {
          "K": 18,
          "M": 12.0,
          "logpv": -0.07464299238881278,
          "pv_magnitude_ratio": 0.9280747569439486,
          "real_log_error_vs_Hfull": 0.005527874830363447,
          "real_log_error_vs_Hkcut": 0.005440531280507768,
          "complex_weight": [
            0.92807475628844,
            3.488153969544955e-05
          ],
          "relative_complex_error": 0.005543309846733129
        },
        {
          "K": 18,
          "M": 16.0,
          "logpv": -0.07642547473949612,
          "pv_magnitude_ratio": 0.9264219535536307,
          "real_log_error_vs_Hfull": 0.0037453924796801014,
          "real_log_error_vs_Hkcut": 0.003658048929824423,
          "complex_weight": [
            0.9264219528992895,
            3.4819419347237524e-05
          ],
          "relative_complex_error": 0.0037526041566712733
        },
        {
          "K": 18,
          "M": 24.0,
          "logpv": -0.07730779035033741,
          "pv_magnitude_ratio": 0.925604917496622,
          "real_log_error_vs_Hfull": 0.0028630768688388125,
          "real_log_error_vs_Hkcut": 0.002775733318983134,
          "complex_weight": [
            0.925604916842858,
            3.4788711179127226e-05
          ],
          "relative_complex_error": 0.0028674264265880385
        },
        {
          "K": 18,
          "M": 32.0,
          "logpv": -0.07693337106348608,
          "pv_magnitude_ratio": 0.9259515467180206,
          "real_log_error_vs_Hfull": 0.0032374961556901477,
          "real_log_error_vs_Hkcut": 0.003150152605834469,
          "complex_weight": [
            0.9259515460640118,
            3.480173918237303e-05
          ],
          "relative_complex_error": 0.003242961018026328
        },
        {
          "K": 20,
          "M": 8.0,
          "logpv": -0.06997577021216994,
          "pv_magnitude_ratio": 0.9324164118840769,
          "real_log_error_vs_Hfull": 0.010195097007006285,
          "real_log_error_vs_Hkcut": 0.010107753457150606,
          "complex_weight": [
            0.9324164112255018,
            3.504472009444749e-05
          ],
          "relative_complex_error": 0.010247313705534642
        },
        {
          "K": 20,
          "M": 12.0,
          "logpv": -0.07470655077931898,
          "pv_magnitude_ratio": 0.9280157718806455,
          "real_log_error_vs_Hfull": 0.005464316439857245,
          "real_log_error_vs_Hkcut": 0.005376972890001566,
          "complex_weight": [
            0.9280157712251788,
            3.487932275138158e-05
          ],
          "relative_complex_error": 0.005479402657639964
        },
        {
          "K": 20,
          "M": 16.0,
          "logpv": -0.07653702477555946,
          "pv_magnitude_ratio": 0.9263186169150119,
          "real_log_error_vs_Hfull": 0.0036338424436167666,
          "real_log_error_vs_Hkcut": 0.003546498893761088,
          "complex_weight": [
            0.9263186162607439,
            3.4815535456381746e-05
          ],
          "relative_complex_error": 0.003640647571890577
        },
        {
          "K": 20,
          "M": 24.0,
          "logpv": -0.07754984854737312,
          "pv_magnitude_ratio": 0.9253808943535382,
          "real_log_error_vs_Hfull": 0.002621018671803102,
          "real_log_error_vs_Hkcut": 0.0025336751219474235,
          "complex_weight": [
            0.9253808936999324,
            3.4780291305512836e-05
          ],
          "relative_complex_error": 0.002624726362809263
        },
        {
          "K": 20,
          "M": 32.0,
          "logpv": -0.07734289561452456,
          "pv_magnitude_ratio": 0.925572424461802,
          "real_log_error_vs_Hfull": 0.0028279716046516606,
          "real_log_error_vs_Hkcut": 0.002740628054795982,
          "complex_weight": [
            0.9255724238080609,
            3.4787489933666754e-05
          ],
          "relative_complex_error": 0.002832224189240608
        }
      ],
      "APS_record_status": "Final (L,p)=(7,14) phase record not present in the supplied archive; the obsolete (4,8) phase and phase-dependent weights have been excluded.",
      "APS_phase": 3.7584838336216735e-05,
      "APS_cut": "7:14",
      "APS_source": "nonflat_aps_cutoffs.json:L3_stage35_caseII_L7p14_extensions_20261108.json"
    },
    {
      "name": "different_shape_moderate",
      "node": 17,
      "phi_max": 0.4,
      "hx": -0.15625,
      "hy": 0.09375,
      "APS_source": "nonflat_aps_cutoffs.json:L3_stage28_different_shape_half_amplitude_p8_p10.json",
      "APS_cut": "4:10",
      "APS_phase": 0.015191300686613424,
      "analytic_log_magnitude_full": -0.3206834688767049,
      "analytic_log_magnitude_kcut": -0.3203340946772822,
      "analytic_complex_weight": [
        0.7256529063712619,
        0.0
      ],
      "PV_rows": [
        {
          "K": 12,
          "M": 8.0,
          "logpv": -0.2791121590433949,
          "pv_magnitude_ratio": 0.7564550551815388,
          "complex_weight": [
            0.756367771169267,
            0.01149109420987964
          ],
          "relative_complex_error": 0.045192441295638285,
          "real_log_error_vs_Hfull": 0.04157130983330998,
          "real_log_error_vs_Hkcut": 0.04122193563388726
        },
        {
          "K": 12,
          "M": 12.0,
          "logpv": -0.29697382010530227,
          "pv_magnitude_ratio": 0.7430634654305778,
          "complex_weight": [
            0.7429777266147802,
            0.011287666367875964
          ],
          "relative_complex_error": 0.02849508821427973,
          "real_log_error_vs_Hfull": 0.023709648771402636,
          "real_log_error_vs_Hkcut": 0.023360274571979922
        },
        {
          "K": 12,
          "M": 16.0,
          "logpv": -0.30290746988260775,
          "pv_magnitude_ratio": 0.7386674421935503,
          "complex_weight": [
            0.7385822106154842,
            0.011220887625610331
          ],
          "relative_complex_error": 0.023591774926460158,
          "real_log_error_vs_Hfull": 0.017775998994097153,
          "real_log_error_vs_Hkcut": 0.01742662479467444
        },
        {
          "K": 12,
          "M": 24.0,
          "logpv": -0.3033203356905938,
          "pv_magnitude_ratio": 0.7383625346104851,
          "complex_weight": [
            0.7382773382143601,
            0.011216255860988879
          ],
          "relative_complex_error": 0.023271860622023764,
          "real_log_error_vs_Hfull": 0.0173631331861111,
          "real_log_error_vs_Hkcut": 0.017013758986688388
        },
        {
          "K": 12,
          "M": 32.0,
          "logpv": -0.2980718092033392,
          "pv_magnitude_ratio": 0.742248037593745,
          "complex_weight": [
            0.7421623928665688,
            0.011275279434864914
          ],
          "relative_complex_error": 0.027550878853919308,
          "real_log_error_vs_Hfull": 0.022611659673365703,
          "real_log_error_vs_Hkcut": 0.02226228547394299
        },
        {
          "K": 14,
          "M": 8.0,
          "logpv": -0.2794547390667068,
          "pv_magnitude_ratio": 0.75619595317522,
          "complex_weight": [
            0.7561086990595859,
            0.011487158264783916
          ],
          "relative_complex_error": 0.04485631720258727,
          "real_log_error_vs_Hfull": 0.04122872980999809,
          "real_log_error_vs_Hkcut": 0.040879355610575374
        },
        {
          "K": 14,
          "M": 12.0,
          "logpv": -0.29772971286266525,
          "pv_magnitude_ratio": 0.7425020013688405,
          "complex_weight": [
            0.7424163273379045,
            0.011279137326547346
          ],
          "relative_complex_error": 0.027843521978045873,
          "real_log_error_vs_Hfull": 0.02295375601403965,
          "real_log_error_vs_Hkcut": 0.022604381814616936
        },
        {
          "K": 14,
          "M": 16.0,
          "logpv": -0.3042154790289624,
          "pv_magnitude_ratio": 0.7377018900362359,
          "complex_weight": [
            0.7376167698689744,
            0.011206220196622645
          ],
          "relative_complex_error": 0.022589973617335533,
          "real_log_error_vs_Hfull": 0.016467989847742504,
          "real_log_error_vs_Hkcut": 0.01611861564831979
        },
        {
          "K": 14,
          "M": 24.0,
          "logpv": -0.30605066398757774,
          "pv_magnitude_ratio": 0.7363493121186367,
          "complex_weight": [
            0.7362643480193752,
            0.011185673569072374
          ],
          "relative_complex_error": 0.021247397206954812,
          "real_log_error_vs_Hfull": 0.01463280488912716,
          "real_log_error_vs_Hkcut": 0.014283430689704446
        },
        {
          "K": 14,
          "M": 32.0,
          "logpv": -0.3024633199767548,
          "pv_magnitude_ratio": 0.7389955941373901,
          "complex_weight": [
            0.7389103246953186,
            0.011225872488724127
          ],
          "relative_complex_error": 0.023939541207742776,
          "real_log_error_vs_Hfull": 0.018220148899950106,
          "real_log_error_vs_Hkcut": 0.017870774700527392
        },
        {
          "K": 16,
          "M": 8.0,
          "logpv": -0.27968144189934385,
          "pv_magnitude_ratio": 0.7560245408411715,
          "complex_weight": [
            0.7559373065040506,
            0.011484554388630542
          ],
          "relative_complex_error": 0.044634128603628594,
          "real_log_error_vs_Hfull": 0.04100202697736105,
          "real_log_error_vs_Hkcut": 0.040652652777938336
        },
        {
          "K": 16,
          "M": 12.0,
          "logpv": -0.298232334603985,
          "pv_magnitude_ratio": 0.7421288974928937,
          "complex_weight": [
            0.7420432665127683,
            0.011273469611381445
          ],
          "relative_complex_error": 0.02741405656458743,
          "real_log_error_vs_Hfull": 0.022451134272719886,
          "real_log_error_vs_Hkcut": 0.022101760073297172
        },
        {
          "K": 16,
          "M": 16.0,
          "logpv": -0.3050909611881414,
          "pv_magnitude_ratio": 0.7370563278230503,
          "complex_weight": [
            0.7369712821443651,
            0.011196413644125915
          ],
          "relative_complex_error": 0.021939681786149166,
          "real_log_error_vs_Hfull": 0.015592507688563517,
          "real_log_error_vs_Hkcut": 0.015243133489140803
        },
        {
          "K": 16,
          "M": 24.0,
          "logpv": -0.30791110668806443,
          "pv_magnitude_ratio": 0.7349806499694229,
          "complex_weight": [
            0.7348958437940499,
            0.01116488261052119
          ],
          "relative_complex_error": 0.019974233830046945,
          "real_log_error_vs_Hfull": 0.012772362188640474,
          "real_log_error_vs_Hkcut": 0.01242298798921776
        },
        {
          "K": 16,
          "M": 32.0,
          "logpv": -0.30552531571438557,
          "pv_magnitude_ratio": 0.7367362535888418,
          "complex_weight": [
            0.7366512448421108,
            0.01119155148720826
          ],
          "relative_complex_error": 0.02162358383237345,
          "real_log_error_vs_Hfull": 0.015158153162319332,
          "real_log_error_vs_Hkcut": 0.014808778962896618
        },
        {
          "K": 18,
          "M": 8.0,
          "logpv": -0.2798391260700237,
          "pv_magnitude_ratio": 0.755905337136951,
          "complex_weight": [
            0.7558181165542196,
            0.011482743598966326
          ],
          "relative_complex_error": 0.04447969926474471,
          "real_log_error_vs_Hfull": 0.0408443428066812,
          "real_log_error_vs_Hkcut": 0.040494968607258486
        },
        {
          "K": 18,
          "M": 12.0,
          "logpv": -0.29858306531506695,
          "pv_magnitude_ratio": 0.7418686557370173,
          "complex_weight": [
            0.7417830547850403,
            0.011269516352673427
          ],
          "relative_complex_error": 0.027116247320825713,
          "real_log_error_vs_Hfull": 0.02210040356163795,
          "real_log_error_vs_Hkcut": 0.021751029362215235
        },
        {
          "K": 18,
          "M": 16.0,
          "logpv": -0.3057045933056495,
          "pv_magnitude_ratio": 0.7366041851267132,
          "complex_weight": [
            0.7365191916187795,
            0.01118954527265516
          ],
          "relative_complex_error": 0.021494439254337423,
          "real_log_error_vs_Hfull": 0.014978875571055428,
          "real_log_error_vs_Hkcut": 0.014629501371632714
        },
        {
          "K": 18,
          "M": 24.0,
          "logpv": -0.3092311269353756,
          "pv_magnitude_ratio": 0.7340111006832085,
          "complex_weight": [
            0.7339264063798513,
            0.011150154462281984
          ],
          "relative_complex_error": 0.019133674637784568,
          "real_log_error_vs_Hfull": 0.011452341941329325,
          "real_log_error_vs_Hkcut": 0.01110296774190661
        },
        {
          "K": 18,
          "M": 32.0,
          "logpv": -0.30773292314070666,
          "pv_magnitude_ratio": 0.7351116230971555,
          "complex_weight": [
            0.7350268018093711,
            0.011166872186160125
          ],
          "relative_complex_error": 0.020091898463355424,
          "real_log_error_vs_Hfull": 0.012950545735998242,
          "real_log_error_vs_Hkcut": 0.012601171536575528
        },
        {
          "K": 20,
          "M": 8.0,
          "logpv": -0.279953182389181,
          "pv_magnitude_ratio": 0.7558191262731061,
          "complex_weight": [
            0.7557319156378661,
            0.011481433994183372
          ],
          "relative_complex_error": 0.04436805646248504,
          "real_log_error_vs_Hfull": 0.040730286487523915,
          "real_log_error_vs_Hkcut": 0.0403809122881012
        },
        {
          "K": 20,
          "M": 12.0,
          "logpv": -0.2988373328649896,
          "pv_magnitude_ratio": 0.7416800465911676,
          "complex_weight": [
            0.741594467401968,
            0.011266651244629059
          ],
          "relative_complex_error": 0.026901338911941516,
          "real_log_error_vs_Hfull": 0.02184613601171531,
          "real_log_error_vs_Hkcut": 0.021496761812292597
        },
        {
          "K": 20,
          "M": 16.0,
          "logpv": -0.30615085247812335,
          "pv_magnitude_ratio": 0.736275542088057,
          "complex_weight": [
            0.7361905865007939,
            0.011184552949459284
          ],
          "relative_complex_error": 0.02117644305571361,
          "real_log_error_vs_Hfull": 0.014532616398581555,
          "real_log_error_vs_Hkcut": 0.014183242199158841
        },
        {
          "K": 20,
          "M": 24.0,
          "logpv": -0.31019948416332355,
          "pv_magnitude_ratio": 0.7333006597642833,
          "complex_weight": [
            0.7332160474355701,
            0.011139362355766198
          ],
          "relative_complex_error": 0.018554693677350333,
          "real_log_error_vs_Hfull": 0.010483984713381356,
          "real_log_error_vs_Hkcut": 0.010134610513958642
        },
        {
          "K": 20,
          "M": 32.0,
          "logpv": -0.3093712239251474,
          "pv_magnitude_ratio": 0.7339082751404864,
          "complex_weight": [
            0.7338235927017149,
            0.011148592468624187
          ],
          "relative_complex_error": 0.019047850729707497,
          "real_log_error_vs_Hfull": 0.011312244951557526,
          "real_log_error_vs_Hkcut": 0.010962870752134812
        }
      ]
    }
  ],
  "definitions": {
    "num": "exp(dlogPV_KM + 1j*relative_APS_phase)",
    "target": "exp(-phi @ Hfull @ phi), phase=0",
    "meaning": "ratios to flat weight at same toron"
  },
  "limitations": [
    "Finite PV K/M and APS L/p/heat cutoff; no uniform continuum guarantee",
    "Analytic Hodge determinant is a post-hoc benchmark, never numerical input",
    "Separate PV and APS spectra are evaluated independently"
  ]
}


==> anc/SecIV_Fig2_nonflat_q0/data/nonflat_pv_checks.json <==
{
  "L3_stage36_nonflat_PV_error_budget_20261110.json": {
    "methodology": "The continuum massless result and background truncation are exact. The finite-PV-mass contribution is the regulator's quadratic vacuum polarization at fixed truncated gauge background; it is not the exact finite-M nonflat determinant.",
    "input": "L3_stage29_pointwise_complex_weights_K20.json",
    "kcut": 6,
    "decomposition": "log(R_spectral/R_exact_full) = analytic_background_truncation + analytic_quadratic_PV_mass + finite_K_plus_regulator_nonlinear_remainder",
    "main_rows": [
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 20,
        "M": 24.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3490312855277208,
        "measured_log_ratio": -0.3440437091610393,
        "log_ratio_error_vs_exact": 0.012656946807693359,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.007253908429029565,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0049875763666814565,
        "residual_fraction_of_total": 0.39405841254304896
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 20,
        "M": 24.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.09462364697919294,
        "measured_log_ratio": -0.09325677972740287,
        "log_ratio_error_vs_exact": 0.0034460613849628535,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.001966560875395762,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0013668672517900687,
        "residual_fraction_of_total": 0.3966462285769186
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 20,
        "M": 24.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07865216197991243,
        "measured_log_ratio": -0.07754984854737312,
        "log_ratio_error_vs_exact": 0.002621018671803102,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.00143136168940812,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0011023134325393036,
        "residual_fraction_of_total": 0.4205667988549577
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 20,
        "M": 24.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.3146086479196497,
        "measured_log_ratio": -0.31019948416332355,
        "log_ratio_error_vs_exact": 0.010483984713381356,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.00572544675763248,
        "finite_K_plus_regulator_nonlinear_remainder": 0.004409163756326162,
        "residual_fraction_of_total": 0.42056182614406856
      }
    ],
    "all_rows": [
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 12,
        "M": 8.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3065354776754447,
        "measured_log_ratio": -0.3049139871062261,
        "log_ratio_error_vs_exact": 0.0517866688625066,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.049749716281305645,
        "finite_K_plus_regulator_nonlinear_remainder": 0.00162149056921862,
        "residual_fraction_of_total": 0.031310964864793116
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 12,
        "M": 12.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3307074943347803,
        "measured_log_ratio": -0.32726859811941367,
        "log_ratio_error_vs_exact": 0.029432057849319015,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.02557769962197004,
        "finite_K_plus_regulator_nonlinear_remainder": 0.003438896215366638,
        "residual_fraction_of_total": 0.11684185431316028
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 12,
        "M": 16.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.34090117507962925,
        "measured_log_ratio": -0.33486059199981,
        "log_ratio_error_vs_exact": 0.021840063968922685,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.015384018877121097,
        "finite_K_plus_regulator_nonlinear_remainder": 0.006040583079819251,
        "residual_fraction_of_total": 0.2765826642456129
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 12,
        "M": 24.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3490312855277208,
        "measured_log_ratio": -0.33603945961917603,
        "log_ratio_error_vs_exact": 0.020661196349556654,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.007253908429029565,
        "finite_K_plus_regulator_nonlinear_remainder": 0.012991825908544752,
        "residual_fraction_of_total": 0.6288031771608196
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 12,
        "M": 32.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3521028392442898,
        "measured_log_ratio": -0.3303652897946874,
        "log_ratio_error_vs_exact": 0.026335366174045305,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.004182354712460534,
        "finite_K_plus_regulator_nonlinear_remainder": 0.021737549449602434,
        "residual_fraction_of_total": 0.8254128424090709
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 14,
        "M": 8.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3065354776754447,
        "measured_log_ratio": -0.30532095478362553,
        "log_ratio_error_vs_exact": 0.05137970118510715,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.049749716281305645,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0012145228918191697,
        "residual_fraction_of_total": 0.02363818519386815
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 14,
        "M": 12.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3307074943347803,
        "measured_log_ratio": -0.328164705825051,
        "log_ratio_error_vs_exact": 0.02853595014368171,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.02557769962197004,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0025427885097293323,
        "residual_fraction_of_total": 0.08910824755881991
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 14,
        "M": 16.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.34090117507962925,
        "measured_log_ratio": -0.33640694468805155,
        "log_ratio_error_vs_exact": 0.020293711280681137,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.015384018877121097,
        "finite_K_plus_regulator_nonlinear_remainder": 0.004494230391577703,
        "residual_fraction_of_total": 0.22145926535655625
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 14,
        "M": 24.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3490312855277208,
        "measured_log_ratio": -0.33924421689781337,
        "log_ratio_error_vs_exact": 0.017456439070919316,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.007253908429029565,
        "finite_K_plus_regulator_nonlinear_remainder": 0.009787068629907414,
        "residual_fraction_of_total": 0.5606566488243122
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 14,
        "M": 32.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3521028392442898,
        "measured_log_ratio": -0.33547613028968204,
        "log_ratio_error_vs_exact": 0.021224525679050643,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.004182354712460534,
        "finite_K_plus_regulator_nonlinear_remainder": 0.016626708954607772,
        "residual_fraction_of_total": 0.7833724628776473
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 16,
        "M": 8.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3065354776754447,
        "measured_log_ratio": -0.30558641409418374,
        "log_ratio_error_vs_exact": 0.05111424187454894,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.049749716281305645,
        "finite_K_plus_regulator_nonlinear_remainder": 0.000949063581260956,
        "residual_fraction_of_total": 0.018567497950772085
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 16,
        "M": 12.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3307074943347803,
        "measured_log_ratio": -0.32875257070506336,
        "log_ratio_error_vs_exact": 0.02794808526366932,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.02557769962197004,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0019549236297169426,
        "residual_fraction_of_total": 0.06994839221627162
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 16,
        "M": 16.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.34090117507962925,
        "measured_log_ratio": -0.33742929543782374,
        "log_ratio_error_vs_exact": 0.019271360530908943,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.015384018877121097,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0034718796418055087,
        "residual_fraction_of_total": 0.18015747441583232
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 16,
        "M": 24.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3490312855277208,
        "measured_log_ratio": -0.34140769293929196,
        "log_ratio_error_vs_exact": 0.01529296302944072,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.007253908429029565,
        "finite_K_plus_regulator_nonlinear_remainder": 0.007623592588428818,
        "residual_fraction_of_total": 0.49850330336590243
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 16,
        "M": 32.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3521028392442898,
        "measured_log_ratio": -0.3390184924208528,
        "log_ratio_error_vs_exact": 0.01768216354787988,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.004182354712460534,
        "finite_K_plus_regulator_nonlinear_remainder": 0.01308434682343701,
        "residual_fraction_of_total": 0.7399743129853498
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 18,
        "M": 8.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3065354776754447,
        "measured_log_ratio": -0.3057692532872194,
        "log_ratio_error_vs_exact": 0.050931402681513305,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.049749716281305645,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0007662243882253228,
        "residual_fraction_of_total": 0.015044242802750083
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 18,
        "M": 12.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3307074943347803,
        "measured_log_ratio": -0.32915896665037003,
        "log_ratio_error_vs_exact": 0.02754168931836265,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.02557769962197004,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0015485276844102724,
        "residual_fraction_of_total": 0.05622486211758387
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 18,
        "M": 16.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.34090117507962925,
        "measured_log_ratio": -0.3381396358310438,
        "log_ratio_error_vs_exact": 0.0185610201376889,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.015384018877121097,
        "finite_K_plus_regulator_nonlinear_remainder": 0.002761539248585465,
        "residual_fraction_of_total": 0.14878165252232275
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 18,
        "M": 24.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3490312855277208,
        "measured_log_ratio": -0.34293178634241617,
        "log_ratio_error_vs_exact": 0.013768869626316516,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.007253908429029565,
        "finite_K_plus_regulator_nonlinear_remainder": 0.006099499185304613,
        "residual_fraction_of_total": 0.44299200666746147
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 18,
        "M": 32.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3521028392442898,
        "measured_log_ratio": -0.34155898842046817,
        "log_ratio_error_vs_exact": 0.015141667548264515,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.004182354712460534,
        "finite_K_plus_regulator_nonlinear_remainder": 0.010543850823821643,
        "residual_fraction_of_total": 0.6963467392354776
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 20,
        "M": 8.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3065354776754447,
        "measured_log_ratio": -0.30590058227946315,
        "log_ratio_error_vs_exact": 0.05080007368926953,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.049749716281305645,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0006348953959815495,
        "residual_fraction_of_total": 0.012497922736589614
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 20,
        "M": 12.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3307074943347803,
        "measured_log_ratio": -0.3294516083102481,
        "log_ratio_error_vs_exact": 0.02724904765848457,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.02557769962197004,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0012558860245321934,
        "residual_fraction_of_total": 0.04608917127205165
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 20,
        "M": 16.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.34090117507962925,
        "measured_log_ratio": -0.33865292608043784,
        "log_ratio_error_vs_exact": 0.01804772988829484,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.015384018877121097,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0022482489991914045,
        "residual_fraction_of_total": 0.12457239847375733
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 20,
        "M": 24.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3490312855277208,
        "measured_log_ratio": -0.3440437091610393,
        "log_ratio_error_vs_exact": 0.012656946807693359,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.007253908429029565,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0049875763666814565,
        "residual_fraction_of_total": 0.39405841254304896
      },
      {
        "case": "polyakov_sensitive",
        "phi_max": 0.46093913111999996,
        "K": 20,
        "M": 32.0,
        "full_action": 0.3567006559687327,
        "truncated_action": 0.35628519395675035,
        "finite_mass_quadratic_action": 0.3521028392442898,
        "measured_log_ratio": -0.3434360415495403,
        "log_ratio_error_vs_exact": 0.013264614419192355,
        "analytic_background_truncation": 0.0004154620119823371,
        "analytic_quadratic_PV_mass": 0.004182354712460534,
        "finite_K_plus_regulator_nonlinear_remainder": 0.008666797694749484,
        "residual_fraction_of_total": 0.6533772803987151
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 12,
        "M": 8.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.08310287939462069,
        "measured_log_ratio": -0.08266759377761712,
        "log_ratio_error_vs_exact": 0.014035247334748605,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.013487328459968015,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0004352856170035668,
        "residual_fraction_of_total": 0.031013747504533274
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 12,
        "M": 12.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.08965600075074755,
        "measured_log_ratio": -0.08869353079142517,
        "log_ratio_error_vs_exact": 0.008009310320940558,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.006934207103841156,
        "finite_K_plus_regulator_nonlinear_remainder": 0.000962469959322379,
        "residual_fraction_of_total": 0.12016889354455094
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 12,
        "M": 16.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.09241954455960939,
        "measured_log_ratio": -0.09073519152633036,
        "log_ratio_error_vs_exact": 0.0059676495860353646,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.00417066329497931,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0016843530332790319,
        "residual_fraction_of_total": 0.28224730842449475
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 12,
        "M": 24.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.09462364697919294,
        "measured_log_ratio": -0.09100778362120554,
        "log_ratio_error_vs_exact": 0.005695057491160185,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.001966560875395762,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0036158633579874006,
        "residual_fraction_of_total": 0.634912529610089
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 12,
        "M": 32.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.09545635632819824,
        "measured_log_ratio": -0.08941539279315958,
        "log_ratio_error_vs_exact": 0.0072874483192061495,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.0011338515263904642,
        "finite_K_plus_regulator_nonlinear_remainder": 0.006040963535038663,
        "residual_fraction_of_total": 0.8289545627538294
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 14,
        "M": 8.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.08310287939462069,
        "measured_log_ratio": -0.082783226280978,
        "log_ratio_error_vs_exact": 0.01391961483138772,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.013487328459968015,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0003196531136426817,
        "residual_fraction_of_total": 0.02296422117384219
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 14,
        "M": 12.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.08965600075074755,
        "measured_log_ratio": -0.08894803730047052,
        "log_ratio_error_vs_exact": 0.007754803811895208,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.006934207103841156,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0007079634502770299,
        "residual_fraction_of_total": 0.09129353462057599
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 14,
        "M": 16.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.09241954455960939,
        "measured_log_ratio": -0.09117412522910762,
        "log_ratio_error_vs_exact": 0.005528715883258109,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.00417066329497931,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0012454193305017763,
        "residual_fraction_of_total": 0.22526376048245084
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 14,
        "M": 24.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.09462364697919294,
        "measured_log_ratio": -0.0919160473615408,
        "log_ratio_error_vs_exact": 0.0047867937508249275,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.001966560875395762,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0027075996176521427,
        "residual_fraction_of_total": 0.5656394987115396
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 14,
        "M": 32.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.09545635632819824,
        "measured_log_ratio": -0.09086102034115129,
        "log_ratio_error_vs_exact": 0.005841820771214437,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.0011338515263904642,
        "finite_K_plus_regulator_nonlinear_remainder": 0.00459533598704695,
        "residual_fraction_of_total": 0.7866273490776131
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 16,
        "M": 8.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.08310287939462069,
        "measured_log_ratio": -0.08285787479185291,
        "log_ratio_error_vs_exact": 0.013844966320512811,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.013487328459968015,
        "finite_K_plus_regulator_nonlinear_remainder": 0.00024500460276777325,
        "residual_fraction_of_total": 0.01769629460237635
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 16,
        "M": 12.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.08965600075074755,
        "measured_log_ratio": -0.0891133007340601,
        "log_ratio_error_vs_exact": 0.007589540378305629,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.006934207103841156,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0005427000166874502,
        "residual_fraction_of_total": 0.07150630863480674
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 16,
        "M": 16.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.09241954455960939,
        "measured_log_ratio": -0.09146142106537614,
        "log_ratio_error_vs_exact": 0.005241420046989589,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.00417066329497931,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0009581234942332567,
        "residual_fraction_of_total": 0.18279845645714946
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 16,
        "M": 24.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.09462364697919294,
        "measured_log_ratio": -0.09252337017264622,
        "log_ratio_error_vs_exact": 0.004179470939719501,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.001966560875395762,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0021002768065467164,
        "residual_fraction_of_total": 0.5025221701117207
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 16,
        "M": 32.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.09545635632819824,
        "measured_log_ratio": -0.09185406770342652,
        "log_ratio_error_vs_exact": 0.004848773408939203,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.0011338515263904642,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0036022886247717156,
        "residual_fraction_of_total": 0.7429278130692875
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 18,
        "M": 8.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.08310287939462069,
        "measured_log_ratio": -0.08290891432476588,
        "log_ratio_error_vs_exact": 0.013793926787599844,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.013487328459968015,
        "finite_K_plus_regulator_nonlinear_remainder": 0.00019396506985480677,
        "residual_fraction_of_total": 0.014061628196343129
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 18,
        "M": 12.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.08965600075074755,
        "measured_log_ratio": -0.08922672382647434,
        "log_ratio_error_vs_exact": 0.007476117285891384,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.006934207103841156,
        "finite_K_plus_regulator_nonlinear_remainder": 0.00042927692427320585,
        "residual_fraction_of_total": 0.05741976855865
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 18,
        "M": 16.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.09241954455960939,
        "measured_log_ratio": -0.09165962014487672,
        "log_ratio_error_vs_exact": 0.005043220967489007,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.00417066329497931,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0007599244147326739,
        "residual_fraction_of_total": 0.15068235550881212
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 18,
        "M": 24.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.09462364697919294,
        "measured_log_ratio": -0.09294830946062849,
        "log_ratio_error_vs_exact": 0.003754531651737239,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.001966560875395762,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0016753375185644542,
        "residual_fraction_of_total": 0.4462174444019583
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 18,
        "M": 32.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.09545635632819824,
        "measured_log_ratio": -0.09256172043400213,
        "log_ratio_error_vs_exact": 0.0041411206783635995,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.0011338515263904642,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0028946358941961126,
        "residual_fraction_of_total": 0.6989981985600945
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 20,
        "M": 8.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.08310287939462069,
        "measured_log_ratio": -0.08294537844460947,
        "log_ratio_error_vs_exact": 0.013757462667756251,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.013487328459968015,
        "finite_K_plus_regulator_nonlinear_remainder": 0.00015750095001121345,
        "residual_fraction_of_total": 0.01144840104711698
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 20,
        "M": 12.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.08965600075074755,
        "measured_log_ratio": -0.08930796606263058,
        "log_ratio_error_vs_exact": 0.007394875049735142,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.006934207103841156,
        "finite_K_plus_regulator_nonlinear_remainder": 0.00034803468811696325,
        "residual_fraction_of_total": 0.047064309508438366
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 20,
        "M": 16.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.09241954455960939,
        "measured_log_ratio": -0.09180209127398342,
        "log_ratio_error_vs_exact": 0.004900749838382304,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.00417066329497931,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0006174532856259712,
        "residual_fraction_of_total": 0.12599159434544557
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 20,
        "M": 24.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.09462364697919294,
        "measured_log_ratio": -0.09325677972740287,
        "log_ratio_error_vs_exact": 0.0034460613849628535,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.001966560875395762,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0013668672517900687,
        "residual_fraction_of_total": 0.3966462285769186
      },
      {
        "case": "q5_sensitive",
        "phi_max": 0.24,
        "K": 20,
        "M": 32.0,
        "full_action": 0.09670284111236573,
        "truncated_action": 0.0965902078545887,
        "finite_mass_quadratic_action": 0.09545635632819824,
        "measured_log_ratio": -0.09308210056048338,
        "log_ratio_error_vs_exact": 0.0036207405518823427,
        "analytic_background_truncation": 0.00011263325777702282,
        "analytic_quadratic_PV_mass": 0.0011338515263904642,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0023742557677148557,
        "residual_fraction_of_total": 0.655737613257192
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 12,
        "M": 8.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07003725063191121,
        "measured_log_ratio": -0.06976556163747372,
        "log_ratio_error_vs_exact": 0.01040530558170251,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.010046273037409334,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0002716889944374967,
        "residual_fraction_of_total": 0.02611062138484963
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 12,
        "M": 12.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07498586018610193,
        "measured_log_ratio": -0.07424077589113143,
        "log_ratio_error_vs_exact": 0.005930091328044798,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.00509766348321862,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0007450842949704994,
        "residual_fraction_of_total": 0.12564465768795505
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 12,
        "M": 16.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07703469022039716,
        "measured_log_ratio": -0.07572635553476825,
        "log_ratio_error_vs_exact": 0.004444511684407973,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.0030488334489233854,
        "finite_K_plus_regulator_nonlinear_remainder": 0.001308334685628909,
        "residual_fraction_of_total": 0.29437085073231944
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 12,
        "M": 24.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07865216197991243,
        "measured_log_ratio": -0.07583041675236402,
        "log_ratio_error_vs_exact": 0.00434045046681221,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.00143136168940812,
        "finite_K_plus_regulator_nonlinear_remainder": 0.002821745227548411,
        "residual_fraction_of_total": 0.6501042343701269
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 12,
        "M": 32.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07925950635222764,
        "measured_log_ratio": -0.07451858843337877,
        "log_ratio_error_vs_exact": 0.005652278785797452,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.0008240173170929038,
        "finite_K_plus_regulator_nonlinear_remainder": 0.004740917918848869,
        "residual_fraction_of_total": 0.838762222904049
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 14,
        "M": 8.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07003725063191121,
        "measured_log_ratio": -0.0698511820329788,
        "log_ratio_error_vs_exact": 0.010319685186197428,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.010046273037409334,
        "finite_K_plus_regulator_nonlinear_remainder": 0.00018606859893241512,
        "residual_fraction_of_total": 0.01803045302014462
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 14,
        "M": 12.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07498586018610193,
        "measured_log_ratio": -0.0744296956278152,
        "log_ratio_error_vs_exact": 0.005741171591361019,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.00509766348321862,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0005561645582867203,
        "residual_fraction_of_total": 0.0968730074404333
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 14,
        "M": 16.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07703469022039716,
        "measured_log_ratio": -0.07605326726943851,
        "log_ratio_error_vs_exact": 0.004117599949737719,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.0030488334489233854,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0009814229509586547,
        "residual_fraction_of_total": 0.2383483006942355
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 14,
        "M": 24.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07865216197991243,
        "measured_log_ratio": -0.07651282029031314,
        "log_ratio_error_vs_exact": 0.003658046928863082,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.00143136168940812,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0021393416895992834,
        "residual_fraction_of_total": 0.5848316687025634
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 14,
        "M": 32.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07925950635222764,
        "measured_log_ratio": -0.07561619888024929,
        "log_ratio_error_vs_exact": 0.00455466833892694,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.0008240173170929038,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0036433074719783576,
        "residual_fraction_of_total": 0.7999062063071545
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 16,
        "M": 8.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07003725063191121,
        "measured_log_ratio": -0.0699078455432689,
        "log_ratio_error_vs_exact": 0.010263021675907327,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.010046273037409334,
        "finite_K_plus_regulator_nonlinear_remainder": 0.00012940508864231481,
        "residual_fraction_of_total": 0.012608868297150355
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 16,
        "M": 12.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07498586018610193,
        "measured_log_ratio": -0.07455532430028011,
        "log_ratio_error_vs_exact": 0.005615542918896113,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.00509766348321862,
        "finite_K_plus_regulator_nonlinear_remainder": 0.00043053588582181446,
        "residual_fraction_of_total": 0.07666861281979978
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 16,
        "M": 16.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07703469022039716,
        "measured_log_ratio": -0.0762720919195976,
        "log_ratio_error_vs_exact": 0.003898775299578619,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.0030488334489233854,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0007625983007995552,
        "residual_fraction_of_total": 0.1955994491095645
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 16,
        "M": 24.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07865216197991243,
        "measured_log_ratio": -0.07697783764557098,
        "log_ratio_error_vs_exact": 0.0031930295736052466,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.00143136168940812,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0016743243343414482,
        "residual_fraction_of_total": 0.5243685646327949
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 16,
        "M": 32.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07925950635222764,
        "measured_log_ratio": -0.07638155278062886,
        "log_ratio_error_vs_exact": 0.003789314438547367,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.0008240173170929038,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0028779535715987847,
        "residual_fraction_of_total": 0.7594918865329233
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 18,
        "M": 8.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07003725063191121,
        "measured_log_ratio": -0.06994725997215578,
        "log_ratio_error_vs_exact": 0.010223607247020441,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.010046273037409334,
        "finite_K_plus_regulator_nonlinear_remainder": 8.999065975542897e-05,
        "residual_fraction_of_total": 0.008802241477112276
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 18,
        "M": 12.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07498586018610193,
        "measured_log_ratio": -0.07464299238881278,
        "log_ratio_error_vs_exact": 0.005527874830363447,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.00509766348321862,
        "finite_K_plus_regulator_nonlinear_remainder": 0.00034286779728914807,
        "residual_fraction_of_total": 0.0620252461951287
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 18,
        "M": 16.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07703469022039716,
        "measured_log_ratio": -0.07642547473949612,
        "log_ratio_error_vs_exact": 0.0037453924796801014,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.0030488334489233854,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0006092154809010375,
        "residual_fraction_of_total": 0.1626573140748847
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 18,
        "M": 24.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07865216197991243,
        "measured_log_ratio": -0.07730779035033741,
        "log_ratio_error_vs_exact": 0.0028630768688388125,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.00143136168940812,
        "finite_K_plus_regulator_nonlinear_remainder": 0.001344371629575014,
        "residual_fraction_of_total": 0.4695548499612081
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 18,
        "M": 32.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07925950635222764,
        "measured_log_ratio": -0.07693337106348608,
        "log_ratio_error_vs_exact": 0.0032374961556901477,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.0008240173170929038,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0023261352887415654,
        "residual_fraction_of_total": 0.718498239651406
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 20,
        "M": 8.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07003725063191121,
        "measured_log_ratio": -0.06997577021216994,
        "log_ratio_error_vs_exact": 0.010195097007006285,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.010046273037409334,
        "finite_K_plus_regulator_nonlinear_remainder": 6.148041974127216e-05,
        "residual_fraction_of_total": 0.006030390853468243
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 20,
        "M": 12.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07498586018610193,
        "measured_log_ratio": -0.07470655077931898,
        "log_ratio_error_vs_exact": 0.005464316439857245,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.00509766348321862,
        "finite_K_plus_regulator_nonlinear_remainder": 0.000279309406782946,
        "residual_fraction_of_total": 0.05111515957341647
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 20,
        "M": 16.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07703469022039716,
        "measured_log_ratio": -0.07653702477555946,
        "log_ratio_error_vs_exact": 0.0036338424436167666,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.0030488334489233854,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0004976654448377027,
        "residual_fraction_of_total": 0.13695295064647212
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 20,
        "M": 24.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07865216197991243,
        "measured_log_ratio": -0.07754984854737312,
        "log_ratio_error_vs_exact": 0.002621018671803102,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.00143136168940812,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0011023134325393036,
        "residual_fraction_of_total": 0.4205667988549577
      },
      {
        "case": "different_shape_weak",
        "phi_max": 0.2,
        "K": 20,
        "M": 32.0,
        "full_action": 0.08017086721917623,
        "truncated_action": 0.08008352366932055,
        "finite_mass_quadratic_action": 0.07925950635222764,
        "measured_log_ratio": -0.07734289561452456,
        "log_ratio_error_vs_exact": 0.0028279716046516606,
        "analytic_background_truncation": 8.734354985567849e-05,
        "analytic_quadratic_PV_mass": 0.0008240173170929038,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0019166107377030783,
        "residual_fraction_of_total": 0.677733374179038
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 12,
        "M": 8.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.28014900252764485,
        "measured_log_ratio": -0.2791121590433949,
        "log_ratio_error_vs_exact": 0.04157130983330998,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.040185092149637336,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0010368434842499274,
        "residual_fraction_of_total": 0.024941323436942383
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 12,
        "M": 12.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.2999434407444077,
        "measured_log_ratio": -0.29697382010530227,
        "log_ratio_error_vs_exact": 0.023709648771402636,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.02039065393287448,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0029696206391054414,
        "residual_fraction_of_total": 0.12524945720356878
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 12,
        "M": 16.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.30813876088158865,
        "measured_log_ratio": -0.30290746988260775,
        "log_ratio_error_vs_exact": 0.017775998994097153,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.012195333795693541,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0052312909989808976,
        "residual_fraction_of_total": 0.29428956430060804
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 12,
        "M": 24.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.3146086479196497,
        "measured_log_ratio": -0.3033203356905938,
        "log_ratio_error_vs_exact": 0.0173631331861111,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.00572544675763248,
        "finite_K_plus_regulator_nonlinear_remainder": 0.011288312229055908,
        "residual_fraction_of_total": 0.6501310626405556
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 12,
        "M": 32.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.3170380254089106,
        "measured_log_ratio": -0.2980718092033392,
        "log_ratio_error_vs_exact": 0.022611659673365703,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.0032960692683716153,
        "finite_K_plus_regulator_nonlinear_remainder": 0.018966216205571373,
        "residual_fraction_of_total": 0.8387803672771398
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 14,
        "M": 8.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.28014900252764485,
        "measured_log_ratio": -0.2794547390667068,
        "log_ratio_error_vs_exact": 0.04122872980999809,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.040185092149637336,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0006942634609380383,
        "residual_fraction_of_total": 0.016839312395447052
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 14,
        "M": 12.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.2999434407444077,
        "measured_log_ratio": -0.29772971286266525,
        "log_ratio_error_vs_exact": 0.02295375601403965,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.02039065393287448,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0022137278817424555,
        "residual_fraction_of_total": 0.0964429473062461
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 14,
        "M": 16.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.30813876088158865,
        "measured_log_ratio": -0.3042154790289624,
        "log_ratio_error_vs_exact": 0.016467989847742504,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.012195333795693541,
        "finite_K_plus_regulator_nonlinear_remainder": 0.003923281852626248,
        "residual_fraction_of_total": 0.23823683940174806
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 14,
        "M": 24.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.3146086479196497,
        "measured_log_ratio": -0.30605066398757774,
        "log_ratio_error_vs_exact": 0.01463280488912716,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.00572544675763248,
        "finite_K_plus_regulator_nonlinear_remainder": 0.008557983932071966,
        "residual_fraction_of_total": 0.5848491794236208
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 14,
        "M": 32.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.3170380254089106,
        "measured_log_ratio": -0.3024633199767548,
        "log_ratio_error_vs_exact": 0.018220148899950106,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.0032960692683716153,
        "finite_K_plus_regulator_nonlinear_remainder": 0.014574705432155777,
        "residual_fraction_of_total": 0.7999224107436185
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 16,
        "M": 8.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.28014900252764485,
        "measured_log_ratio": -0.27968144189934385,
        "log_ratio_error_vs_exact": 0.04100202697736105,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.040185092149637336,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0004675606283010003,
        "residual_fraction_of_total": 0.011403353999039127
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 16,
        "M": 12.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.2999434407444077,
        "measured_log_ratio": -0.298232334603985,
        "log_ratio_error_vs_exact": 0.022451134272719886,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.02039065393287448,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0017111061404226913,
        "residual_fraction_of_total": 0.07621468562066534
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 16,
        "M": 16.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.30813876088158865,
        "measured_log_ratio": -0.3050909611881414,
        "log_ratio_error_vs_exact": 0.015592507688563517,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.012195333795693541,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0030477996934472618,
        "residual_fraction_of_total": 0.1954656527559516
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 16,
        "M": 24.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.3146086479196497,
        "measured_log_ratio": -0.30791110668806443,
        "log_ratio_error_vs_exact": 0.012772362188640474,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.00572544675763248,
        "finite_K_plus_regulator_nonlinear_remainder": 0.00669754123158528,
        "residual_fraction_of_total": 0.5243776470371285
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 16,
        "M": 32.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.3170380254089106,
        "measured_log_ratio": -0.30552531571438557,
        "log_ratio_error_vs_exact": 0.015158153162319332,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.0032960692683716153,
        "finite_K_plus_regulator_nonlinear_remainder": 0.011512709694525003,
        "residual_fraction_of_total": 0.7595060936014092
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 18,
        "M": 8.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.28014900252764485,
        "measured_log_ratio": -0.2798391260700237,
        "log_ratio_error_vs_exact": 0.0408443428066812,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.040185092149637336,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0003098764576211499,
        "residual_fraction_of_total": 0.0075867656651452155
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 18,
        "M": 12.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.2999434407444077,
        "measured_log_ratio": -0.29858306531506695,
        "log_ratio_error_vs_exact": 0.02210040356163795,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.02039065393287448,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0013603754293407544,
        "residual_fraction_of_total": 0.06155432526590168
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 18,
        "M": 16.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.30813876088158865,
        "measured_log_ratio": -0.3057045933056495,
        "log_ratio_error_vs_exact": 0.014978875571055428,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.012195333795693541,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0024341675759391723,
        "residual_fraction_of_total": 0.16250669580584934
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 18,
        "M": 24.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.3146086479196497,
        "measured_log_ratio": -0.3092311269353756,
        "log_ratio_error_vs_exact": 0.011452341941329325,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.00572544675763248,
        "finite_K_plus_regulator_nonlinear_remainder": 0.005377520984274131,
        "residual_fraction_of_total": 0.46955644634288124
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 18,
        "M": 32.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.3170380254089106,
        "measured_log_ratio": -0.30773292314070666,
        "log_ratio_error_vs_exact": 0.012950545735998242,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.0032960692683716153,
        "finite_K_plus_regulator_nonlinear_remainder": 0.009305102268203913,
        "residual_fraction_of_total": 0.7185104363856112
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 20,
        "M": 8.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.28014900252764485,
        "measured_log_ratio": -0.279953182389181,
        "log_ratio_error_vs_exact": 0.040730286487523915,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.040185092149637336,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0001958201384638647,
        "residual_fraction_of_total": 0.00480772799189238
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 20,
        "M": 12.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.2999434407444077,
        "measured_log_ratio": -0.2988373328649896,
        "log_ratio_error_vs_exact": 0.02184613601171531,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.02039065393287448,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0011061078794181167,
        "residual_fraction_of_total": 0.050631740039746624
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 20,
        "M": 16.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.30813876088158865,
        "measured_log_ratio": -0.30615085247812335,
        "log_ratio_error_vs_exact": 0.014532616398581555,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.012195333795693541,
        "finite_K_plus_regulator_nonlinear_remainder": 0.0019879084034652994,
        "residual_fraction_of_total": 0.13678943618571862
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 20,
        "M": 24.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.3146086479196497,
        "measured_log_ratio": -0.31019948416332355,
        "log_ratio_error_vs_exact": 0.010483984713381356,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.00572544675763248,
        "finite_K_plus_regulator_nonlinear_remainder": 0.004409163756326162,
        "residual_fraction_of_total": 0.42056182614406856
      },
      {
        "case": "different_shape_moderate",
        "phi_max": 0.4,
        "K": 20,
        "M": 32.0,
        "full_action": 0.3206834688767049,
        "truncated_action": 0.3203340946772822,
        "finite_mass_quadratic_action": 0.3170380254089106,
        "measured_log_ratio": -0.3093712239251474,
        "log_ratio_error_vs_exact": 0.011312244951557526,
        "analytic_background_truncation": 0.00034937419942271397,
        "analytic_quadratic_PV_mass": 0.0032960692683716153,
        "finite_K_plus_regulator_nonlinear_remainder": 0.007666801483763197,
        "residual_fraction_of_total": 0.6777435881732382
      }
    ],
    "K_fit_diagnostics": [
      {
        "case": "polyakov_sensitive",
        "M": 24,
        "fits": [
          {
            "K_fit_min": 12,
            "K_to_infinity_residual_fit": 0.0005464801840774333
          },
          {
            "K_fit_min": 14,
            "K_to_infinity_residual_fit": 0.0004002962712863256
          },
          {
            "K_fit_min": 16,
            "K_to_infinity_residual_fit": 0.00030867962961283595
          }
        ],
        "interpretation": "Fit-window sensitivity; not an error interval"
      },
      {
        "case": "q5_sensitive",
        "M": 24,
        "fits": [
          {
            "K_fit_min": 12,
            "K_to_infinity_residual_fit": 0.00011469842428289349
          },
          {
            "K_fit_min": 14,
            "K_to_infinity_residual_fit": 8.371624229785826e-05
          },
          {
            "K_fit_min": 16,
            "K_to_infinity_residual_fit": 6.455441414067572e-05
          }
        ],
        "interpretation": "Fit-window sensitivity; not an error interval"
      },
      {
        "case": "different_shape_weak",
        "M": 24,
        "fits": [
          {
            "K_fit_min": 12,
            "K_to_infinity_residual_fit": 0.00015179063874535154
          },
          {
            "K_fit_min": 14,
            "K_to_infinity_residual_fit": 0.00011256851477566361
          },
          {
            "K_fit_min": 16,
            "K_to_infinity_residual_fit": 8.744935608917091e-05
          }
        ],
        "interpretation": "Fit-window sensitivity; not an error interval"
      },
      {
        "case": "different_shape_moderate",
        "M": 24,
        "fits": [
          {
            "K_fit_min": 12,
            "K_to_infinity_residual_fit": 0.0006062039422967039
          },
          {
            "K_fit_min": 14,
            "K_to_infinity_residual_fit": 0.0004494769754611957
          },
          {
            "K_fit_min": 16,
            "K_to_infinity_residual_fit": 0.00034910533046387675
          }
        ],
        "interpretation": "Fit-window sensitivity; not an error interval"
      }
    ],
    "limitation": "Residual includes both finite fermion Fourier K and nonlinear finite-M regulator terms. The available spectra alone do not separate these two effects, or provide a rigorous error bound."
  },
  "L3_stage36_nonflat_PV_K24_direct_20261110.json": {
    "selected_cases": [
      "q5_sensitive",
      "different_shape_weak"
    ],
    "K": 24,
    "PV_masses": [
      16.0,
      24.0,
      32.0
    ],
    "kcut": 6,
    "data": [
      {
        "case": "q5_sensitive",
        "K": 24,
        "M": 16.0,
        "logpv": -0.09198871316050639,
        "exact_massless_logpv": -0.09670284111236573,
        "finite_M_quadratic_logpv": -0.09241954455960939,
        "remaining_finite_K_and_nonlinear": 0.00043083139910300716,
        "total_log_ratio_error": 0.00471412795185934
      },
      {
        "case": "q5_sensitive",
        "K": 24,
        "M": 24.0,
        "logpv": -0.09366465100505827,
        "exact_massless_logpv": -0.09670284111236573,
        "finite_M_quadratic_logpv": -0.09462364697919294,
        "remaining_finite_K_and_nonlinear": 0.000958995974134666,
        "total_log_ratio_error": 0.0030381901073074508
      },
      {
        "case": "q5_sensitive",
        "K": 24,
        "M": 32.0,
        "logpv": -0.09377885711775047,
        "exact_massless_logpv": -0.09670284111236573,
        "finite_M_quadratic_logpv": -0.09545635632819824,
        "remaining_finite_K_and_nonlinear": 0.0016774992104477693,
        "total_log_ratio_error": 0.0029239839946152563
      },
      {
        "case": "different_shape_weak",
        "K": 24,
        "M": 16.0,
        "logpv": -0.07668487243217559,
        "exact_massless_logpv": -0.08017086721917623,
        "finite_M_quadratic_logpv": -0.07703469022039716,
        "remaining_finite_K_and_nonlinear": 0.0003498177882215736,
        "total_log_ratio_error": 0.0034859947870006375
      },
      {
        "case": "different_shape_weak",
        "K": 24,
        "M": 24.0,
        "logpv": -0.07787341322753605,
        "exact_massless_logpv": -0.08017086721917623,
        "finite_M_quadratic_logpv": -0.07865216197991243,
        "remaining_finite_K_and_nonlinear": 0.0007787487523763792,
        "total_log_ratio_error": 0.0022974539916401776
      },
      {
        "case": "different_shape_weak",
        "K": 24,
        "M": 32.0,
        "logpv": -0.07789661948924742,
        "exact_massless_logpv": -0.08017086721917623,
        "finite_M_quadratic_logpv": -0.07925950635222764,
        "remaining_finite_K_and_nonlinear": 0.0013628868629802227,
        "total_log_ratio_error": 0.002274247729928805
      }
    ],
    "elapsed_seconds": 80.190195195,
    "caveat": "Massive-regulator quadratic response is not the exact nonflat PV determinant at finite amplitude. The residual contains nonlinear regulator terms as well as finite fermion cutoff."
  }
}


==> anc/SecIV_Fig2_nonflat_q0/dirac_fourier.py <==
"""Fourier–Galerkin matrix of the continuum Weyl operator."""
import numpy as np
TWO_PI=2*np.pi

def build_Dplus(rec,K,q=1,spin=(0.5,0.5)):
    """Finite Fourier-Galerkin matrix for continuum D+=Dx+iDy.
    Not a gauge-invariant regulator of the determinant by itself!"""
    modes=[(i,j) for i in range(-K,K+1) for j in range(-K,K+1)]
    sz=len(modes);D=np.zeros((sz,sz),complex)
    for u,(i,j) in enumerate(modes):
        for v,(ip,jp) in enumerate(modes):
            di,dj=i-ip,j-jp
            D[u,v]=1j*q*rec.fourier_x.get((di,dj),0)-q*rec.fourier_y.get((di,dj),0)
        D[u,u]+=1j*TWO_PI*(i+spin[0])-TWO_PI*(j+spin[1])
    return D


==> anc/SecIV_Fig2_nonflat_q0/nonflat_aps.py <==
#!/usr/bin/env python3
"""Independent nonflat APS cutoff and bulk-extension checks.

All computations use the same self-adjoint APS domain and finite quadratic-
form heat-trace prescription as the main manuscript.  A flat calculation
at identical torons and cutoffs is subtracted for each charge.  We do not
insert the exact nonflat phase into the calculation.

For reference, the exact relative nonflat phase in the selected Q=0
anomaly-free 3450 backgrounds is zero.  A finite-dimensional heat trace
is not by itself a proof that the APS eta invariant has converged.
"""

import argparse
import json
import time
from pathlib import Path

import numpy as np
from scipy.special import erfc

from SecIV_Fig2_nonflat_q0.nonflat_aps_kernel import eta_mode
from SecIV_Fig2_nonflat_q0.nonflat_background import coeff
from SecIV_Fig2_nonflat_q0.nonflat_background import make_phi
from SecIV_Fig2_nonflat_q0.nonflat_flat_subtraction import fast_flat_spectrum

ROOT = Path(__file__).resolve().parent

# Case I is the larger nonflat configuration of the manuscript.
# Case II is the weak-curvature configuration used in the bulk test.
CASES = {
    "Iweak": dict(hx=0.21875, hy=0.28125, node=31, phi_max=0.48, scale=0.5),
    "IIstrong": dict(hx=-0.15625, hy=0.09375, node=17, phi_max=0.8, scale=0.5),
    "I": dict(hx=0.46875, hy=0.03125, node=31,
              phi_max=0.48, scale=0.9602898565),
    "II": dict(hx=-0.15625, hy=0.09375, node=17,
               phi_max=0.80, scale=0.25),
}


def heat_sum(lam, sign_diagonal, deltas):
    lam = np.maximum(np.asarray(lam), 0)
    sign_diagonal = np.asarray(sign_diagonal)
    return np.array([np.dot(sign_diagonal,
                            erfc(np.sqrt(delta * lam))) for delta in deltas])


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--case", choices=list(CASES), required=True)
    parser.add_argument("--cuts", default="4:8,5:8")
    parser.add_argument("--extensions", default="0,2")
    parser.add_argument("--deltas", default=".0125,.00625,.003125")
    parser.add_argument("--nq", type=int, default=48)
    parser.add_argument("--out-storage", choices=("memory", "disk"),
                        default="memory")
    parser.add_argument("--output", required=True)
    args = parser.parse_args()
    cuts = [tuple(map(int, pair.split(":"))) for pair in args.cuts.split(",")]
    extensions = [int(s) for s in args.extensions.split(",")]
    deltas = [float(s) for s in args.deltas.split(",")]
    if any(e % 2 or e < 0 for e in extensions):
        parser.error("extension powers must be even nonnegative integers")

    cfg = CASES[args.case]
    modes = coeff(cfg["scale"] * make_phi(cfg["node"], cfg["phi_max"]), 6)
    report = dict(parameters=vars(args), background=cfg, rows=[],
                  exact_relative_phase=0.0,
                  method="quadratic-form APS heat trace, flat subtraction",
                  limitations="Finite angular, radial and heat cutoffs; no certified joint error.")
    start = time.monotonic()
    path = ROOT / args.output
    for L, p in cuts:
        row = {"L": L, "p": p, "charge_contributions": {},
               "relative_eta_by_extension": {
                   str(e): np.zeros(len(deltas)).tolist() for e in extensions}}
        for q, chirality in ((3, 1), (4, 1), (5, -1)):
            lam0, sign0 = fast_flat_spectrum(q, cfg["hx"], cfg["hy"],
                                             L, p, args.nq)
            eta0 = heat_sum(lam0, sign0, deltas)
            values = {}
            for extra in extensions:
                _, spectrum = eta_mode(
                    q, cfg["hx"], cfg["hy"], modes, L=L, Ky=L, p=p,
                    nq=args.nq, delta=deltas[0], eta_scheme="form",
                    extension_power_extra=extra, return_spectrum=True,
                    out_storage=args.out_storage)
                eta_nonflat = heat_sum(spectrum["squared_spectrum"],
                                       spectrum["effective_sign_diagonal"], deltas)
                diff = eta_nonflat - eta0
                values[str(extra)] = dict(
                    relative_eta=diff.tolist(),
                    finite_basis_dimension=spectrum["dim"],
                    min_boundary_gap=spectrum["bbgap"])
                accum = np.asarray(row["relative_eta_by_extension"][str(extra)])
                row["relative_eta_by_extension"][str(extra)] = (
                    accum + chirality * diff).tolist()
                print(args.case, (L, p), "charge", q, "extension", extra,
                      "elapsed", round(time.monotonic()-start, 1), flush=True)
            row["charge_contributions"][str(q)] = values
        row["phase_by_extension"] = {
            str(extra): np.angle(np.exp(-1j*np.pi*np.asarray(
                row["relative_eta_by_extension"][str(extra)]))).tolist()
            for extra in extensions}
        if len(extensions) == 2:
            first = np.array(row["phase_by_extension"][str(extensions[0])])
            second = np.array(row["phase_by_extension"][str(extensions[1])])
            row["bulk_phase_difference"] = np.angle(np.exp(
                1j*(second-first))).tolist()
        row["elapsed_seconds"] = round(time.monotonic()-start, 2)
        report["rows"].append(row)
        path.write_text(json.dumps(report, indent=2))
        print("COMBINED", args.case, (L, p),
              row["phase_by_extension"],
              "bulk difference", row.get("bulk_phase_difference"),
              flush=True)
    print("saved", path, flush=True)


if __name__ == "__main__":
    main()


==> anc/SecIV_Fig2_nonflat_q0/nonflat_aps_kernel.py <==
#!/usr/bin/env python3
"""Extend prior 3D APS squared-Dirac Galerkin solver to higher boundary modes.

It preserves the kmax=1 solver's behavior exactly.  For a boundary Fourier
harmonic exp(i*n*theta), the solid-disc extension uses r^|n| for A_y and
r^(|n|+2) for A_theta near the disc origin; hence the extended gauge field
is smooth there.  This is a finite-spectrum heat-eta pilot, NOT eta(0).
"""

import os
os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
import sys
import tempfile
from pathlib import Path

import numpy as np
from scipy.linalg import eigh, null_space
from scipy.special import erfc

ROOT=Path(__file__).resolve().parent
from common.solid_torus_basis import basis_data, smooth_radial_profiles,s1,s2,s3


def transition(r,inner=.68,outer=.92):
    u=(r-inner)/(outer-inner)
    s=np.zeros_like(r)
    mid=(u>0)&(u<1)
    t=u[mid]
    a=np.exp(-1/t);b=np.exp(-1/(1-t))
    s[mid]=a/(a+b);s[u>=1]=1.
    return s


def eta_mode(q,hx,hy,coeff,p=3,L=2,Ky=2,nq=48,delta=.2,
             eta_scheme="form",return_spectrum=False,
             extension_power_extra=0,diagnose_compression=False,
             diagnose_sign_spectrum=False,extension_mix=0.,
             angular_covariant_x=False,angular_union_x=False,
             out_storage="memory"):
    # Two smooth bulk extensions of precisely the same boundary connection
    # can be compared by adding an even power of r to all nonzero harmonics.
    # The default reproduces the pre-existing solver byte-for-byte in output.
    if (not isinstance(extension_power_extra,int)
            or extension_power_extra<0 or extension_power_extra%2):
        raise ValueError("extension_power_extra must be a nonnegative even integer")
    if not (0.<=extension_mix<=1.):
        raise ValueError("extension_mix must be in [0,1]")
    if angular_covariant_x and angular_union_x:
        raise ValueError("Choose either recentered or union angular window")
    coeff={k:v for k,v in coeff.items() if k!=(0,0) and
           (abs(v[0])+abs(v[1])>1e-15)}
    max_shift=max([abs(k) for key in coeff for k in key]+[1])
    # A fixed angular window can omit low boundary kinetic momenta
    # ell+q*hx when q*hx is several units. Recenter only as a diagnostic;
    # the theta circle is contractible in the filling, so this does NOT
    # establish invariance under large x gauge transformations.
    boundary_first=int(np.ceil(-L-.5-q*hx))
    ell_first=(min(-L,boundary_first) if angular_union_x
               else boundary_first if angular_covariant_x else -L)
    ell_stop=(max(L,boundary_first+2*L) if angular_union_x
              else boundary_first+2*L if angular_covariant_x else L)
    ell_list=np.arange(ell_first,ell_stop,dtype=float)+.5
    n_ell=len(ell_list)
    m_first=int(np.ceil(-Ky-.5-q*hy))
    m_list=np.arange(m_first,m_first+2*Ky,dtype=int)
    modes=[(i,j) for i in range(n_ell) for j in range(2*Ky)]
    n_modes=len(modes);local=2*p;nb=n_modes*local
    r,weights,_,_,_=basis_data(.5,p,nq)
    rho,f=smooth_radial_profiles(r)
    s=transition(r)
    noutx,nouty=n_ell+2*max_shift,2*Ky+2*max_shift
    if out_storage not in ("memory", "disk"):
        raise ValueError("out_storage must be 'memory' or 'disk'")
    # The large output-mode array is sparse but historically held as a
    # dense array. A disk-backed version allows larger L,p pairs without
    # changing any matrix elements or the subsequent spectral definition.
    backing = tempfile.TemporaryFile(dir=ROOT) if out_storage == "disk" else None
    if backing is None:
        Out=np.zeros((nb,noutx*nouty,nq,2),complex)
    else:
        Out=np.memmap(backing,mode="w+",dtype=np.complex128,
                      shape=(nb,noutx*nouty,nq,2))
    B=np.zeros((2*n_modes,2*n_modes),complex)
    At=np.zeros((2*n_modes,nb),complex)
    M=np.zeros((nb,nb),complex)
    H1=np.zeros((nb,nb),complex)
    modeindex={mode:k for k,mode in enumerate(modes)}
    radial_profile={}
    for de,_ in coeff:
        if de not in radial_profile:
            m=abs(de)
            mix=(1.-extension_mix)+extension_mix*r*r
            radial_profile[de]=((1-s)*r**(m+2+extension_power_extra)*mix+s,
                                (1-s)*r**(m+extension_power_extra)*mix+s)

    def add_output(in_a,out_i,out_j,D):
        if -max_shift<=out_i<n_ell+max_shift and \
           -max_shift<=out_j<2*Ky+max_shift:
            idx=out_i+max_shift+noutx*(out_j+max_shift)
            Out[in_a,idx,:,:]+=D

    def add_B(out_i,out_j,in_k,mat):
        out_k=modeindex.get((out_i,out_j))
        if out_k is not None:
            B[2*out_k:2*out_k+2,2*in_k:2*in_k+2]+=mat

    for k,(ii,jj) in enumerate(modes):
        ell=ell_list[ii];m=m_list[jj]
        _,_,val,der,atR=basis_data(ell,p,nq)
        i0=k*local;i1=i0+local
        M[i0:i1,i0:i1]=np.einsum("ira,jra,r->ij",val.conj(),val,weights,optimize=True)
        At[2*k:2*k+2,i0:i1]=atR
        ptheta=(ell+q*hx*f)/rho
        pphi=m+.5+q*hy
        dmain=(-1j*np.einsum("ab,irb->ira",s1,der)
                +ptheta[None,:,None]*np.einsum("ab,irb->ira",s2,val)
                +pphi*np.einsum("ab,irb->ira",s3,val))
        bdiag=pphi*s2-(ell+q*hx)*s3
        add_B(ii,jj,k,bdiag)
        for a in range(local):
            ink=i0+a
            V2=np.einsum("ab,rb->ra",s2,val[a])
            V3=np.einsum("ab,rb->ra",s3,val[a])
            add_output(ink,ii,jj,dmain[a])
            for (de,dm),(Ax,Ay) in coeff.items():
                a_theta=Ax/(2*np.pi);a_phi=Ay/(2*np.pi)
                fde,gde=radial_profile[de]
                dpert=q*(a_theta*(fde/rho)[:,None]*V2+
                         a_phi*gde[:,None]*V3)
                add_output(ink,ii+de,jj+dm,dpert)
        for (de,dm),(Ax,Ay) in coeff.items():
            a_theta=Ax/(2*np.pi);a_phi=Ay/(2*np.pi)
            add_B(ii+de,jj+dm,k,q*(a_phi*s2-a_theta*s3))

    for k,(ii,jj) in enumerate(modes):
        _,_,val,_,_=basis_data(ell_list[ii],p,nq)
        out_idx=ii+max_shift+noutx*(jj+max_shift)
        H1[k*local:(k+1)*local,:]=np.einsum(
            "ira,jra,r->ij",val.conj(),Out[:,out_idx,:,:],weights,optimize=True)
    if out_storage == "disk":
        # Contract the exact same weighted Gram matrix without making a
        # complete in-memory copy of the disk-backed output array.  Each
        # row block is weighted by w_r; the other factor is an unweighted
        # memmap view.  This equals Q^* Q^T for Q=Out*sqrt(w_r).
        # The earlier disk option still materialized all of Q in memory.
        H2=np.empty((nb,nb),dtype=np.complex128)
        Out_flat=Out.reshape(nb,-1)
        for first in range(0,nb,192):
            last=min(first+192,nb)
            weighted=Out[first:last,:,:,:]*weights[None,None,:,None]
            H2[first:last,:]=weighted.reshape(last-first,-1).conj()@Out_flat.T
            del weighted
        del Out_flat
    else:
        Qmat=(Out*np.sqrt(weights)[None,None,:,None]).reshape(nb,-1)
        H2=Qmat.conj()@Qmat.T
        del Qmat
    # H1 and H2 have now been assembled, so the disk-backed work array is
    # no longer needed. Release it before diagonalizing the APS forms.
    if backing is not None:
        del Out
        backing.close()
    bb_eig,bb_v=eigh(B)
    gap=float(np.min(abs(bb_eig)))
    if gap<1e-5:
        raise RuntimeError(f"near-zero boundary mode gap={gap}")
    forbid=bb_v[:,bb_eig<0]
    Z=null_space(forbid.conj().T@At)
    Mb=Z.conj().T@M@Z
    H2b=Z.conj().T@H2@Z
    H1b=Z.conj().T@H1@Z
    herm=float(np.linalg.norm(H1b-H1b.conj().T)/max(1,np.linalg.norm(H1b)))
    if eta_scheme=="direct":
        # Independent exploratory finite-matrix sign(D) prescription.  It is
        # NOT an already validated zeta/APS eta regularization.
        mu,V=eigh(H1b,Mb)
        eta=float(np.sum(np.sign(mu)*erfc(np.sqrt(delta)*abs(mu))))
        form=np.real(np.einsum("ai,ab,bi->i",V.conj(),H2b,V,optimize=True))
        residual_ratio=abs(mu)/np.sqrt(np.maximum(form,1e-30))
        diagnostics={"herm":herm,"bbgap":gap,"dim":len(mu),
                     "minabs_firstorder":float(min(abs(mu))),
                     "meanabsratio":float(np.mean(residual_ratio)),
                     "fraction_low_ratio":float(np.mean(residual_ratio<.8)),
                     "minimum_ratio":float(np.min(residual_ratio)),
                     "max_shift":max_shift,"ell_first":ell_first,
                     "n_ell":n_ell}
        if return_spectrum:
            diagnostics["firstorder_spectrum"]=mu
            diagnostics["firstorder_residual_ratio"]=residual_ratio
    elif eta_scheme in ("form","mixed","polar"):
        lam,evec=eigh(H2b,Mb)
        if lam.min()<-1e-8:raise RuntimeError("negative squared Dirac eigenvalue")
        lam=np.maximum(lam,0.)
        Dhat=evec.conj().T@H1b@evec
        Dhat=.5*(Dhat+Dhat.conj().T)
        d=np.real(np.diag(Dhat))
        ratios=d/np.sqrt(np.maximum(lam,1e-18))
        if eta_scheme=="form":
            signed_diag=ratios
            small_gap=0.
        else:
            if eta_scheme=="mixed":
                target=Dhat
            else:
                s=np.maximum(lam,1e-18)**(-.25)
                target=(s[:,None]*Dhat)*s[None,:]
            eps,U=eigh(target)
            signed_diag=np.real((abs(U)**2)@np.sign(eps))
            small_gap=float(np.min(abs(eps)))
        eta=float(np.dot(signed_diag,erfc(np.sqrt(delta*lam))))
        diagnostics={"herm":herm,"bbgap":gap,"dim":len(lam),
                     "maxabsratio":float(max(abs(ratios))),
                     "meanabsratio":float(np.mean(abs(ratios))),
                     "fraction_low_ratio":float(np.mean(abs(ratios)<.8)),
                    "signed_operator_small_gap":small_gap,
                     "max_shift":max_shift,"ell_first":ell_first,
                     "n_ell":n_ell}
        if diagnose_sign_spectrum and eta_scheme != "form":
            # Locate the near-zero mode of the COMPRESSED sign operator in
            # the eigenbasis of the positive form <D psi,D psi>. A very small
            # signed-operator eigenvalue is not physically relevant if its
            # eigenvector is exponentially suppressed by the eta heat kernel.
            j=int(np.argmin(np.abs(eps)))
            overlap=np.abs(U[:,j])**2
            heat=erfc(np.sqrt(delta*lam))
            heat_per_sign_mode=(np.abs(U)**2).T@heat
            diagnostics.update(
                sign_nearzero_eigenvalue=float(eps[j]),
                sign_nearzero_mean_D2=float(np.dot(overlap,lam)),
                sign_nearzero_heat_participation=float(np.dot(overlap,heat)),
                sign_nearzero_heat_delta_scan={str(a):float(np.dot(
                    overlap,erfc(np.sqrt(a*lam))))
                    for a in (.00625,.0125,.025,.05,.1)},
                sign_nearzero_fraction_D2_low20=float(np.sum(overlap[:20])),
                sign_nearzero_fraction_D2_low100=float(np.sum(overlap[:100])),
                sign_nearzero_2nd_moment_D2=float(np.dot(overlap,lam*lam)),
                sign_nearzero_rank_by_heat=int(np.sum(heat_per_sign_mode>
                                                       heat_per_sign_mode[j])+1),
                highest_heat_signed_modes=[
                    {"sign_eigenvalue":float(eps[k]),
                     "heat_participation":float(heat_per_sign_mode[k])}
                    for k in np.argsort(heat_per_sign_mode)[::-1][:5]],
            )
        if diagnose_compression:
            # A genuinely complete invariant domain would satisfy D^2=(D)^2.
            # After projection onto the finite APS Galerkin basis, H2 is
            # <D psi,D psi> while H1 is <psi,D psi>; the discrepancy below
            # measures leakage of D psi outside the projected subspace.
            h1sq_diag=np.sum(np.abs(Dhat)**2,axis=1)
            retained_ratio=h1sq_diag/np.maximum(lam,1e-18)
            leakage=1.-retained_ratio
            heat_weight=erfc(np.sqrt(delta*lam))
            n_low=min(20,len(lam))
            diagnostics.update(
                compression_leakage_mean=float(np.mean(leakage)),
                compression_leakage_low20=float(np.mean(leakage[:n_low])),
                compression_leakage_heat_weighted=float(np.dot(heat_weight,leakage)/
                    max(float(np.sum(heat_weight)),1e-30)),
                compression_leakage_min=float(np.min(leakage)),
                compression_leakage_max=float(np.max(leakage)))
            if return_spectrum:
                diagnostics["compression_leakage_spectrum"]=leakage
        if return_spectrum:
            diagnostics["squared_spectrum"]=lam
            diagnostics["effective_sign_diagonal"]=signed_diag
    else:
        raise ValueError(f"unknown eta_scheme: {eta_scheme}")
    return eta,diagnostics


def eta3450(hx,hy,coeff,**kwargs):
    total=0.;diags=[]
    for q,s in ((3,1),(4,1),(5,-1)):
        v,d=eta_mode(q,hx,hy,coeff,**kwargs)
        total+=s*v;diags.append(d)
    return total,{"herm":max(d["herm"] for d in diags),
                  "gap":min(d["bbgap"] for d in diags),
                  "max_shift":max(d["max_shift"] for d in diags)}




==> anc/SecIV_Fig2_nonflat_q0/nonflat_background.py <==
"""Smooth Q=0 backgrounds and Fourier coefficients (original numerical routines)."""
import numpy as np
from scipy.special import ndtri
from scipy.stats import qmc
from types import SimpleNamespace
from common.gauge_interpolation import curvature_fourier

def node_phi(node,kind="gaussian",phi_max=np.pi):
    if kind=="gaussian":
        u=qmc.Sobol(d=9,scramble=False).random_base2(m=5)[node]
        g=ndtri(np.clip(u,1e-14,1-1e-14));g-=g.mean()
        phi=g/np.sqrt(6.75)
    else:
        u=qmc.Sobol(d=8,scramble=False).random_base2(m=6)[node]
        z=(2*u-1)*phi_max
        phi=np.r_[z,-sum(z)]
    return phi.reshape(3,3)
def make_phi(node, amp):
    a = node_phi(node, 'gaussian').ravel()
    return a * (amp / max(abs(a)))
def coeff(phi,kcut):
    fk=curvature_fourier(phi.reshape(3,3),kcut)
    out={}
    for (x,y),z in fk.items():
        k2=x*x+y*y
        if k2:out[x,y]=(1j*y*z/(2*np.pi*k2),-1j*x*z/(2*np.pi*k2))
    return out
def gauge_for_u(u,kcut=4,hx=0.,hy=0.):
    phi=np.r_[u,-np.sum(u)]
    fk=curvature_fourier(phi.reshape(3,3),kcut)
    x={(0,0):2*np.pi*hx};y={(0,0):2*np.pi*hy}
    for (i,j),F in fk.items():
        ks=i*i+j*j
        if ks:
            x[i,j]=1j*j*F/(2*np.pi*ks)
            y[i,j]=-1j*i*F/(2*np.pi*ks)
    return SimpleNamespace(fourier_x=x,fourier_y=y)


==> anc/SecIV_Fig2_nonflat_q0/nonflat_flat_subtraction.py <==
import numpy as np
from common.solid_torus_spectrum import mode_spectral

def fast_flat_spectrum(q,hx,hy,L,p,nq,angular_covariant_x=False,
                       angular_union_x=False):
    """Exactly block-diagonal flat version of the full coupled Galerkin trace."""
    low = int(np.ceil(-L - .5 - q*hy))
    boundary_first=int(np.ceil(-L-.5-q*hx))
    ell_first=(min(-L,boundary_first) if angular_union_x
               else boundary_first if angular_covariant_x else -L)
    ell_stop=(max(L,boundary_first+2*L) if angular_union_x
              else boundary_first+2*L if angular_covariant_x else L)
    data = [mode_spectral(li+.5,m,p=p,nq=nq,q=q,hy=hy,ht=hx)[:2]
            for li in range(ell_first,ell_stop)
            for m in range(low,low+2*L)]
    return np.concatenate([v[0] for v in data]),np.concatenate([v[1] for v in data])


==> anc/SecIV_Fig2_nonflat_q0/nonflat_larger_grid.py <==
#!/usr/bin/env python3
"""PV/APS benchmark for larger background-link grids, Q=0.

The fermions remain continuum Fourier fermions. The larger N changes only
the smooth interpolation of an N-by-N lattice gauge background. Both the
numerical PV/APS calculations and the independent analytic benchmark use
the identical interpolated background.

Example:
  python nonflat_larger_grid_20261111.py --N 4 --mode pv --Kvals 10,12,14,16
  python nonflat_larger_grid_20261111.py --N 4 --mode aps --APS-cuts 3:6,4:8
"""
import argparse
import json
import sys
import time
from pathlib import Path
from types import SimpleNamespace

import numpy as np
from scipy.special import erfc

HERE = Path(__file__).resolve().parent
from common.gauge_interpolation import curvature_fourier, plaquette_curls
from SecIV_Fig2_nonflat_q0.nonflat_pv_kernel import compute_spectral_pv
from SecIV_Fig2_nonflat_q0.nonflat_aps_kernel import eta_mode
from SecIV_Fig2_nonflat_q0.nonflat_flat_subtraction import fast_flat_spectrum


def background(N, F0, hx, hy, kcut):
    i = np.arange(N, dtype=float)[:, None]
    theta_x = np.full((N, N), 2 * np.pi * hx / N)
    theta_y = np.broadcast_to(
        2 * np.pi * hy / N
        + (F0 / (2 * N**2 * np.sin(np.pi / N)))
        * np.sin(2 * np.pi * (i - 0.5) / N),
        (N, N),
    ).copy()
    phi = plaquette_curls(theta_x, theta_y)
    target_phi = np.broadcast_to(F0 / N**2 * np.cos(2 * np.pi * i / N),
                                 (N, N))
    assert np.max(np.abs(phi - target_phi)) < 1e-12
    assert abs(np.sum(phi)) < 1e-12
    assert abs(theta_x.sum() / (2 * np.pi * N) - hx) < 1e-12
    assert abs(theta_y.sum() / (2 * np.pi * N) - hy) < 1e-12

    def modes(kmax):
        Fk = curvature_fourier(phi, kmax)
        norm = sum(abs(f)**2 / (kx*kx + ky*ky)
                   for (kx, ky), f in Fk.items() if kx*kx + ky*ky)
        return Fk, float(-25 * norm / (8 * np.pi**3))

    Ftrunc, log_trunc = modes(kcut)
    _, log_exact = modes(64)
    cx = {(0, 0): 2 * np.pi * hx}
    cy = {(0, 0): 2 * np.pi * hy}
    coeff = {}
    for (kx, ky), f in Ftrunc.items():
        ksq = kx*kx + ky*ky
        if ksq == 0:
            continue
        ax = 1j * ky * f / (2 * np.pi * ksq)
        ay = -1j * kx * f / (2 * np.pi * ksq)
        cx[kx, ky] = ax
        cy[kx, ky] = ay
        if abs(ax) + abs(ay) > 1e-15:
            coeff[kx, ky] = (ax, ay)
    return phi, SimpleNamespace(fourier_x=cx, fourier_y=cy), coeff, log_exact, log_trunc


def save(path, report):
    path.write_text(json.dumps(report, indent=2, sort_keys=True))


def main():
    p = argparse.ArgumentParser()
    p.add_argument("--N", type=int, required=True)
    p.add_argument("--F0", type=float, default=1.8)
    p.add_argument("--hx", type=float, default=0.21875)
    p.add_argument("--hy", type=float, default=0.28125)
    p.add_argument("--kcut", type=int, default=6)
    p.add_argument("--mode", choices=["pv", "aps"], required=True)
    p.add_argument("--Kvals", default="10,12,14,16,18,20")
    p.add_argument("--Mvals", default="12,16,24,32")
    p.add_argument("--APS-cuts", default="3:6,4:8")
    p.add_argument("--deltas", default="0.0125,0.00625")
    p.add_argument("--nq", type=int, default=48)
    p.add_argument("--out-storage", choices=["memory", "disk"], default="disk")
    p.add_argument("--output", default=None,
                   help="Unique output basename for one cutoff scan")
    args = p.parse_args()
    assert args.N >= 3
    phi, field, coeff, exact, truncated = background(
        args.N, args.F0, args.hx, args.hy, args.kcut)
    report = {
        "parameters": vars(args),
        "background": {
            "phi": phi.tolist(), "total_flux": float(phi.sum() / (2*np.pi)),
            "max_plaquette_angle": float(abs(phi).max()),
            "analytic_log_ratio_full_kmax64": exact,
            "analytic_ratio_full_kmax64": float(np.exp(exact)),
            "analytic_log_ratio_kcut": truncated,
            "fourier_truncation_log_error": truncated - exact,
            "nonzero_APS_fourier_modes": len(coeff),
        },
        "results": [],
        "warning": "Finite-cutoff diagnostics, not a certified joint continuum/spectral limit.",
    }
    outfile = HERE / (args.output or f"N{args.N}_nonflat_{args.mode}_20261111.json")
    start = time.monotonic()
    save(outfile, report)

    if args.mode == "pv":
        Mvals = [float(x) for x in args.Mvals.split(",")]
        for K in [int(x) for x in args.Kvals.split(",")]:
            elapsed = time.monotonic()
            dlogpv, diagnostics = compute_spectral_pv(
                K, Mvals, field, args.hx, args.hy)
            report["results"].append({
                "K": K,
                "Mvals": Mvals,
                "log_ratio_pv": [float(x) for x in dlogpv],
                "relative_magnitude_error_full":
                    [float(np.expm1(x-exact)) for x in dlogpv],
                "per_charge": diagnostics,
                "elapsed_seconds": time.monotonic()-elapsed,
            })
            save(outfile, report)
            print("PV", args.N, K, "M24err",
                  next((round(float(np.expm1(z-exact)), 8)
                        for m, z in zip(Mvals, dlogpv) if m == 24), None),
                  "seconds", round(time.monotonic()-elapsed, 2), flush=True)
    else:
        deltas = np.array([float(x) for x in args.deltas.split(",")])
        for cut in args.APS_cuts.split(","):
            L, radial = [int(x) for x in cut.split(":")]
            elapsed = time.monotonic()
            row = {"L": L, "p": radial, "deltas": deltas.tolist(),
                   "per_charge": {}, "delta_eta": np.zeros(len(deltas)).tolist()}
            report["results"].append(row)
            accum = np.zeros(len(deltas))
            for charge, chirality in [(3, 1), (4, 1), (5, -1)]:
                flat_lam, flat_sign = fast_flat_spectrum(
                    charge, args.hx, args.hy, L, radial, args.nq)
                eta_flat = [float(np.dot(flat_sign, erfc(np.sqrt(d*flat_lam))))
                            for d in deltas]
                _, spectrum = eta_mode(
                    charge, args.hx, args.hy, coeff,
                    L=L, Ky=L, p=radial, nq=args.nq,
                    delta=float(deltas[0]), eta_scheme="form",
                    return_spectrum=True, out_storage=args.out_storage)
                lam = spectrum["squared_spectrum"]
                signs = spectrum["effective_sign_diagonal"]
                eta_nonflat = np.array([np.dot(signs, erfc(np.sqrt(d*lam)))
                                        for d in deltas])
                diff = eta_nonflat - eta_flat
                accum += chirality * diff
                row["per_charge"][str(charge)] = {
                    "relative_eta": [float(z) for z in diff],
                    "finite_basis_dimension": spectrum["dim"],
                    "min_boundary_gap": float(spectrum["bbgap"]),
                }
                row["delta_eta"] = accum.tolist()
                save(outfile, report)
                print("APS", args.N, L, radial, "q", charge,
                      "eta", [round(float(z), 8) for z in diff],
                      "seconds", round(time.monotonic()-elapsed, 2), flush=True)
            row["phase_residual"] = np.angle(np.exp(-1j*np.pi*accum)).tolist()
            row["elapsed_seconds"] = time.monotonic()-elapsed
            save(outfile, report)
            print("APS COMBINED", args.N, L, radial, "phase",
                  row["phase_residual"], flush=True)
    report["total_elapsed_seconds"] = time.monotonic()-start
    save(outfile, report)


if __name__ == "__main__":
    main()


==> anc/SecIV_Fig2_nonflat_q0/nonflat_pv.py <==
#!/usr/bin/env python3
"""Independent PV spectra for the four 3x3 backgrounds of Table III."""
import argparse,json
from pathlib import Path
import numpy as np
from SecIV_Fig2_nonflat_q0.nonflat_aps import CASES
from SecIV_Fig2_nonflat_q0.nonflat_background import make_phi,gauge_for_u
from SecIV_Fig2_nonflat_q0.nonflat_pv_kernel import compute_spectral_pv

def main():
 p=argparse.ArgumentParser();p.add_argument('--case',choices=CASES,required=True);p.add_argument('--Ks',default='12,14,16,18,20');p.add_argument('--Ms',default='24');p.add_argument('--kcut',type=int,default=6);p.add_argument('--output',required=True);a=p.parse_args()
 c=CASES[a.case];phi=c['scale']*make_phi(c['node'],c['phi_max']);rec=gauge_for_u(phi[:8],a.kcut,c['hx'],c['hy']);ms=[float(x) for x in a.Ms.split(',')];rows=[]
 for k in map(int,a.Ks.split(',')):
  vals,diag=compute_spectral_pv(k,ms,rec,c['hx'],c['hy'])
  rows.append(dict(K=k,M=ms,logpv=vals.tolist(),per_charge=diag))
 Path(a.output).write_text(json.dumps(dict(parameters=vars(a),background=c,rows=rows),indent=2))
if __name__=='__main__':main()


==> anc/SecIV_Fig2_nonflat_q0/nonflat_pv_kernel.py <==
import numpy as np
from scipy.linalg import eigvalsh
from SecIV_Fig2_nonflat_q0.dirac_fourier import build_Dplus

def compute_spectral_pv(K,Mvals,rec,hx,hy):
    all_m=np.array([(a,b) for a in range(-K,K+1) for b in range(-K,K+1)])
    out=np.zeros(len(Mvals))
    diags=[]
    for q in (3,4,5):
        D=build_Dplus(rec,K,q)
        sq=np.maximum(eigvalsh(D.conj().T@D,check_finite=False),1e-300)
        d0=2j*np.pi*(all_m[:,0]+.5+q*hx)-2*np.pi*(all_m[:,1]+.5+q*hy)
        d0sq=abs(d0)**2
        bare=.5*(np.log(sq).sum()-np.log(d0sq).sum())
        out+=bare-.5*np.sum(np.log(sq[:,None]+np.array(Mvals)[None,:]**2)-
                           np.log(d0sq[:,None]+np.array(Mvals)[None,:]**2),axis=0)
        diags.append({"charge":q,"minimum_singular_value":float(np.sqrt(min(sq))),
                      "bare_log_det_ratio":float(bare)})
    return out,diags


==> anc/SecIV_Fig2_nonflat_q0/pv_gauge_check.py <==
#!/usr/bin/env python3
"""Realize a small-gauge-covariant Galerkin PV cutoff on a 3x3 nonflat field.

For A'=A+d lambda, lambda=a cos[2*pi*(x+y)], choose the FINITE source and
target subspaces spanned by U_q exp(2*pi*i*k.x), with U_q=exp(-i*q*lambda).
Numerically assemble D[A'] on these transported functions using an expanded
ambient Fourier basis, and orthonormalize its (nonexact) finite Gram matrix.
Compare to an independently assembled D[A] with the original finite window.

Unlike simply declaring the two finite matrices identical, this independently
performs the Fourier-Bessel basis transport, ambient operator assembly, and
matrix compression. Any remaining error is controlled by the Bessel tail and
ambient truncation. The gauge invariance itself is by construction, NOT
independent verification of the continuum Witten measure.
"""
import argparse
import json
import time
from pathlib import Path

import numpy as np
from scipy.linalg import eigh, eigvalsh
from scipy.sparse import coo_matrix
from scipy.special import jv

from SecIV_Fig2_nonflat_q0.nonflat_background import gauge_for_u
from SecIV_Fig2_nonflat_q0.nonflat_background import make_phi
from SecIV_Fig2_nonflat_q0.pv_gauge_kernel import (
    add_small_gauge, log_pv_3x3)

HERE=Path(__file__).resolve().parent
CHARGES=(3,4,5)


def mode_window(k):
    return [(i,j) for i in range(-k,k+1) for j in range(-k,k+1)]


def dirac_matrix_sparse(rec,hx,hy,q,pairs):
    ids={m:i for i,m in enumerate(pairs)}
    rows=[];cols=[];values=[]
    for j,(i,t) in enumerate(pairs):
        rows.append(j);cols.append(j)
        values.append(2j*np.pi*(i+.5+q*hx)-2*np.pi*(t+.5+q*hy))
    for (a,b),ax in rec.fourier_x.items():
        if a==0 and b==0:continue
        ay=rec.fourier_y.get((a,b),0.)
        factor=1j*q*ax-q*ay
        if abs(factor)<1e-15:continue
        for row,(i,t) in enumerate(pairs):
            col=ids.get((i-a,t-b))
            if col is not None:
                rows.append(row);cols.append(col);values.append(factor)
    return coo_matrix((values,(rows,cols)),shape=(len(pairs),len(pairs))).tocsr()


def transported_dirac(rec_prime,hx,hy,q,k,ambient_pad,bessel_n,a):
    small=mode_window(k)
    large=mode_window(k+ambient_pad)
    large_ids={m:i for i,m in enumerate(large)}
    Q=np.zeros((len(large),len(small)),dtype=complex)
    for col,(i,t) in enumerate(small):
        for shift in range(-bessel_n,bessel_n+1):
            # Jacobi-Anger series of exp(-i*q*a*cos(2*pi*(x+y))).
            coeff=(-1j)**shift*jv(shift,q*a)
            if abs(coeff)<1e-17:continue
            row=large_ids.get((i+shift,t+shift))
            if row is not None:Q[row,col]+=coeff
    S=Q.conj().T@Q
    gram_eig,W=eigh(S)
    if np.min(gram_eig)<=0:raise ArithmeticError('nonpositive transported Gram')
    Sinvhalf=(W*gram_eig**(-.5))@W.conj().T
    D_large=dirac_matrix_sparse(rec_prime,hx,hy,q,large)
    D_cov=Sinvhalf@(Q.conj().T@(D_large@Q))@Sinvhalf
    return D_cov,float(np.max(abs(S-np.eye(len(small))))),float(np.min(gram_eig))


def log_pv_from_matrices(rec,rec_prime,hx,hy,k,M,amplitude,
                         ambient_pad,bessel_n):
    total_original=0.;total_covariant=0.
    per_charge=[]
    for q in CHARGES:
        small=mode_window(k)
        D=dirac_matrix_sparse(rec,hx,hy,q,small).toarray()
        D_cov,gram_def,gram_min=transported_dirac(
            rec_prime,hx,hy,q,k,ambient_pad,bessel_n,amplitude)
        D0=np.array([2j*np.pi*(i+.5+q*hx)-2*np.pi*(j+.5+q*hy)
                     for i,j in small])
        sq0=abs(D0)**2
        vals=[]
        for matrix in (D,D_cov):
            sq=eigvalsh(matrix.conj().T@matrix,check_finite=False)
            if min(sq)<=0:raise ArithmeticError('negative PV spectrum')
            val=.5*np.sum(np.log(sq)-np.log(sq0))
            val-=.5*np.sum(np.log(sq+M*M)-np.log(sq0+M*M))
            vals.append(float(val))
        total_original+=vals[0];total_covariant+=vals[1]
        per_charge.append(dict(charge=q,PV_original=vals[0],
            PV_covariantly_transported=vals[1],
            PV_difference=vals[1]-vals[0],
            gram_identity_error=gram_def,gram_min_eigenvalue=gram_min,
            max_dirac_matrix_difference=float(np.max(abs(D_cov-D)))))
    return dict(original=float(total_original),
        transported=float(total_covariant),
        difference=float(total_covariant-total_original),
        per_charge=per_charge)


def main():
    ap=argparse.ArgumentParser()
    ap.add_argument('--Ks',default='3,4,5')
    ap.add_argument('--M',type=float,default=12.)
    ap.add_argument('--lambda-amp',type=float,default=.15)
    ap.add_argument('--phi-max',type=float,default=.48)
    ap.add_argument('--ambient-pad',type=int,default=10)
    ap.add_argument('--bessel-n',type=int,default=9)
    ap.add_argument('--prefix',default='pv_gauge_check_recomputed')
    a=ap.parse_args()
    if a.ambient_pad<a.bessel_n:
        raise ValueError('ambient pad must cover the transported Bessel window')
    hx,hy=.17,.13
    phi=make_phi(31,a.phi_max)
    rec=gauge_for_u(phi[:8],6,hx=hx,hy=hy)
    rec_prime=add_small_gauge(rec,a.lambda_amp)
    rows=[];start=time.monotonic()
    for k in [int(z) for z in a.Ks.split(',')]:
        new=log_pv_from_matrices(rec,rec_prime,hx,hy,k,a.M,
            a.lambda_amp,a.ambient_pad,a.bessel_n)
        old,_=log_pv_3x3(rec,hx,hy,k,a.M)
        naive,_=log_pv_3x3(rec_prime,hx,hy,k,a.M)
        row=dict(K=k,M=a.M,amplitude=a.lambda_amp,
            PV_base=old,naive_gauge_difference=naive-old,
            transported_gauge_difference=new['difference'],
            transported_dirac_details=new['per_charge'],
            elapsed_seconds=time.monotonic()-start)
        if abs(new['original']-old)>1.e-7:
            raise AssertionError('independent baseline disagrees with Stage21')
        rows.append(row)
        print('K',k,'naive',row['naive_gauge_difference'],
            'transported',row['transported_gauge_difference'],
            'time',round(row['elapsed_seconds'],1),flush=True)
    out=dict(parameters=vars(a),rows=rows,
        diagnostics=[
          'Finite-dimensional exact gauge covariance is obtained by a transported subspace.',
          'The Fourier-Bessel transport and transformed Dirac matrix are assembled independently.',
          'This is a regulator consistency check and cannot validate the APS phase.',
          'The same mechanism applies to pure-gauge A and nonflat Q=0 representatives.',
        ])
    target=HERE/(a.prefix+'.json')
    target.write_text(json.dumps(out,indent=2))
    print('saved',target)


if __name__=='__main__':main()


==> anc/SecIV_Fig2_nonflat_q0/pv_gauge_kernel.py <==
#!/usr/bin/env python3
"""3x3 nonflat PV: ordinary vs gauge-transported Galerkin momentum windows.

The shifted Fourier window on a toron-shifted gauge configuration is the
discrete implementation of transporting the spectral subspace under a large
U(1) gauge transformation. This tests a cutoff issue, NOT APS invariance.
"""

import argparse
import json
import time
from pathlib import Path
from types import SimpleNamespace

import numpy as np
from scipy.linalg import eigvalsh

from SecIV_Fig2_nonflat_q0.nonflat_background import gauge_for_u
from SecIV_Fig2_nonflat_q0.nonflat_background import make_phi

HERE = Path(__file__).resolve().parent
CHARGES = (3, 4, 5)


def log_pv_3x3(rec, hx, hy, k, regulator_mass, toron_shift=0):
    """Direct PV from D^dag D eigenvalues for each Weyl charge.

    toron_shift changes the integer Fourier mode window by -q*toron_shift.
    A toron h_x -> h_x+1 is an exact gauge transformation, so this basis
    transport should make its finite K determinant exactly equal to its base.
    """
    total = 0.
    per_charge = []
    for q in CHARGES:
        xs = np.arange(-k-q*toron_shift,k+1-q*toron_shift)
        ts = np.arange(-k,k+1)
        pairs = [(int(i),int(j)) for i in xs for j in ts]
        ids = {m:i for i,m in enumerate(pairs)}
        d0 = np.array([2j*np.pi*(i+.5+q*hx)-2*np.pi*(j+.5+q*hy)
                       for i,j in pairs])
        d = np.diag(d0.copy())
        for (a,b),ax in rec.fourier_x.items():
            ay = rec.fourier_y.get((a,b),0)
            if a==b==0:continue
            amp = 1j*q*ax-q*ay
            if abs(amp)<1e-14:continue
            for idx,(i,j) in enumerate(pairs):
                col = ids.get((i-a,j-b))
                if col is not None:d[idx,col]+=amp
        sq=eigvalsh(d.conj().T@d,check_finite=False)
        if min(sq)<=0:raise ArithmeticError('nonpositive D†D spectrum')
        d0sq=abs(d0)**2
        part=.5*np.sum(np.log(sq)-np.log(d0sq))
        part-=.5*np.sum(np.log(sq+regulator_mass**2)-
                         np.log(d0sq+regulator_mass**2))
        total+=part
        per_charge.append(dict(q=q,log_pv=float(part),min_sv=float(np.sqrt(min(sq)))))
    return float(total),per_charge


def add_small_gauge(rec, amplitude):
    """A -> A+dλ, λ=amplitude cos[2π(x+y)]."""
    x=dict(rec.fourier_x);y=dict(rec.fourier_y)
    for n in (-1,1):
        lam=amplitude/2
        x[n,n]=x.get((n,n),0)+2j*np.pi*n*lam
        y[n,n]=y.get((n,n),0)+2j*np.pi*n*lam
    return SimpleNamespace(fourier_x=x,fourier_y=y)




==> anc/SecVID_TableVIII_link_interpolated_q1/data/q1_link_aps_and_overlap.json <==
{
  "200": {
    "E": 200,
    "p": 12,
    "case": "O",
    "kcut": 24,
    "deltas": [
      0.00075,
      0.0015,
      0.003
    ],
    "results": {
      "3": {
        "n": 66,
        "relative_eta": [
          -0.0008393225046033903,
          -0.0008352469782457739,
          -0.0008316151929447235
        ],
        "groups": [
          {
            "centers": [
              0
            ],
            "target_eta": [
              -0.6285115483591168,
              -0.6254510182154346,
              -0.6227757467118749
            ],
            "ref_eta": [
              -0.6350877464761915,
              -0.6318185897750966,
              -0.629101400503439
            ],
            "relative_eta": [
              0.006576198117074661,
              0.006367571559662055,
              0.006325653791564134
            ],
            "free_pair_max": 7.859268791321483e-13,
            "dim": 1463,
            "kept": 1463,
            "tail_bound_eta": 0.0,
            "max_sign": 0.9999999996211348
          },
          {
            "centers": [
              1
            ],
            "target_eta": [
              -0.649079465214975,
              -0.6453889798727047,
              -0.6425843232795565
            ],
            "ref_eta": [
              -0.6350877464761915,
              -0.6318185897750966,
              -0.629101400503439
            ],
            "relative_eta": [
              -0.013991718738783465,
              -0.013570390097608076,
              -0.013482922776117512
            ],
            "free_pair_max": 7.859268791321483e-13,
            "dim": 1463,
            "kept": 1463,
            "tail_bound_eta": 0.0,
            "max_sign": 0.9999999996120487
          },
          {
            "centers": [
              2
            ],
            "target_eta": [
              -0.6285115483590861,
              -0.6254510182153964,
              -0.6227757467118303
            ],
            "ref_eta": [
              -0.6350877464761915,
              -0.6318185897750966,
              -0.629101400503439
            ],
            "relative_eta": [
              0.006576198117105414,
              0.006367571559700247,
              0.006325653791608654
            ],
            "free_pair_max": 7.859268791321483e-13,
            "dim": 1463,
            "kept": 1463,
            "tail_bound_eta": 0.0,
            "max_sign": 0.9999999996211353
          }
        ],
        "seconds": 16.604232304000107
      },
      "4": {
        "n": 50,
        "relative_eta": [
          -0.0011685749531156198,
          -0.0011641255369219117,
          -0.0011606468496005995
        ],
        "groups": [
          {
            "centers": [
              0,
              2
            ],
            "target_eta": [
              -1.2707597804302608,
              -1.2642192423199632,
              -1.258783124432961
            ],
            "ref_eta": [
              -1.2701754929542601,
              -1.2636371795520633,
              -1.2582028010087258
            ],
            "relative_eta": [
              -0.0005842874760007,
              -0.0005820627678998491,
              -0.0005803234242351962
            ],
            "free_pair_max": 7.859268791321483e-13,
            "dim": 2222,
            "kept": 2222,
            "tail_bound_eta": 0.0,
            "max_sign": 0.9999999993166614
          },
          {
            "centers": [
              1,
              3
            ],
            "target_eta": [
              -1.270759780431375,
              -1.2642192423210854,
              -1.2587831244340912
            ],
            "ref_eta": [
              -1.2701754929542601,
              -1.2636371795520633,
              -1.2582028010087258
            ],
            "relative_eta": [
              -0.0005842874771149198,
              -0.0005820627690220626,
              -0.0005803234253654033
            ],
            "free_pair_max": 7.859268791321483e-13,
            "dim": 2222,
            "kept": 2222,
            "tail_bound_eta": 0.0,
            "max_sign": 0.9999999993166592
          }
        ],
        "seconds": 63.08643663000021
      },
      "5": {
        "n": 40,
        "relative_eta": [
          -0.0014809352784590502,
          -0.0014903357760189806,
          -0.0014886542784373624
        ],
        "groups": [
          {
            "centers": [
              0,
              1,
              2,
              3,
              4
            ],
            "weight": 1,
            "target_eta": [
              -3.176919667667282,
              -3.1605832846593627,
              -3.146995656803424
            ],
            "ref_eta": [
              -3.175438732388823,
              -3.1590929488833437,
              -3.1455070025249867
            ],
            "relative_eta": [
              -0.0014809352784590502,
              -0.0014903357760189806,
              -0.0014886542784373624
            ],
            "free_pair_max": 7.859268791321483e-13,
            "parity_commutator": 1.4219634040908775e-14,
            "parity_blocks": [
              {
                "parity": -1,
                "dim": 2222,
                "kept": 2222,
                "tail_bound_eta": 0.0,
                "max_sign": 0.9999999989621198
              },
              {
                "parity": 1,
                "dim": 2233,
                "kept": 2233,
                "tail_bound_eta": 0.0,
                "max_sign": 0.9999999988154483
              }
            ],
            "dim": 4455,
            "kept": 4455,
            "tail_bound_eta": 0.0
          }
        ],
        "seconds": 107.74768832599966
      }
    },
    "phase_mrad": [
      1.6555005110827576,
      1.5991860801168751,
      1.5821304520123505
    ],
    "note": "q3,q4 without parity; q5 with inversion parity; merged from two separate runs"
  },
  "240": {
    "E": 240,
    "p": 12,
    "case": "O",
    "kcut": 24,
    "deltas": [
      0.00075,
      0.0015,
      0.003
    ],
    "results": {
      "3": {
        "n": 80,
        "relative_eta": [
          -0.0008325745619074398,
          -0.0008322980491276555,
          -0.0008321472161540999
        ],
        "groups": [
          {
            "centers": [
              0
            ],
            "target_eta": [
              -0.6287525672554705,
              -0.6254839465236438,
              -0.6227765606021104
            ],
            "ref_eta": [
              -0.6350877464750994,
              -0.6318185897739994,
              -0.6291014005023424
            ],
            "relative_eta": [
              0.006335179219628895,
              0.006334643250355598,
              0.006324839900232027
            ],
            "free_pair_max": 7.859268791321483e-13,
            "dim": 1771,
            "kept": 1771,
            "tail_bound_eta": 0.0,
            "max_sign": 0.9999999996188828
          },
          {
            "centers": [
              1
            ],
            "target_eta": [
              -0.6485906794778981,
              -0.6453201743254713,
              -0.6425832275205888
            ],
            "ref_eta": [
              -0.6350877464750994,
              -0.6318185897739994,
              -0.6291014005023424
            ],
            "relative_eta": [
              -0.0135029330027987,
              -0.013501584551471879,
              -0.013481827018246406
            ],
            "free_pair_max": 7.859268791321483e-13,
            "dim": 1771,
            "kept": 1771,
            "tail_bound_eta": 0.0,
            "max_sign": 0.9999999996098105
          },
          {
            "centers": [
              2
            ],
            "target_eta": [
              -0.628752567253837,
              -0.6254839465220108,
              -0.6227765606004821
            ],
            "ref_eta": [
              -0.6350877464750994,
              -0.6318185897739994,
              -0.6291014005023424
            ],
            "relative_eta": [
              0.006335179221262366,
              0.006334643251988625,
              0.00632483990186028
            ],
            "free_pair_max": 7.859268791321483e-13,
            "dim": 1771,
            "kept": 1771,
            "tail_bound_eta": 0.0,
            "max_sign": 0.9999999996188816
          }
        ],
        "seconds": 30.188081381999837
      },
      "4": {
        "n": 60,
        "relative_eta": [
          -0.0011547633047179762,
          -0.0011584656412970684,
          -0.0011614139187063888
        ],
        "groups": [
          {
            "centers": [
              0,
              2
            ],
            "target_eta": [
              -1.270752874606799,
              -1.2642164123728754,
              -1.258783507968249
            ],
            "ref_eta": [
              -1.2701754929546138,
              -1.2636371795524115,
              -1.2582028010090816
            ],
            "relative_eta": [
              -0.0005773816521852382,
              -0.0005792328204639041,
              -0.0005807069591674541
            ],
            "free_pair_max": 7.859268791321483e-13,
            "dim": 2662,
            "kept": 2662,
            "tail_bound_eta": 0.0,
            "max_sign": 0.9999999993119093
          },
          {
            "centers": [
              1,
              3
            ],
            "target_eta": [
              -1.2707528746071466,
              -1.2642164123732447,
              -1.2587835079686205
            ],
            "ref_eta": [
              -1.2701754929546138,
              -1.2636371795524115,
              -1.2582028010090816
            ],
            "relative_eta": [
              -0.000577381652532738,
              -0.0005792328208331643,
              -0.0005807069595389347
            ],
            "free_pair_max": 7.859268791321483e-13,
            "dim": 2662,
            "kept": 2662,
            "tail_bound_eta": 0.0,
            "max_sign": 0.9999999993119078
          }
        ],
        "seconds": 80.9147683440001
      },
      "5": {
        "n": 48,
        "relative_eta": [
          -0.0015860619889811467,
          -0.0014954184297790718,
          -0.0014900577611318688
        ],
        "groups": [
          {
            "centers": [
              0,
              1,
              2,
              3,
              4
            ],
            "target_eta": [
              -3.1770247943775085,
              -3.160588367312802,
              -3.1469970602858006
            ],
            "ref_eta": [
              -3.1754387323885274,
              -3.159092948883023,
              -3.1455070025246687
            ],
            "relative_eta": [
              -0.0015860619889811467,
              -0.0014954184297790718,
              -0.0014900577611318688
            ],
            "free_pair_max": 9.882095142188518e-13,
            "parity_commutator": 1.4219634040908775e-14,
            "parity_blocks": [
              {
                "parity": -1,
                "dim": 2662,
                "kept": 2662,
                "tail_bound_eta": 0.0,
                "max_sign": 0.9999999989547608
              },
              {
                "parity": 1,
                "dim": 2673,
                "kept": 2673,
                "tail_bound_eta": 0.0,
                "max_sign": 0.9999999988059873
              }
            ],
            "dim": 5335,
            "kept": 5335,
            "tail_bound_eta": 0.0
          }
        ],
        "seconds": 96.55021785499957
      }
    },
    "phase_mrad": [
      1.2606453492700331,
      1.5561730318349019,
      1.581802499963508
    ]
  },
  "300": {
    "E": 300,
    "p": 12,
    "case": "O",
    "kcut": 24,
    "deltas": [
      0.00075,
      0.0015,
      0.003
    ],
    "results": {
      "3": {
        "n": 100,
        "relative_eta": [
          -0.0008253012619441336,
          -0.0008299112555983923,
          -0.0008318432483607197
        ],
        "groups": [
          {
            "centers": [
              0
            ],
            "weight": 2,
            "target_eta": [
              -0.6288188368203054,
              -0.6254915078439351,
              -0.6227765603972664
            ],
            "ref_eta": [
              -0.6350877464742298,
              -0.6318185897731194,
              -0.6291014005014639
            ],
            "relative_eta": [
              0.006268909653924459,
              0.006327081929184297,
              0.006324840104197538
            ],
            "free_pair_max": 9.636735853746359e-13,
            "dim": 2211,
            "kept": 2211,
            "tail_bound_eta": 0.0,
            "max_sign": 0.9999999996169362
          },
          {
            "centers": [
              1
            ],
            "weight": 1,
            "target_eta": [
              -0.6484508670440229,
              -0.6453026648870864,
              -0.6425829239582197
            ],
            "ref_eta": [
              -0.6350877464742298,
              -0.6318185897731194,
              -0.6291014005014639
            ],
            "relative_eta": [
              -0.013363120569793052,
              -0.013484075113966987,
              -0.013481523456755795
            ],
            "free_pair_max": 9.636735853746359e-13,
            "dim": 2211,
            "kept": 2211,
            "tail_bound_eta": 0.0,
            "max_sign": 0.9999999996086095
          }
        ],
        "seconds": 59.70218040000009
      },
      "4": {
        "n": 75,
        "relative_eta": [
          -0.001142309164488875,
          -0.0011542975175360404,
          -0.0011608386866752696
        ],
        "groups": [
          {
            "centers": [
              0,
              2
            ],
            "weight": 2,
            "target_eta": [
              -1.270746647544907,
              -1.2642143283192124,
              -1.258783220360456
            ],
            "ref_eta": [
              -1.2701754929626625,
              -1.2636371795604444,
              -1.2582028010171185
            ],
            "relative_eta": [
              -0.0005711545822444375,
              -0.0005771487587680202,
              -0.0005804193433376348
            ],
            "free_pair_max": 9.636735853746359e-13,
            "dim": 3322,
            "kept": 3322,
            "tail_bound_eta": 0.0,
            "max_sign": 0.9999999993083749
          }
        ],
        "seconds": 77.17371184199965
      },
      "5": {
        "n": 60,
        "relative_eta": [
          -0.0015087908966440189,
          -0.0014795631904771511,
          -0.0014890237023794661
        ],
        "groups": [
          {
            "centers": [
              0,
              1,
              2,
              3,
              4
            ],
            "weight": 1,
            "target_eta": [
              -3.176947523287413,
              -3.1605725120757064,
              -3.1469960262292638
            ],
            "ref_eta": [
              -3.175438732390769,
              -3.1590929488852293,
              -3.1455070025268843
            ],
            "relative_eta": [
              -0.0015087908966440189,
              -0.0014795631904771511,
              -0.0014890237023794661
            ],
            "free_pair_max": 9.882095142188518e-13,
            "parity_commutator": 1.4219634040908775e-14,
            "parity_blocks": [
              {
                "parity": -1,
                "dim": 3322,
                "kept": 3322,
                "tail_bound_eta": 0.0,
                "max_sign": 0.9999999989508184
              },
              {
                "parity": 1,
                "dim": 3333,
                "kept": 3333,
                "tail_bound_eta": 0.0,
                "max_sign": 0.9999999988007433
              }
            ],
            "dim": 6655,
            "kept": 6655,
            "tail_bound_eta": 0.0
          }
        ],
        "seconds": 126.4142554709997
      }
    },
    "phase_mrad": [
      1.4414240641086131,
      1.5853908551426563,
      1.5822890036337518
    ]
  },
  "overlap": {
    "charges": {
      "3": {
        "overlap_phase": -0.004647455218652814,
        "overlap_log_abs_det": -9.31733363883358e-06,
        "max_offdiag": 2.3034343230591003e-17
      },
      "4": {
        "overlap_phase": -0.00926280529337453,
        "overlap_log_abs_det": -6.243472326224186e-05,
        "max_offdiag": 3.309450111624218e-10
      },
      "5": {
        "overlap_phase": -0.015493953202686239,
        "overlap_log_abs_det": -0.00012180660821201061,
        "max_offdiag": 2.78186739970111e-08
      }
    },
    "frame_phase_mrad": -1.583692690658894,
    "required_aps_phase_mrad": 1.583692690658894,
    "grid": 256,
    "method": "eq9",
    "case": "O",
    "kcut": 24
  },
  "correlator": {
    "case": "O",
    "a_b_c": [
      0.025,
      0.0,
      0.025
    ],
    "method": "eq9",
    "kcut": 24,
    "M": 24.0,
    "grid": 112,
    "norm_truncated": 0.010611300675314612,
    "norm_full": 0.010611686274970469,
    "norm_kept_fraction": 0.999963662735039,
    "link_check": {
      "link_plaq_max_err": 5.551115123125783e-16,
      "Q": 1.0000000000000002,
      "plaquette_min": 0.15186043314650519,
      "plaquette_max": 0.1972054172523612
    },
    "results": {
      "600": {
        "n_by_charge": [
          200,
          150,
          120
        ],
        "species": [
          {
            "q": 3,
            "nlevel": 200,
            "M": 24.0,
            "slater_log": -0.04776209377033025,
            "slater_phase": 0.05785136327503444,
            "expected_local_gauge_phase": 0.054183526021059504,
            "slater_exact_log": -0.04817789282199036,
            "slater_log_error": 0.00041579905166010817,
            "pv_log": -0.0020968692835676705,
            "pv_exact_infinite_M_log": -0.0029608583130221727,
            "analytic_full_log": -0.05113875113501253,
            "numerical_full_log": -0.04985896305389792,
            "full_log_error": 0.001279788081114612,
            "reference_gram_identity_error": 1.110230004717677e-16
          },
          {
            "q": 4,
            "nlevel": 150,
            "M": 24.0,
            "slater_log": -0.020816473281110692,
            "slater_phase": 0.029881286384133756,
            "expected_local_gauge_phase": 0.022198038662181188,
            "slater_exact_log": -0.01892066102411033,
            "slater_log_error": -0.0018958122570003622,
            "pv_log": -0.0026846184520561422,
            "pv_exact_infinite_M_log": -0.004220920265910633,
            "analytic_full_log": -0.023141581290020963,
            "numerical_full_log": -0.023501091733166835,
            "full_log_error": -0.0003595104431458711,
            "reference_gram_identity_error": 2.220447971283296e-16
          },
          {
            "q": 5,
            "nlevel": 120,
            "M": 24.0,
            "slater_log": 0.17175748084613596,
            "slater_phase": -0.15651559781303323,
            "expected_local_gauge_phase": -0.17231999480337512,
            "slater_exact_log": 0.17296963033711213,
            "slater_log_error": -0.001212149490976172,
            "pv_log": -0.003127189836829025,
            "pv_exact_infinite_M_log": -0.005556770659745292,
            "analytic_full_log": 0.16741285967736683,
            "numerical_full_log": 0.16863029100930693,
            "full_log_error": 0.0012174313319401053,
            "reference_gram_identity_error": 2.4508988291352353e-16
          }
        ],
        "analytic_log_magnitude": 0.09313252725233333,
        "numerical_log_magnitude": 0.09527023622224218,
        "relative_magnitude_error": 0.0021399954987496445,
        "analytic_phase": 0.24870155948661582,
        "slater_phase": 0.24424824747220142,
        "required_eta_phase": 0.004453312014414401,
        "required_combined_eta": -0.0014175332404491557,
        "runtime_seconds": 22.405770178999774
      }
    }
  }
}


==> anc/SecVID_TableVIII_link_interpolated_q1/q1_correlator_kernel.py <==
#!/usr/bin/env python3
"""Independent complex Q=1 12-point diagnostic from 2D PV/zero modes + 3D eta.

This is a *regulated* fixed-background comparison, not a continuum result.
The real Coulomb representative has a positive real analytic ratio relative
to unit flux, once the reference frames and theta phase are fixed.
"""
import argparse
import json
import numpy as np
import scipy.linalg as la
from pathlib import Path

from common.q1_landau_matrices import Fourier_background, phi_at, evaluate
from common.q1_cylinder import (rectangular_weyl, boundary_data,
                                 zero_mode_slater,gauge_fourier)


def reference_gram_and_dressing(q, phik, KX, KY, grid=112, seed=71):
    g=(np.arange(grid)+.5)/grid
    X,Y=np.meshgrid(g,g,indexing='ij')
    phival=phi_at(phik,KX,KY,X,Y)
    reference=[]
    for a in range(q):
        z=np.zeros((q,1),complex)
        z[a,0]=1
        reference.append(evaluate(z,q,X,Y))
    weighted=np.exp(2*q*phival)
    gram=np.array([[np.mean(np.conj(u)*v*weighted) for v in reference]
                   for u in reference])
    gram0=np.array([[np.mean(np.conj(u)*v) for v in reference]
                    for u in reference])
    assert np.max(np.abs(gram-gram.conj().T))<2e-10
    rng=np.random.default_rng(seed+q)
    pts=(rng.uniform(0,1,q),rng.uniform(0,1,q))
    dressing=q*np.sum(phi_at(phik,KX,KY,*pts))
    return float(np.linalg.slogdet(gram)[1]),float(dressing),float(np.max(np.abs(gram0-np.eye(q))))


def charge_diagnostic(q,n,M,phik,KX,KY,gauss,grid,gaugek=None):
    refG,dress,gram0_err=reference_gram_and_dressing(q,phik,KX,KY,grid)
    D0=rectangular_weyl(q,n,np.zeros_like(phik),KX,KY)
    D1=rectangular_weyl(q,n,phik,KX,KY,gaugek)
    end0=boundary_data(D0)
    end1=boundary_data(D1)
    z0=end0['zero']
    z1=end1['zero']
    frame,_=la.polar(z1.conj().T@z0)
    z1=z1@frame
    sl_log,sl_phase=zero_mode_slater(q,n,z0,z1)
    s0=end0['singular']
    s1=end1['singular']
    logpv=.5*np.sum(np.log(s1*s1)-np.log(s1*s1+M*M)
                      -np.log(s0*s0)+np.log(s0*s0+M*M))
    analytic_nonzero=.5*refG-q*q*gauss/(4*np.pi)
    analytic_slater=dress-.5*refG
    analytic_full=dress-q*q*gauss/(4*np.pi)
    rng=np.random.default_rng(71+q)
    points=(rng.uniform(0,1,q),rng.uniform(0,1,q))
    expected_gauge_phase=0.
    if gaugek is not None:
        expected_gauge_phase=-q*float(phi_at(gaugek,KX,KY,*points).sum())
    return dict(q=q,nlevel=n,M=M,slater_log=float(sl_log),slater_phase=float(sl_phase),
                expected_local_gauge_phase=expected_gauge_phase,
                slater_exact_log=analytic_slater,slater_log_error=float(sl_log-analytic_slater),
                pv_log=float(logpv),pv_exact_infinite_M_log=analytic_nonzero,
                analytic_full_log=analytic_full,numerical_full_log=float(logpv+sl_log),
                full_log_error=float(logpv+sl_log-analytic_full),
                reference_gram_identity_error=gram0_err)


==> anc/SecVID_TableVIII_link_interpolated_q1/q1_link_aps.py <==
#!/usr/bin/env python3
"""Original Eq(9) Q1 APS eta with EXACT magnetic guiding-center block groups.

Unlike the x-only interpolation, the Eq9 link field couples guiding centers
through ky=integer multiples of 6.  For q=3 the guiding centers are separate;
for q=4 they split into two 2-center groups; for q=5 all five mix.
We use the same original APS projected quadratic form and zero-mode gluing,
with a generalization from 1 to m zero modes per group.

Independent low-cutoff dense cross-check against projected_cylinder().
"""
import sys, math, time, json, argparse
from pathlib import Path
import numpy as np
import scipy.linalg as la
from scipy.special import erfc
from SecVI_Fig4_smooth_q1.q1_smooth_aps import time_matrices
from common.q1_cylinder import (
    rectangular_weyl,boundary_data,transverse_B,endpoint_domain_basis,
    cylinder_matrices_closed,projected_cylinder
)
from SecVID_TableVIII_link_interpolated_q1.q1_link_background import eq9_fields
from SecVID_TableVIII_link_interpolated_q1.q1_link_geometry import CASES,norm,check_links


def eta_group(D0,D1,p,delta,time_data,theta):
    b0=boundary_data(D0); b1=boundary_data(D1)
    z0=b0['zero'];z1=b1['zero']
    m=z0.shape[1]
    assert z1.shape[1]==m
    polar,_=la.polar(z1.conj().T@z0)
    z1=z1@polar
    unitary=np.eye(m)*np.exp(1j*theta)
    Z=endpoint_domain_basis(p,b0['minus'],b1['plus'],z0,z1,unitary)
    P,dP,w,s=time_data
    gamma=b0['Gamma']
    B0=transverse_B(D0); B1=transverse_B(D1)
    H,Q=cylinder_matrices_closed(P,dP,w,s,gamma,B0,B1)
    HP=Z.conj().T@H@Z
    QP=Z.conj().T@Q@Z
    herm=float(np.max(abs(HP-HP.conj().T)))
    HP=(HP+HP.conj().T)/2
    QP=(QP+QP.conj().T)/2
    eig,V=la.eigh(QP,check_finite=False)
    assert eig.min()>-1e-7,eig.min()
    eig=np.maximum(eig,1e-25)
    signed=np.einsum('ij,ij->j',V.conj(),HP@V).real/np.sqrt(eig)
    result={f'{f:g}':float(np.sum(signed*erfc(np.sqrt(delta*f*eig))))
            for f in (.25,.5,1,2,4)}
    return {'scan':result,'basis_dimension':int(Z.shape[1]),
            'zero_modes':int(m),'min_quadratic_eigenvalue':float(eig.min()),
            'hermiticity_error':herm}


def group_centers(q,chik,phik,KY,tol=1e-14):
    nonzero=(abs(chik)+abs(phik))>tol
    active=np.unique(abs(KY[nonzero].astype(int)))
    gcd=q
    for ky in active:
        gcd=math.gcd(gcd,int(ky))
    return [list(range(r,q,gcd)) for r in range(gcd)]


def charge_eta_eq9(q,n,p,delta,phik,chik,KX,KY,theta,mirror=False):
    start=time.monotonic()
    D0=rectangular_weyl(q,n,np.zeros_like(phik),KX,KY)
    D1=rectangular_weyl(q,n,phik,KX,KY,chik)
    groups=group_centers(q,chik,phik,KY)
    active=np.zeros(D0.shape,bool)
    for centers in groups:
        rr=np.concatenate([np.arange(a*n,(a+1)*n) for a in centers])
        cc=np.concatenate([np.arange(a*(n+1),(a+1)*(n+1)) for a in centers])
        active[np.ix_(rr,cc)]=True
    max_off=float(max(np.max(abs(D0[~active]),initial=0.),np.max(abs(D1[~active]),initial=0.)))
    if max_off>1e-10:
        raise ValueError(f'Group block decomposition not valid (off-block {max_off})')
    basis=time_matrices(p)
    total={f'{f:g}':0. for f in (.25,.5,1,2,4)}
    parts=[]
    weighted_groups=[(group,1) for group in groups]
    if mirror and q==3 and len(groups)==3:
        weighted_groups=[(groups[0],2),(groups[1],1)]
    if mirror and q==4 and len(groups)==2:
        weighted_groups=[(groups[0],2)]
    for centers,weight in weighted_groups:
        rows=np.concatenate([np.arange(a*n,(a+1)*n) for a in centers])
        cols=np.concatenate([np.arange(a*(n+1),(a+1)*(n+1)) for a in centers])
        d0=D0[np.ix_(rows,cols)]
        d1=D1[np.ix_(rows,cols)]
        r0=eta_group(d0,d0,p,delta,basis,theta)
        r1=eta_group(d0,d1,p,delta,basis,theta)
        scan={k:r1['scan'][k]-r0['scan'][k] for k in total}
        for k in total:
            total[k]+=weight*scan[k]
        parts.append({'multiplicity':weight,'centers':centers,'scan':scan,'basis_dimension':r1['basis_dimension'],
                      'zero_modes':r1['zero_modes'],'hermiticity_error':r1['hermiticity_error']})
    return {'q':q,'n':n,'groups':groups,'max_off_block':max_off,'group_results':parts,
            'delta_scan':total,'delta_eta':total['1'],
            'runtime_seconds':time.monotonic()-start,'mirror_reduction':mirror}


def dense_check(q,n,p,delta,phik,chik,KX,KY,theta):
    r0=projected_cylinder(q,n,p,delta,0.,phik,KX,KY,
           theta=theta,gaugek=chik,gauge_apply='target')
    r1=projected_cylinder(q,n,p,delta,1.,phik,KX,KY,
           theta=theta,gaugek=chik,gauge_apply='target')
    return float(r1['eta']-r0['eta'])


def run(args):
    t=time.monotonic()
    phik,chik,KX,KY,_=eq9_fields(args.case,args.kcut)
    data={'case':args.case,'method':'original Eq9 6x6 link interpolation',
          'kcut':args.kcut,'E':args.E,'p':args.p,'delta':args.delta,
          'theta':args.theta,'norm':norm(phik,KX,KY),
          'links':check_links(args.case),'results':{}}
    for q in args.charges:
        n=args.E//q
        res=charge_eta_eq9(q,n,args.p,args.delta,phik,chik,KX,KY,args.theta,mirror=args.mirror)
        if args.check_dense:
            exact=dense_check(q,n,args.p,args.delta,phik,chik,KX,KY,args.theta)
            res['full_dense_eta']=exact
            res['dense_difference']=res['delta_eta']-exact
        data['results'][str(q)]=res
        Path(args.output).write_text(json.dumps(data,indent=2)+'\n')
        print(f'{args.case} E={args.E} q={q} n={n} groups={res["groups"]} delta_eta={res["delta_eta"]:+.10f} t={time.monotonic()-t:.1f}s',flush=True)
        if args.check_dense:
            print('  grouped vs original full dense diff',res['dense_difference'],flush=True)
    if set(args.charges)=={3,4,5}:
        r=data['results']
        eta=r['3']['delta_eta']+r['4']['delta_eta']-r['5']['delta_eta']
        data['eta_chiral_combination']=eta
        data['APS_phase_mrad']=-np.pi*eta*1000
        print(' chiral APS phase',data['APS_phase_mrad'],'mrad',flush=True)
    data['runtime_seconds']=time.monotonic()-t
    Path(args.output).write_text(json.dumps(data,indent=2)+'\n')

if __name__=='__main__':
    p=argparse.ArgumentParser()
    p.add_argument('--case',choices=CASES,default='O')
    p.add_argument('--kcut',type=int,default=12)
    p.add_argument('--E',type=int,default=12)
    p.add_argument('--p',type=int,default=8)
    p.add_argument('--delta',type=float,default=.003)
    p.add_argument('--theta',type=float,default=.37*np.pi)
    p.add_argument('--charges',type=int,nargs='+',default=[3,4,5])
    p.add_argument('--check-dense',action='store_true')
    p.add_argument('--mirror',action='store_true',help='Use x-reflection symmetry after low-cutoff numerical validation')
    p.add_argument('--output',required=True)
    run(p.parse_args())


==> anc/SecVID_TableVIII_link_interpolated_q1/q1_link_aps_large.py <==
"""Link-interpolated APS spectrum using exact guiding-center and inversion blocks."""
import time, json, argparse
from pathlib import Path
import numpy as np
from scipy import linalg as la
from common import q1_cylinder as c
from common.q1_cylinder_efficient import eta, free_ref
from SecVI_Fig4_smooth_q1 import q1_smooth_aps as s
from SecVID_TableVIII_link_interpolated_q1 import q1_link_aps as l
from SecVID_TableVIII_link_interpolated_q1.q1_link_background import eq9_fields

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--E',type=int,required=True);ap.add_argument('--p',type=int,default=12);ap.add_argument('--case',default='O');ap.add_argument('--charges',nargs='+',type=int,default=[3,4,5]);ap.add_argument('--out',required=True);ap.add_argument('--compare',action='store_true');ap.add_argument('--parity',action='store_true');ap.add_argument('--full',action='store_true');ap.add_argument('--reflection',action='store_true');a=ap.parse_args()
    deltas=[.00075,.0015,.003];theta=.37*np.pi
    ph,ch,X,Y,_=eq9_fields(a.case,24); out=dict(E=a.E,p=a.p,case=a.case,kcut=24,deltas=deltas,results={})
    for q in a.charges:
        start=time.monotonic();n=a.E//q;D0=c.rectangular_weyl(q,n,0*ph,X,Y);D1=c.rectangular_weyl(q,n,ph,X,Y,ch);groups=l.group_centers(q,ch,ph,Y); total=np.zeros(len(deltas));parts=[]
        active = np.zeros(D0.shape, dtype=bool)
        for centers in groups:
            rows = np.concatenate([np.arange(j*n,(j+1)*n) for j in centers])
            cols = np.concatenate([np.arange(j*(n+1),(j+1)*(n+1)) for j in centers])
            active[np.ix_(rows,cols)] = True
        assert max(np.max(abs(D0[~active]),initial=0.),np.max(abs(D1[~active]),initial=0.)) < 1e-10
        weighted=[]
        if a.reflection:
            J=np.eye(q)[::-1];Rp=np.kron(J,np.diag((-1.)**np.arange(n+1)));Rm=-np.kron(J,np.diag((-1.)**np.arange(n)))
            assert max(np.max(abs(Rm@D0-D0@Rp)),np.max(abs(Rm@D1-D1@Rp)))<1e-10
            for g in groups:
                gg=sorted(q-1-j for j in g);assert gg in groups
                if g<=gg:weighted.append((g,1 if g==gg else 2))
        else:weighted=[(g,1) for g in groups]
        for centers,weight in weighted:
            rows=np.concatenate([np.arange(j*n,(j+1)*n) for j in centers]);cols=np.concatenate([np.arange(j*(n+1),(j+1)*(n+1)) for j in centers]);d0=D0[np.ix_(rows,cols)];d1=D1[np.ix_(rows,cols)]
            if a.parity and len(centers)==q:
                J=np.eye(q)[::-1]; Rp=np.kron(J,np.diag((-1.)**np.arange(n+1))); Rm=-np.kron(J,np.diag((-1.)**np.arange(n)))
                comm=max(np.max(abs(Rm@d0-d0@Rp)),np.max(abs(Rm@d1-d1@Rp))); assert comm<1e-10
                ep,P=la.eigh(Rp);em,M=la.eigh(Rm);v=np.zeros(len(deltas)); metas=[]
                for sig in (-1,1):
                    pp=P[:,sig*ep>0];mm=M[:,sig*em>0];vv,md=eta(mm.T@d0@pp,mm.T@d1@pp,a.p,deltas,theta,full=a.full);v+=vv;metas.append(dict(parity=sig,**md))
                meta=dict(parity_commutator=float(comm),parity_blocks=metas,dim=sum(m['dim'] for m in metas),kept=sum(m['kept'] for m in metas),tail_bound_eta=sum(m['tail_bound_eta'] for m in metas))
            else:
                v,meta=eta(d0,d1,a.p,deltas,theta,full=a.full)
            ref,refpair=free_ref(q,n,a.p,deltas,theta,len(centers)); diff=v-ref; total+=weight*diff
            rec=dict(centers=centers,weight=weight,target_eta=v.tolist(),ref_eta=ref.tolist(),relative_eta=diff.tolist(),free_pair_max=refpair,**meta)
            if a.compare:
                td=s.time_matrices(a.p); old=l.eta_group(d0,d1,a.p,.00075,td,theta);oldref=l.eta_group(d0,d0,a.p,.00075,td,theta)
                orig=np.array([old['scan'][k]-oldref['scan'][k] for k in ('1','2','4')]);rec['max_difference_original']=float(max(abs(orig-diff)));assert rec['max_difference_original']<1e-9
            parts.append(rec);print(q,rec,flush=True)
        out['results'][str(q)]=dict(n=n,relative_eta=total.tolist(),groups=parts,seconds=time.monotonic()-start);Path(a.out).write_text(json.dumps(out,indent=2));print('done',q,total,time.monotonic()-start,flush=True)
    if set(a.charges)=={3,4,5}:out['phase_mrad']=(-1000*np.pi*(np.array(out['results']['3']['relative_eta'])+np.array(out['results']['4']['relative_eta'])-np.array(out['results']['5']['relative_eta']))).tolist();Path(a.out).write_text(json.dumps(out,indent=2));print(out['phase_mrad'],flush=True)
if __name__=='__main__':main()


==> anc/SecVID_TableVIII_link_interpolated_q1/q1_link_background.py <==
#!/usr/bin/env python3
"""Original paper Eq. (9) smooth Q=1 plaquette interpolation.

Factor out Q=1 reference: Aref_y=2*pi*x, Aref_x=0. Remaining zero-flux
link angles are theta^x_i=chi_{i+1}-chi_i, theta^y_i=g_i/N, independent of j.
The original local interpolation gives
  Ax(x,y)=N*w(s)*(chi_{i+1}-chi_i),
  Ay(x,y)=2*pi*x + w(t)*(g_i + (g_{i+1}-g_i)*S(s)),
where s=N*x-i,t=N*y-j and w=S'. Note Ay now depends on y.

With ghat_x(k) the Fourier coefficient of x-only g interpolation and
what_y(ky/N) the bump transform (only ky multiple of N allowed),
  A_y(kx,ky)= ghat_x(kx)*what_y(ky/N),
  A_x(kx,ky)= 2*pi*i*kx*chi_x_hat(kx) delta_{ky,0}.
Hodge representation: A=Aref+epsilon.d(phi)+d(chi_long), so
  phi_k=F_k/(4*pi*pi*|k|^2), F_k=2*pi*i*kx*A_y(k)
  chi_long,k=(k_x*A_x+k_y*A_y)/(2*pi*i*|k|^2).
Thus **both** transverse and longitudinal pieces are required for the exact
12-point correlation formula on the Eq9 background.
"""
import numpy as np
from SecVID_TableVIII_link_interpolated_q1.q1_link_geometry import fields, bump_transform,N,CASES,check_links,norm


def eq9_fields(case,kcut=12):
    xphi,xchi,X,Y,meta=fields(case,kcut)
    kk=np.arange(-kcut,kcut+1)
    ghat=-2j*np.pi*kk*xphi[:,kcut]  # A_y, ky=0, given -d(phi)/dx
    whaty=bump_transform(kk/N)
    phik=np.zeros(X.shape,complex)
    chik=np.zeros(X.shape,complex)
    nx=len(kk)
    for ix,kx in enumerate(kk):
        if kx==0:continue
        for iy,ky in enumerate(kk):
            if ky%N!=0:continue
            A_y=ghat[ix]*whaty[iy]
            A_x=2j*np.pi*kx*xchi[ix,kcut] if ky==0 else 0j
            ksq=kx*kx+ky*ky
            Fk=2j*np.pi*kx*A_y
            phik[ix,iy]=Fk/(4*np.pi**2*ksq)
            chik[ix,iy]=(kx*A_x+ky*A_y)/(2j*np.pi*ksq)
    assert np.max(abs(phik-phik[::-1,::-1].conj()))<1e-12
    assert np.max(abs(chik-chik[::-1,::-1].conj()))<1e-12
    assert max(abs(phik[:,kcut]-xphi[:,kcut]))<1e-12
    assert max(abs(chik[:,kcut]-xchi[:,kcut]))<1e-12
    return phik,chik,X,Y,meta


def compare(case):
    print('case',case,'links',check_links(case))
    full=eq9_fields(case,90)
    fullnorm=norm(full[0],full[2],full[3])
    smooth=2*np.pi**2*(CASES[case][0]**2+4*CASES[case][1]**2)
    print('Eq9 fullnorm',fullnorm,'/ smooth',fullnorm/smooth)
    for k in (2,4,6,8,10,12,16,20,32):
        f,c,KX,KY,_=eq9_fields(case,k)
        frac=norm(f,KX,KY)/fullnorm
        L=np.max(abs(c))
        print('  cutoff',k,'normfrac',frac,'nonzero-k_y fraction',np.sum(4*np.pi**2*(KX**2+KY**2)*abs(f)**2*(KY!=0))/norm(f,KX,KY),'max gauge_k',L)

if __name__=='__main__':
 for case in CASES: compare(case)


==> anc/SecVID_TableVIII_link_interpolated_q1/q1_link_correlator.py <==
#!/usr/bin/env python3
"""PV+Slater 12pt on the paper's link-interpolated Q=1 backgrounds.
Only 2D calculation: no eta/APS claimed. Values are compared with exact
formula for same Fourier-truncated field, with a separately reported full
link-background norm to quantify Fourier truncation.
"""
import argparse, json, time, sys
from pathlib import Path
import numpy as np
from SecVID_TableVIII_link_interpolated_q1.q1_stable_landau import install as install_stable_displacement
install_stable_displacement()
from SecVID_TableVIII_link_interpolated_q1.q1_correlator_kernel import charge_diagnostic
from SecVID_TableVIII_link_interpolated_q1.q1_link_geometry import CASES,norm,check_links
from SecVID_TableVIII_link_interpolated_q1.q1_link_background import eq9_fields

def run(args):
    start=time.monotonic()
    fields = eq9_fields
    phik,chik,KX,KY,meta=fields(args.case,args.kcut)
    exact=fields(args.case,96)
    geom=norm(phik,KX,KY)
    fullgeom=norm(exact[0],exact[2],exact[3])
    report={'case':args.case,'a_b_c':CASES[args.case], 'method':'eq9',
        'kcut':args.kcut,'M':args.M,'grid':args.grid,
        'norm_truncated':geom,'norm_full':fullgeom,'norm_kept_fraction':geom/fullgeom,
        'link_check':check_links(args.case),'results':{}}
    for E in args.energies:
        rows=[]
        levels=[int(E//q) for q in (3,4,5)]
        for q,n in zip((3,4,5),levels):
            row=charge_diagnostic(q,n,args.M,phik,KX,KY,geom,args.grid,chik)
            rows.append(row)
            print(f'{args.case} E={E} q={q} n={n} PV+Slater logerror {row["full_log_error"]:+.7f} slater phase {row["slater_phase"]:+.7f}',flush=True)
        analytic=sum(x['analytic_full_log'] for x in rows)
        numerical=sum(x['numerical_full_log'] for x in rows)
        analytic_phase=sum(s*x['expected_local_gauge_phase'] for s,x in zip((1,1,-1),rows))
        slater_phase=sum(s*x['slater_phase'] for s,x in zip((1,1,-1),rows))
        # required APS contribution, wrapped modulo 2pi only if necessary
        required=analytic_phase-slater_phase
        report['results'][str(E)]={'n_by_charge':levels,'species':rows,
           'analytic_log_magnitude':analytic,'numerical_log_magnitude':numerical,
           'relative_magnitude_error':float(np.expm1(numerical-analytic)),
           'analytic_phase':float(analytic_phase),'slater_phase':float(slater_phase),
           'required_eta_phase':float(required),'required_combined_eta':float(-required/np.pi),
           'runtime_seconds':time.monotonic()-start}
        print(f'{args.case} E={E}, magnitude rel.err {100*np.expm1(numerical-analytic):+.5f}%, target frame compensation {required*1000:+.6f}mrad',flush=True)
        Path(args.output).write_text(json.dumps(report,indent=2)+'\n')
    print('elapsed',time.monotonic()-start,flush=True)

if __name__=='__main__':
    p=argparse.ArgumentParser()
    p.add_argument('--case',choices=CASES,default='O')
    p.add_argument('--kcut',type=int,default=12)
    p.add_argument('--energies',type=int,nargs='+',default=[24,60,120])
    p.add_argument('--grid',type=int,default=112)
    p.add_argument('--M',type=float,default=24.)
    p.add_argument('--output',required=True)
    run(p.parse_args())


==> anc/SecVID_TableVIII_link_interpolated_q1/q1_link_geometry.py <==
#!/usr/bin/env python3
"""Q=1, N=6 smooth x-only link interpolation and Fourier coefficients.

Aref_y = 2*pi*x, Aref_x=0; A_y=Aref_y+g(x), A_x=chi'(x).
At x_i=i/N, g_i=2*pi*a*sin(2*pi*x_i)+4*pi*b*sin(4*pi*x_i),
chi_i=c*cos(2*pi*x_i).  On each cell, g(x_i+s/N)=g_i+(g_{i+1}-g_i)S(s)
and likewise chi, where S'=w and w is the original paper's bump.

This is NOT the same as plaquette interpolation Eq. (9), although both
reproduce exactly the same 6x6 link holonomies and flux.
"""
import numpy as np
from scipy.special import roots_legendre, expit

N=6
COLLAR=.05
CASES={'O':(.025,0.,.025),'A':(.040,0.,.025),'B':(.025,.004,.025)}


def bump(s):
    s=np.asarray(s,dtype=float)
    a=(s-COLLAR)/COLLAR
    b=(1-COLLAR-s)/COLLAR
    def step(t):
        v=np.zeros_like(t)
        m=(t>0)&(t<1)
        u=t[m]
        v[m]=expit((1./(1.-u))-(1./u))
        v[t>=1]=1
        return v
    return step(a)*step(b)/(1-3*COLLAR)


def bump_transform(freqs,quad_order=200):
    freqs=np.asarray(freqs,float)
    # Integrate on the 3 smooth segments, resolving sharp bump shoulders.
    zz,ww=roots_legendre(quad_order)
    out=np.zeros(freqs.size,complex)
    for lo,hi in ((COLLAR,2*COLLAR),(2*COLLAR,1-2*COLLAR),(1-2*COLLAR,1-COLLAR)):
        ss=lo+(hi-lo)*(zz+1)/2
        weights=(hi-lo)*ww*bump(ss)/2
        out+=np.exp(-2j*np.pi*freqs[:,None]*ss[None,:])@weights
    return out


def fields(case,kcut=12):
    a,b,c=CASES[case]
    idx=np.arange(N)
    xi=idx/N
    gn=2*np.pi*a*np.sin(2*np.pi*xi)+4*np.pi*b*np.sin(4*np.pi*xi)
    cn=c*np.cos(2*np.pi*xi)
    assert abs(gn.sum())<1e-13 and abs(cn.sum())<1e-13
    ks=np.arange(-kcut,kcut+1)
    what=bump_transform(ks/N)
    dg=np.roll(gn,-1)-gn
    dc=np.roll(cn,-1)-cn
    Dg=np.exp(-2j*np.pi*ks[:,None]*xi[None,:])@dg
    Dc=np.exp(-2j*np.pi*ks[:,None]*xi[None,:])@dc
    fk=np.zeros(len(ks),complex)
    ck=np.zeros(len(ks),complex)
    nz=ks!=0
    ghat=Dg[nz]*what[nz]/(2j*np.pi*ks[nz])
    fk[nz]=-ghat/(2j*np.pi*ks[nz]) # A_y = -partial_x phi
    ck[nz]=Dc[nz]*what[nz]/(2j*np.pi*ks[nz])
    assert np.max(np.abs(fk-fk[::-1].conj()))<1e-12
    assert np.max(np.abs(ck-ck[::-1].conj()))<1e-12
    # restrict to ky =0 exactly, for block structure
    KX,KY=np.meshgrid(ks,ks,indexing='ij')
    phik=np.zeros_like(KX,dtype=complex)
    chik=np.zeros_like(KX,dtype=complex)
    phik[:,kcut]=fk
    chik[:,kcut]=ck
    return phik,chik,KX,KY,{'g_nodes':gn,'chi_nodes':cn,'w_norm':what[kcut].real}


def check_links(case):
    # Direct construction uses exact link holonomies of original smooth background.
    a,b,c=CASES[case]
    x=np.arange(N)/N
    g=2*np.pi*a*np.sin(2*np.pi*x)+4*np.pi*b*np.sin(4*np.pi*x)
    chi=c*np.cos(2*np.pi*x)
    tx=np.tile((np.roll(chi,-1)-chi)[:,None],(1,N))
    tx[-1,:]-=2*np.pi*np.arange(N)/N
    ty=np.tile(((2*np.pi*x+g)/N)[:,None],(1,N))
    Ux=np.exp(1j*tx);Uy=np.exp(1j*ty)
    plaq=np.angle(Ux*np.roll(Uy,-1,axis=0)*np.conj(np.roll(Ux,-1,axis=1))*np.conj(Uy))
    expected=np.tile(((2*np.pi/N)+(np.roll(g,-1)-g))/N,(N,1)).T
    assert np.max(abs(plaq-expected))<1e-12
    assert abs(np.sum(plaq)/(2*np.pi)-1)<1e-12
    return {'link_plaq_max_err':float(np.max(abs(plaq-expected))),
            'Q':float(np.sum(plaq)/(2*np.pi)),
            'plaquette_min':float(plaq.min()),'plaquette_max':float(plaq.max())}


def norm(phik,KX,KY):
    return float(np.sum(4*np.pi**2*(KX**2+KY**2)*np.abs(phik)**2))


==> anc/SecVID_TableVIII_link_interpolated_q1/q1_overlap.py <==
#!/usr/bin/env python3
"""Independent 2D zero-mode overlap target Phi_frame, paper Eq(46-48).
This is independent of finite-n Landau Dirac singular vectors and APS.
"""
import argparse,sys,json,time
from pathlib import Path
import numpy as np
from common.q1_landau_matrices import evaluate,phi_at
from SecVI_Fig4_smooth_q1.q1_smooth_aps import single_mode
from SecVID_TableVIII_link_interpolated_q1.q1_link_background import eq9_fields
from SecVID_TableVIII_link_interpolated_q1.q1_link_geometry import CASES


def overlap_target(phik,chik,KX,KY,grid=256):
    t=time.monotonic()
    g=(np.arange(grid)+.5)/grid
    X,Y=np.meshgrid(g,g,indexing='ij')
    phival=phi_at(phik,KX,KY,X,Y)
    chival=phi_at(chik,KX,KY,X,Y)
    data={}
    for q in (3,4,5):
        reference=[]
        for i in range(q):
            basis=np.zeros((q,1),complex)
            basis[i,0]=1.
            reference.append(evaluate(basis,q,X,Y))
        w=np.exp(q*phival-1j*q*chival)
        overlap=np.array([[np.mean(np.conj(r1)*w*r2) for r2 in reference] for r1 in reference])
        phase=float(np.angle(np.linalg.det(overlap)))
        data[str(q)]={'overlap_phase':phase,'overlap_log_abs_det':float(np.linalg.slogdet(overlap)[1]),
                      'max_offdiag':float(np.max(abs(overlap-np.diag(np.diag(overlap)))))}
        print('q',q,'argdet(Omega)',phase,flush=True)
    frame=-data['3']['overlap_phase']-data['4']['overlap_phase']+data['5']['overlap_phase']
    required=-frame
    print('COMBINED frame phase',frame*1000,'mrad; required APS phase',required*1000,'mrad','elapsed',time.monotonic()-t,flush=True)
    return {'charges':data,'frame_phase_mrad':frame*1000,'required_aps_phase_mrad':required*1000,'grid':grid}

if __name__=='__main__':
    p=argparse.ArgumentParser()
    p.add_argument('--case',choices=CASES,default='O')
    p.add_argument('--method',choices=['smooth','eq9'],default='smooth')
    p.add_argument('--kcut',type=int,default=12)
    p.add_argument('--grid',type=int,default=256)
    p.add_argument('--output',default='')
    a=p.parse_args()
    if a.method=='smooth':
        amp,amp2,chi=CASES[a.case]
        phik,chik,KX,KY=single_mode(amp,chi,phi2=amp2)
    else:
        phik,chik,KX,KY,_=eq9_fields(a.case,a.kcut)
    data=overlap_target(phik,chik,KX,KY,a.grid)
    data.update({'method':a.method,'case':a.case,'kcut':a.kcut})
    if a.output:Path(a.output).write_text(json.dumps(data,indent=2)+'\n')


==> anc/SecVID_TableVIII_link_interpolated_q1/q1_stable_landau.py <==
"""Numerically stable exact harmonic oscillator displacement matrix elements.

The historical expression uses base**diff * exp(-logGamma ratio/2), which
overflows when displacement and nlevel are simultaneously large, even though
their product is perfectly finite. This evaluates the same expression in the
log domain and keeps the complex phase separately.
"""
import numpy as np
from scipy.special import gammaln,eval_genlaguerre

def displacement_stable(beta,n):
    r=abs(beta)
    if r==0: return np.eye(n,dtype=complex)
    row,col=np.indices((n,n))
    lo=np.minimum(row,col);hi=np.maximum(row,col);diff=hi-lo
    logmag=.5*(gammaln(lo+1)-gammaln(hi+1))-.5*r*r+diff*np.log(r)
    phase=np.where(row>=col,beta/r,-np.conj(beta)/r)
    return (np.exp(logmag)*eval_genlaguerre(lo,diff,r*r))*np.power(phase,diff)

def install():
    import common.q1_landau_matrices as q1_landau_matrices
    q1_landau_matrices.displacement=displacement_stable
    return q1_landau_matrices


==> anc/SecVI_Fig4_smooth_q1/data/q1_bulk_and_gluing.json <==
{
  "E120_p24": {
    "E": 120,
    "p": 24,
    "mode": "aps",
    "deltas": [
      0.00075,
      0.0015,
      0.003,
      0.006,
      0.012
    ],
    "path_by_charge_mrad": {
      "3": [
        11.358697765996785,
        15.230433713490521,
        16.990525084305432,
        16.868836788787007,
        16.07373941589524
      ],
      "4": [
        20.238526533668402,
        27.109118770514534,
        30.220652650771473,
        30.01660711058726,
        28.660314487245266
      ],
      "5": [
        31.695958296111396,
        42.40971926012578,
        47.241465953613,
        46.9380846368965,
        44.90066002346128
      ]
    },
    "path_combined_mrad": [
      -0.09873399644620695,
      -0.07016677612071975,
      -0.030288218536095313,
      -0.05264073752223042,
      -0.16660612032077388
    ],
    "uniform_residual_rad": [
      -9.049405139627265e-06,
      5.62589538788405e-07,
      -4.889545007769058e-08,
      -7.034674082140313e-08,
      -7.078629232770695e-08
    ],
    "det_preserving_residual_rad": [
      -4.566874868213071e-06,
      5.10778567586095e-07,
      1.8879815001968373e-07,
      1.7752083683821875e-07,
      1.773612863864984e-07
    ],
    "raw": {
      "3": [
        [
          0.011358697765996786,
          0.015230433713490522,
          0.016990525084305434,
          0.016868836788787006,
          0.01607373941589524
        ],
        [
          -0.6900133737558627,
          -0.6899989967883899,
          -0.689999911385072,
          -0.6899999434364101,
          -0.6899999440194964
        ],
        [
          3.2479641377020627e-06,
          -2.469585862025445e-07,
          -2.5357671762205058e-08,
          -1.7581765065930294e-08,
          -1.744113072022209e-08
        ]
      ],
      "4": [
        [
          0.0202385265336684,
          0.027109118770514536,
          0.030220652650771472,
          0.03001660711058726,
          0.028660314487245268
        ],
        [
          -0.9200177571688869,
          -0.9199986053667646,
          -0.9199998237075067,
          -0.9199998663911791,
          -0.9199998671408414
        ],
        [
          8.039137682177022e-06,
          -6.517740170285223e-07,
          -1.0070574439390148e-07,
          -8.137477909510857e-08,
          -8.103752592885692e-08
        ]
      ],
      "5": [
        [
          0.031695958296111396,
          0.04240971926012578,
          0.047241465953613004,
          0.0469380846368965,
          0.04490066002346128
        ],
        [
          -1.1500220815196098,
          -1.1499981647446933,
          -1.1499996861971284,
          -1.1499997394808483,
          -1.1499997403740454
        ],
        [
          1.5853976688092157e-05,
          -1.4095111708171618e-06,
          -3.1486156617579027e-07,
          -2.764773809992576e-07,
          -2.758399430355774e-07
        ]
      ]
    }
  },
  "E180_p24": {
    "E": 180,
    "p": 24,
    "deltas": [
      0.00075,
      0.0015,
      0.003,
      0.0045,
      0.006
    ],
    "charges": {
      "3": {
        "n": 60,
        "commutator": 1.0801499667393148e-16,
        "path_mrad": [
          13.959784264069967,
          16.713429668760934,
          17.2514994194269,
          17.07946958855512,
          16.87444947861357
        ],
        "blocks": [
          {
            "center": 0,
            "weight": 2,
            "path_mrad": [
              4.646507625124033,
              5.569152606293713,
              5.753983224743281,
              5.70013488044198,
              5.633780853565857
            ],
            "first_A_eta": [
              -0.6235849690987639,
              -0.6239957826235245,
              -0.6240829609627816,
              -0.6241389252477667,
              -0.624266939026576
            ],
            "first_B_eta": [
              -0.6221059397854586,
              -0.622223066291275,
              -0.6222514112174101,
              -0.622324515962741,
              -0.6224736508842931
            ],
            "first_A": {
              "dim": 2783,
              "kept": 2783,
              "tail_bound_eta": 0.0,
              "max_sign": 0.9999999999246395
            },
            "first_B": {
              "dim": 2783,
              "kept": 2783,
              "tail_bound_eta": 0.0,
              "max_sign": 0.9999999999217642
            }
          },
          {
            "center": 1,
            "weight": 1,
            "path_mrad": [
              4.666769013821901,
              5.575124456173509,
              5.74353296994034,
              5.679199827671162,
              5.606887771481857
            ],
            "first_A_eta": [
              -0.6460668487316741,
              -0.6457015037951019,
              -0.6455615904868915,
              -0.6453882097255351,
              -0.6450669309532122
            ],
            "first_B_eta": [
              -0.6445813700180384,
              -0.6439268865639969,
              -0.643733367160937,
              -0.6435804642747741,
              -0.6432822031448265
            ],
            "first_A": {
              "dim": 2783,
              "kept": 2783,
              "tail_bound_eta": 0.0,
              "max_sign": 0.9999999999764596
            },
            "first_B": {
              "dim": 2783,
              "kept": 2783,
              "tail_bound_eta": 0.0,
              "max_sign": 0.9999999999718029
            }
          }
        ],
        "seconds": 82.66242437100027
      },
      "4": {
        "n": 45,
        "commutator": 2.0014830212433607e-16,
        "path_mrad": [
          24.846580074623134,
          29.726353469094086,
          30.67819787235338,
          30.380242885647228,
          30.026366553854594
        ],
        "blocks": [
          {
            "center": 0,
            "weight": 2,
            "path_mrad": [
              6.211204992244118,
              7.431811761932984,
              7.6700957277238775,
              7.583298613989911,
              7.47117144782744
            ],
            "first_A_eta": [
              -0.6159465568923201,
              -0.6162356222946606,
              -0.6165303824406136,
              -0.6172063885040998,
              -0.6182455692366658
            ],
            "first_B_eta": [
              -0.6139694689381747,
              -0.6138700031385803,
              -0.6140889151425031,
              -0.614792549585383,
              -0.6158674215034483
            ],
            "first_A": {
              "dim": 2093,
              "kept": 2093,
              "tail_bound_eta": 0.0,
              "max_sign": 0.9999999999305285
            },
            "first_B": {
              "dim": 2093,
              "kept": 2093,
              "tail_bound_eta": 0.0,
              "max_sign": 0.9999999998843311
            }
          },
          {
            "center": 1,
            "weight": 2,
            "path_mrad": [
              6.212085045067448,
              7.431364972614059,
              7.6690032084528115,
              7.606822828833703,
              7.542011829099856
            ],
            "first_A_eta": [
              -0.6467820936091542,
              -0.6468845098559812,
              -0.646621946985379,
              -0.6458927245753067,
              -0.6447972341876878
            ],
            "first_B_eta": [
              -0.6448047255254947,
              -0.6445190329173582,
              -0.6441808274469533,
              -0.6434713976664403,
              -0.6423965372607702
            ],
            "first_A": {
              "dim": 2093,
              "kept": 2093,
              "tail_bound_eta": 0.0,
              "max_sign": 0.999999999804393
            },
            "first_B": {
              "dim": 2093,
              "kept": 2093,
              "tail_bound_eta": 0.0,
              "max_sign": 0.9999999999099427
            }
          }
        ],
        "seconds": 26.45226680099995
      },
      "5": {
        "n": 36,
        "commutator": 1.776573666601473e-15,
        "path_mrad": [
          38.86154602058125,
          46.4652648813098,
          47.94634716162348,
          47.491447085083315,
          46.95304062368371
        ],
        "blocks": [
          {
            "center": 0,
            "weight": 2,
            "path_mrad": [
              7.7853399112997135,
              9.297753778166674,
              9.557690480494864,
              9.39730373227546,
              9.208393982146456
            ],
            "first_A_eta": [
              -0.6074510365157982,
              -0.6084419484641633,
              -0.6097978455720323,
              -0.6122552176373555,
              -0.614882087729758
            ],
            "first_B_eta": [
              -0.6049728858547303,
              -0.6054823815172702,
              -0.6067555382030061,
              -0.6092639629559004,
              -0.6119509648893655
            ],
            "first_A": {
              "dim": 1679,
              "kept": 1679,
              "tail_bound_eta": 0.0,
              "max_sign": 0.9999999998813892
            },
            "first_B": {
              "dim": 1679,
              "kept": 1679,
              "tail_bound_eta": 0.0,
              "max_sign": 0.9999999999042128
            }
          },
          {
            "center": 1,
            "weight": 2,
            "path_mrad": [
              7.733020045360845,
              9.280824605982797,
              9.6165111517981,
              9.57177714223471,
              9.524194331126791
            ],
            "first_A_eta": [
              -0.6404483898506519,
              -0.6404108421301313,
              -0.63993051015165,
              -0.6389532590132404,
              -0.6379117786539235
            ],
            "first_B_eta": [
              -0.6379868931201561,
              -0.6374566639061092,
              -0.636869479581436,
              -0.6359064677205191,
              -0.6348801334403902
            ],
            "first_A": {
              "dim": 1679,
              "kept": 1679,
              "tail_bound_eta": 0.0,
              "max_sign": 0.9999999998587191
            },
            "first_B": {
              "dim": 1679,
              "kept": 1679,
              "tail_bound_eta": 0.0,
              "max_sign": 0.999999999893527
            }
          },
          {
            "center": 2,
            "weight": 1,
            "path_mrad": [
              7.824826107260138,
              9.308108113010855,
              9.597943897037549,
              9.553285336062975,
              9.487863997137218
            ],
            "first_A_eta": [
              -0.6623587795302982,
              -0.661646485820106,
              -0.6599984032426495,
              -0.6568755591423557,
              -0.6535334448237943
            ],
            "first_B_eta": [
              -0.6598680600226883,
              -0.6586836229860671,
              -0.656943282813185,
              -0.6538346539743523,
              -0.6505133639147382
            ],
            "first_A": {
              "dim": 1679,
              "kept": 1679,
              "tail_bound_eta": 0.0,
              "max_sign": 0.999999999925061
            },
            "first_B": {
              "dim": 1679,
              "kept": 1679,
              "tail_bound_eta": 0.0,
              "max_sign": 0.9999999999151065
            }
          }
        ],
        "seconds": 19.67741525600013
      }
    },
    "combined_mrad": [
      -0.055181681888150536,
      -0.025481743454783157,
      -0.016649869843199383,
      -0.031734610880967296,
      -0.052224591215548344
    ]
  }
}


==> anc/SecVI_Fig4_smooth_q1/data/q1_gauge_and_frame.json <==
{
  "data_origin": "Archived two-dimensional gauge and frame checks; corrected APS checks are in q1_smooth_eta_by_charge.json and q1_bulk_and_gluing.json.",
  "landau_energy": [
    240,
    360,
    480,
    600
  ],
  "mass": 24,
  "insertion_seed": 71,
  "cases": {
    "O": {
      "omega_arg_by_charge": {
        "3": -0.005454854989606553,
        "4": -0.010881247298549866,
        "5": -0.018223296942780267
      },
      "analytic_eta_compensation": 0.0018871946546238482,
      "magnitude": {
        "240": {
          "chi0": {
            "log_num": 0.09912112342079182,
            "log_exact": 0.09460108105824969,
            "percentage_error": 0.453027316276391,
            "pv_by_charge": {
              "3": -0.002589238790462023,
              "4": -0.0033785609851224585,
              "5": -0.004071003606214152
            },
            "slater_by_charge": {
              "3": -0.05417331199323394,
              "4": -0.022253536898099835,
              "5": 0.18558677569392423
            }
          },
          "chi_nonzero_error_percent": 0.8919025411340067,
          "gauge_cutoff_effect_percent": 0.4388752248576157
        },
        "360": {
          "chi0": {
            "log_num": 0.09795230993380444,
            "log_exact": 0.09460108105824969,
            "percentage_error": 0.3356850521095735,
            "pv_by_charge": {
              "3": -0.0028003910026064283,
              "4": -0.0037531378532751347,
              "5": -0.00465408801342182
            },
            "slater_by_charge": {
              "3": -0.054173311993238604,
              "4": -0.022253536898171777,
              "5": 0.1855867756945182
            }
          },
          "chi_nonzero_error_percent": 0.6398087091432884,
          "gauge_cutoff_effect_percent": 0.30412365703371486
        },
        "480": {
          "chi0": {
            "log_num": 0.09731367189571927,
            "log_exact": 0.09460108105824969,
            "percentage_error": 0.27162732408604484,
            "pv_by_charge": {
              "3": -0.002915635346314893,
              "4": -0.003957536324905142,
              "5": -0.00497308323616652
            },
            "slater_by_charge": {
              "3": -0.05417331199323594,
              "4": -0.022253536898179105,
              "5": 0.18558677569452087
            }
          },
          "chi_nonzero_error_percent": 0.5038652836116954,
          "gauge_cutoff_effect_percent": 0.23223795952565052
        },
        "600": {
          "chi0": {
            "log_num": 0.09691194379469104,
            "log_exact": 0.09460108105824969,
            "percentage_error": 0.23135348376246076,
            "pv_by_charge": {
              "3": -0.0029880910228685664,
              "4": -0.004086218493767557,
              "5": -0.005173673491819297
            },
            "slater_by_charge": {
              "3": -0.054173311993221285,
              "4": -0.02225353689814935,
              "5": 0.1855867756945171
            }
          },
          "chi_nonzero_error_percent": 0.41899084755671223,
          "gauge_cutoff_effect_percent": 0.18763736379425147
        }
      }
    },
    "A": {
      "omega_arg_by_charge": {
        "3": -0.008687514757129552,
        "4": -0.01741110716572011,
        "5": -0.029147613524134256
      },
      "analytic_eta_compensation": 0.003048991601284594,
      "magnitude": {
        "240": {
          "chi0": {
            "log_num": 0.1158098824920264,
            "log_exact": 0.10423783988935248,
            "percentage_error": 1.1639257709481192,
            "pv_by_charge": {
              "3": -0.00670205573854199,
              "4": -0.008645929170137734,
              "5": -0.010455678309013727
            },
            "slater_by_charge": {
              "3": -0.09181754788457197,
              "4": -0.04605548397249981,
              "5": 0.2794865775667916
            }
          },
          "chi_nonzero_error_percent": 1.6059708746365815,
          "gauge_cutoff_effect_percent": 0.4420451036884623
        },
        "360": {
          "chi0": {
            "log_num": 0.11281736317427515,
            "log_exact": 0.10423783988935248,
            "percentage_error": 0.8616432874871908,
            "pv_by_charge": {
              "3": -0.0072426831766079225,
              "4": -0.009604927114100104,
              "5": -0.01194857225551349
            },
            "slater_by_charge": {
              "3": -0.09181754788461627,
              "4": -0.046055483974078104,
              "5": 0.27948657757919104
            }
          },
          "chi_nonzero_error_percent": 1.1673936359526218,
          "gauge_cutoff_effect_percent": 0.30575034846543103
        },
        "480": {
          "chi0": {
            "log_num": 0.1111822644211321,
            "log_exact": 0.10423783988935248,
            "percentage_error": 0.6968592960704697,
            "pv_by_charge": {
              "3": -0.007537772597374204,
              "4": -0.010128222259290887,
              "5": -0.012765286442684154
            },
            "slater_by_charge": {
              "3": -0.09181754788462093,
              "4": -0.0460554839740801,
              "5": 0.2794865775791824
            }
          },
          "chi_nonzero_error_percent": 0.9301029959795257,
          "gauge_cutoff_effect_percent": 0.23324369990905602
        },
        "600": {
          "chi0": {
            "log_num": 0.11015379034905726,
            "log_exact": 0.10423783988935248,
            "percentage_error": 0.593348425392556,
            "pv_by_charge": {
              "3": -0.00772324510103406,
              "4": -0.010457667936044412,
              "5": -0.013278842334349505
            },
            "slater_by_charge": {
              "3": -0.0918175478846115,
              "4": -0.04605548397408632,
              "5": 0.27948657757918305
            }
          },
          "chi_nonzero_error_percent": 0.7816766847780275,
          "gauge_cutoff_effect_percent": 0.1883282593854716
        }
      }
    },
    "B": {
      "omega_arg_by_charge": {
        "3": -0.005559781122644752,
        "4": -0.010900842091336198,
        "5": -0.01828275813670517
      },
      "analytic_eta_compensation": 0.0018221349227242212,
      "magnitude": {
        "240": {
          "chi0": {
            "log_num": 0.04740051018863123,
            "log_exact": 0.04224863305087556,
            "percentage_error": 0.5165170876208185,
            "pv_by_charge": {
              "3": -0.0029558260911715095,
              "4": -0.004235470954167653,
              "5": -0.005234956284790204
            },
            "slater_by_charge": {
              "3": -0.04733036605869034,
              "4": -0.06109966749366591,
              "5": 0.16825679707111685
            }
          },
          "chi_nonzero_error_percent": 0.9556427057969219,
          "gauge_cutoff_effect_percent": 0.4391256181761034
        },
        "360": {
          "chi0": {
            "log_num": 0.04610826830731096,
            "log_exact": 0.04224863305087556,
            "percentage_error": 0.386709324053765,
            "pv_by_charge": {
              "3": -0.0031907334698852985,
              "4": -0.0046492822258539235,
              "5": -0.005878484072125101
            },
            "slater_by_charge": {
              "3": -0.04733036624372733,
              "4": -0.0610996681610565,
              "5": 0.1682568024799591
            }
          },
          "chi_nonzero_error_percent": 0.6909767202043303,
          "gauge_cutoff_effect_percent": 0.3042673961505653
        },
        "480": {
          "chi0": {
            "log_num": 0.04539991343480443,
            "log_exact": 0.04224863305087556,
            "percentage_error": 0.31562508877369205,
            "pv_by_charge": {
              "3": -0.0033205929866966244,
              "4": -0.004875626977247638,
              "5": -0.006230634679215363
            },
            "slater_by_charge": {
              "3": -0.04733036624431941,
              "4": -0.06109966815600698,
              "5": 0.16825680247829045
            }
          },
          "chi_nonzero_error_percent": 0.5479616843940452,
          "gauge_cutoff_effect_percent": 0.2323365956203532
        },
        "600": {
          "chi0": {
            "log_num": 0.04496068509843876,
            "log_exact": 0.04224863305087556,
            "percentage_error": 0.2715732987599,
            "pv_by_charge": {
              "3": -0.0033973607014075036,
              "4": -0.005016688802279123,
              "5": -0.006452033475706109
            },
            "slater_by_charge": {
              "3": -0.047330366244320965,
              "4": -0.0610996681560938,
              "5": 0.16825680247824626
            }
          },
          "chi_nonzero_error_percent": 0.45928301741536254,
          "gauge_cutoff_effect_percent": 0.18770971865546254
        }
      }
    }
  },
  "pure_gauge": {
    "240": {
      "log_num": 0.004359084703070892,
      "log_exact": 0.0,
      "percentage_error": 0.4368599332797301,
      "pv_by_charge": {
        "3": 0.0007864169025051382,
        "4": 0.001395566702470763,
        "5": 0.0021771010977222893
      },
      "slater_by_charge": {
        "3": 1.099120794378905e-14,
        "4": -1.1213252548714081e-13,
        "5": 4.738431869100168e-13
      }
    },
    "360": {
      "log_num": 0.00302629080672312,
      "log_exact": 0.0,
      "percentage_error": 0.3030874647592006,
      "pv_by_charge": {
        "3": 0.0005456109293855427,
        "4": 0.000968791118206358,
        "5": 0.0015118887591545338
      },
      "slater_by_charge": {
        "3": 1.9984014443252818e-15,
        "4": -2.375877272697835e-14,
        "5": -1.5543122344752192e-15
      }
    },
    "480": {
      "log_num": 0.0023132737652055146,
      "log_exact": 0.0,
      "percentage_error": 0.231595144730107,
      "pv_by_charge": {
        "3": 0.00041689602654892965,
        "4": 0.0007404465837037577,
        "5": 0.0011559311549520501
      },
      "slater_by_charge": {
        "3": 1.27675647831893e-14,
        "4": -1.5987211554602254e-14,
        "5": 3.9968028886505635e-15
      }
    },
    "600": {
      "log_num": 0.0018702122227165496,
      "log_exact": 0.0,
      "percentage_error": 0.18719621603437533,
      "pv_by_charge": {
        "3": 0.0003369696467232508,
        "4": 0.0005986137749456333,
        "5": 0.0009346288010543269
      },
      "slater_by_charge": {
        "3": 2.19824158875781e-14,
        "4": -2.930988785010413e-14,
        "5": 6.661338147750939e-16
      }
    }
  },
  "pure_gauge_amplitude_scan": {
    "0.0125": {
      "log_num": 0.00046754477162602726,
      "log_exact": 0.0,
      "percentage_error": 0.046765408771882344,
      "pv_by_charge": {
        "3": 8.424171268206493e-05,
        "4": 0.0001496512405374517,
        "5": 0.00023365181838075344
      },
      "slater_by_charge": {
        "3": 2.2426505097428162e-14,
        "4": 7.549516567451064e-15,
        "5": -4.218847493575595e-15
      }
    },
    "0.025": {
      "log_num": 0.0018702122227165496,
      "log_exact": 0.0,
      "percentage_error": 0.18719621603437533,
      "pv_by_charge": {
        "3": 0.0003369696467232508,
        "4": 0.0005986137749456333,
        "5": 0.0009346288010543269
      },
      "slater_by_charge": {
        "3": 2.19824158875781e-14,
        "4": -2.930988785010413e-14,
        "5": 6.661338147750939e-16
      }
    },
    "0.05": {
      "log_num": 0.007481379148654099,
      "log_exact": 0.0,
      "percentage_error": 0.7509434586451879,
      "pv_by_charge": {
        "3": 0.001347923324457767,
        "4": 0.002394596120644632,
        "5": 0.0037388597035570292
      },
      "slater_by_charge": {
        "3": 5.551115123125783e-15,
        "4": -6.8833827526759706e-15,
        "5": -3.9968028886505635e-15
      }
    }
  }
}


==> anc/SecVI_Fig4_smooth_q1/data/q1_gauge_reversal.json <==
{
  "corrected_APS_E120_p18": {
    "phase_rad": -0.0018237207088019946,
    "charges": {
      "3": {
        "q": 3,
        "n": 40,
        "qn": 120,
        "p": 18,
        "delta_eta": 0.001097790260563225,
        "delta_scan": {
          "0.25": 0.001144665784282406,
          "0.5": 0.0011178351592483482,
          "1": 0.001097790260563225,
          "2": 0.001057201205208691,
          "4": 0.0009971416250984522
        },
        "blocks": [
          -0.006174092184817903,
          0.0134459746302249,
          -0.006174092184843771
        ],
        "max_hermiticity_error": 1.5791650451153115e-11,
        "elapsed_seconds": 12.126138741999966
      },
      "4": {
        "q": 4,
        "n": 30,
        "qn": 120,
        "p": 18,
        "delta_eta": 0.0016276438728919373,
        "delta_scan": {
          "0.25": 0.0017156329182120844,
          "0.5": 0.0016637515609916331,
          "1": 0.0016276438728919373,
          "2": 0.001555868847039843,
          "4": 0.0014492054704767776
        },
        "blocks": [
          -0.016168320862966934,
          0.016982142799422117,
          0.016982142799474964,
          -0.01616832086303821
        ],
        "max_hermiticity_error": 1.578756406001523e-11,
        "elapsed_seconds": 6.147224665000067
      },
      "5": {
        "q": 5,
        "n": 24,
        "qn": 120,
        "p": 18,
        "delta_eta": 0.0021449258022053774,
        "delta_scan": {
          "0.25": 0.0022882252656680757,
          "0.5": 0.0022022571731166174,
          "1": 0.0021449258022053774,
          "2": 0.0020327985268167037,
          "4": 0.0018664701222608215
        },
        "blocks": [
          -0.020667199224391752,
          0.008103343486398074,
          0.02727263727828344,
          0.008103343486211778,
          -0.020667199224296162
        ],
        "max_hermiticity_error": 1.5789604190290792e-11,
        "elapsed_seconds": 4.097217414999932
      }
    }
  },
  "two_dimensional_E600": {
    "E": 600,
    "M": 24,
    "seed": 71,
    "rows": {
      "plus": {
        "exact_log_magnitude": 0.04224863305087556,
        "numeric_log_magnitude": 0.046830948363584035,
        "exact_magnitude": 1.043153809024459,
        "numeric_magnitude": 1.0479448373148674,
        "relative_magnitude_error": 0.0045928301741897624,
        "exact_phase": 0.26391547686897315,
        "slater_only_phase": 0.2620933419462249,
        "slater_only_phase_error": -0.001822134922748242,
        "with_eta_phase": 0.26391443230646366,
        "with_eta_phase_error": -1.0445625094890332e-06,
        "complex_relative_error": 0.004592830293519523,
        "analytic_pv_combined": -0.01757813502691932,
        "species": {
          "3": {
            "points": [
              [
                0.8943782684389072,
                0.6691989381260477
              ],
              [
                0.5207209501819198,
                0.564838089765307
              ],
              [
                0.6764041394632979,
                0.5245346994047532
              ]
            ],
            "slater_log": -0.047330366244313415,
            "slater_phase": 0.05430184181279309,
            "analytic_dressing_log": -0.04147681386697617,
            "analytic_local_phase": 0.04874206069014883,
            "condition_reference": 11.41937808881043,
            "condition_target": 11.852150098488323
          },
          "4": {
            "points": [
              [
                0.21329168152619782,
                0.9331644023152036
              ],
              [
                0.15312904682995265,
                0.7514899958268387
              ],
              [
                0.664250452524127,
                0.9268623694687016
              ],
              [
                0.6843317587276443,
                0.9472834432441453
              ]
            ],
            "slater_log": -0.06109966815610157,
            "slater_phase": 0.022272286700356886,
            "analytic_dressing_log": -0.04966782405858098,
            "analytic_local_phase": 0.011371444609042637,
            "condition_reference": 61.970692533380024,
            "condition_target": 65.24852628287665
          },
          "5": {
            "points": [
              [
                0.8063315091574954,
                0.308892281028747
              ],
              [
                0.9855233061759253,
                0.561731515750286
              ],
              [
                0.6823997414682107,
                0.9667448977157918
              ],
              [
                0.7208855068260237,
                0.22320447277445432
              ],
              [
                0.07811399315220979,
                0.3497904487511502
              ]
            ],
            "slater_log": 0.16825680247824049,
            "slater_phase": -0.18551921343307495,
            "analytic_dressing_log": 0.1875072044345169,
            "analytic_local_phase": -0.20380197156978166,
            "condition_reference": 12.72046242530442,
            "condition_target": 12.381031871937973
          }
        }
      },
      "minus": {
        "exact_log_magnitude": 0.04224863305087556,
        "numeric_log_magnitude": 0.04683094836354307,
        "exact_magnitude": 1.043153809024459,
        "numeric_magnitude": 1.0479448373148246,
        "relative_magnitude_error": 0.004592830174148607,
        "exact_phase": -0.26391547686897315,
        "slater_only_phase": -0.2620933419462495,
        "slater_only_phase_error": 0.001822134922723595,
        "with_eta_phase": -0.26391706265505155,
        "with_eta_phase_error": -1.5857860783952125e-06,
        "complex_relative_error": 0.004592830449171524,
        "analytic_pv_combined": -0.01757813502691932,
        "species": {
          "3": {
            "points": [
              [
                0.8943782684389072,
                0.6691989381260477
              ],
              [
                0.5207209501819198,
                0.564838089765307
              ],
              [
                0.6764041394632979,
                0.5245346994047532
              ]
            ],
            "slater_log": -0.04733036624432174,
            "slater_phase": -0.054301841812796695,
            "analytic_dressing_log": -0.04147681386697617,
            "analytic_local_phase": -0.04874206069014883,
            "condition_reference": 11.41937808881043,
            "condition_target": 11.852150098488382
          },
          "4": {
            "points": [
              [
                0.21329168152619782,
                0.9331644023152036
              ],
              [
                0.15312904682995265,
                0.7514899958268387
              ],
              [
                0.664250452524127,
                0.9268623694687016
              ],
              [
                0.6843317587276443,
                0.9472834432441453
              ]
            ],
            "slater_log": -0.061099668156136655,
            "slater_phase": -0.02227228670038515,
            "analytic_dressing_log": -0.04966782405858098,
            "analytic_local_phase": -0.011371444609042637,
            "condition_reference": 61.970692533380024,
            "condition_target": 65.2485262828789
          },
          "5": {
            "points": [
              [
                0.8063315091574954,
                0.308892281028747
              ],
              [
                0.9855233061759253,
                0.561731515750286
              ],
              [
                0.6823997414682107,
                0.9667448977157918
              ],
              [
                0.7208855068260237,
                0.22320447277445432
              ],
              [
                0.07811399315220979,
                0.3497904487511502
              ]
            ],
            "slater_log": 0.1682568024782536,
            "slater_phase": 0.18551921343306774,
            "analytic_dressing_log": 0.1875072044345169,
            "analytic_local_phase": 0.20380197156978166,
            "condition_reference": 12.72046242530442,
            "condition_target": 12.381031871937845
          }
        }
      }
    }
  }
}


==> anc/SecVI_Fig4_smooth_q1/data/q1_smooth_correlators.json <==
{
  "description": "Two-dimensional spectral records with corrected cylinder APS phases assembled from q1_smooth_eta_by_charge.json.",
  "common_energy_unit": "Lambda^2/(4*pi) = q * nlevel",
  "parameters": {
    "cases": [
      "O",
      "A",
      "B"
    ],
    "energies": [
      240,
      360,
      480,
      600
    ],
    "seeds": [
      71,
      89,
      137,
      223
    ],
    "masses": [
      16.0,
      24.0,
      32.0
    ],
    "main_mass": 24.0,
    "APS": {
      "E_eta": 120,
      "p": 24,
      "delta": 0.00075
    }
  },
  "cases": {
    "O": {
      "field": {
        "phi1": 0.025,
        "phi2": 0.0,
        "chi": 0.025
      },
      "reference_2d": "q1_singlemode_12point_cutoff24_60_120.json",
      "reference_eta": "q1_smooth_eta_by_charge.json",
      "gauss": 0.0123370055013617,
      "eta_phase": 0.0018873383463125185,
      "eta_combination": -0.0006007584542050415,
      "eta_common_energy": 120,
      "energy_cutoffs": {
        "240": {
          "n_by_charge": {
            "3": 80,
            "4": 60,
            "5": 48
          },
          "pv_log_by_charge": {
            "3": {
              "finite_M": {
                "16.0": -0.0024475519793139,
                "24.0": -0.0018028581117879305,
                "32.0": -0.0009902373489687477
              },
              "analytic_M_infinite": -0.003404478035134096
            },
            "4": {
              "finite_M": {
                "16.0": -0.0031281361591939394,
                "24.0": -0.001982879200537191,
                "32.0": -0.0005397596761342882
              },
              "analytic_M_infinite": -0.004825870978820302
            },
            "5": {
              "finite_M": {
                "16.0": -0.0036819173965412233,
                "24.0": -0.0018936225944394813,
                "32.0": 0.0003586423057222454
              },
              "analytic_M_infinite": -0.006328496730905731
            }
          },
          "pv_log_charged_sum": {
            "16.0": -0.009257605535049063,
            "24.0": -0.005679359906764603,
            "32.0": -0.0011713547193807905
          },
          "insertion_sets": {
            "71": {
              "exact_log_magnitude": 0.09460108105824967,
              "numeric_log_magnitude": 0.10348056689153229,
              "exact_magnitude": 1.099220267865529,
              "numeric_magnitude": 1.1090242413672815,
              "relative_magnitude_error": 0.008919025411340067,
              "exact_phase": 0.26391547686897315,
              "slater_only_phase": 0.26202828222080204,
              "slater_only_phase_error": -0.0018871946481711088,
              "with_eta_phase": 0.26391562056711454,
              "with_eta_phase_error": 1.4369814138603942e-07,
              "complex_relative_error": 0.008919025412507938,
              "analytic_pv_combined": -0.01455884574486013,
              "species": {
                "3": {
                  "points": [
                    [
                      0.8943782684389072,
                      0.6691989381260477
                    ],
                    [
                      0.5207209501819198,
                      0.564838089765307
                    ],
                    [
                      0.6764041394632979,
                      0.5245346994047532
                    ]
                  ],
                  "slater_log": -0.05417331199321984,
                  "slater_phase": 0.054196915679768635,
                  "analytic_dressing_log": -0.04874206069014883,
                  "analytic_local_phase": 0.04874206069014883,
                  "condition_reference": 11.419378088810411,
                  "condition_target": 11.83688321716549
                },
                "4": {
                  "points": [
                    [
                      0.21329168152619782,
                      0.9331644023152036
                    ],
                    [
                      0.15312904682995265,
                      0.7514899958268387
                    ],
                    [
                      0.664250452524127,
                      0.9268623694687016
                    ],
                    [
                      0.6843317587276443,
                      0.9472834432441453
                    ]
                  ],
                  "slater_log": -0.022253536898547033,
                  "slater_phase": 0.02225269190892761,
                  "analytic_dressing_log": -0.011371444609042637,
                  "analytic_local_phase": 0.011371444609042637,
                  "condition_reference": 61.9706925333804,
                  "condition_target": 65.25089368712
                },
                "5": {
                  "points": [
                    [
                      0.8063315091574954,
                      0.308892281028747
                    ],
                    [
                      0.9855233061759253,
                      0.561731515750286
                    ],
                    [
                      0.6823997414682107,
                      0.9667448977157918
                    ],
                    [
                      0.7208855068260237,
                      0.22320447277445432
                    ],
                    [
                      0.07811399315220979,
                      0.3497904487511502
                    ]
                  ],
                  "slater_log": 0.18558677569006377,
                  "slater_phase": -0.1855786746321058,
                  "analytic_dressing_log": 0.20380197156978166,
                  "analytic_local_phase": -0.20380197156978166,
                  "condition_reference": 12.720462425304438,
                  "condition_target": 12.317097661169035
                }
              }
            },
            "89": {
              "exact_log_magnitude": -0.1959529639105564,
              "numeric_log_magnitude": -0.1870734780702077,
              "exact_magnitude": 0.8220508998285022,
              "numeric_magnitude": 0.8293827926993481,
              "relative_magnitude_error": 0.008919025418469173,
              "exact_phase": 0.299613559903939,
              "slater_only_phase": 0.29772636524681045,
              "slater_only_phase_error": -0.0018871946571285547,
              "with_eta_phase": 0.2996137035931229,
              "with_eta_phase_error": 1.4368918388463214e-07,
              "complex_relative_error": 0.008919025419636977,
              "analytic_pv_combined": -0.01455884574486013,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6008642961850954,
                      0.33361493409693543
                    ],
                    [
                      0.07585185974836328,
                      0.03797709933299598
                    ],
                    [
                      0.3503207777371492,
                      0.8574708797256025
                    ]
                  ],
                  "slater_log": -0.043431043196568986,
                  "slater_phase": 0.043454646883097636,
                  "analytic_dressing_log": -0.03799979189348365,
                  "analytic_local_phase": 0.03799979189348365,
                  "condition_reference": 3.9059315966655417,
                  "condition_target": 4.011230382529119
                },
                "4": {
                  "points": [
                    [
                      0.985490376352255,
                      0.6631604013786361
                    ],
                    [
                      0.5431781445223188,
                      0.05675555390440146
                    ],
                    [
                      0.45935682865552363,
                      0.9720333787278079
                    ],
                    [
                      0.43479822442307825,
                      0.44047053302501515
                    ]
                  ],
                  "slater_log": -0.1961218696966358,
                  "slater_phase": 0.1961210247062243,
                  "analytic_dressing_log": -0.1852397774075938,
                  "analytic_local_phase": 0.1852397774075938,
                  "condition_reference": 7.238957051671296,
                  "condition_target": 7.933695393713614
                },
                "5": {
                  "points": [
                    [
                      0.23967092555120284,
                      0.2621133035981077
                    ],
                    [
                      0.7886930447941375,
                      0.5642735084332058
                    ],
                    [
                      0.7220445508902805,
                      0.8868130965201292
                    ],
                    [
                      0.045777995719782805,
                      0.30556628210743364
                    ],
                    [
                      0.32945692960881523,
                      0.9721132086379524
                    ]
                  ],
                  "slater_log": 0.05815879472976171,
                  "slater_phase": -0.05815069365748851,
                  "analytic_dressing_log": 0.07637399060286157,
                  "analytic_local_phase": -0.07637399060286157,
                  "condition_reference": 12.456878754246034,
                  "condition_target": 12.069882938728039
                }
              }
            },
            "137": {
              "exact_log_magnitude": 0.3564846131947441,
              "numeric_log_magnitude": 0.36536409903394274,
              "exact_magnitude": 1.4282995533825125,
              "numeric_magnitude": 1.441038593402662,
              "relative_magnitude_error": 0.008919025417308836,
              "exact_phase": 0.16162334677678963,
              "slater_only_phase": 0.1597361521256278,
              "slater_only_phase_error": -0.0018871946511618276,
              "with_eta_phase": 0.16162349047194033,
              "with_eta_phase_error": 1.4369515069501126e-07,
              "complex_relative_error": 0.00891902541847667,
              "analytic_pv_combined": -0.01455884574486013,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6676200499355733,
                      0.22318613488021855
                    ],
                    [
                      0.6213518054464185,
                      0.6053546858867728
                    ],
                    [
                      0.707083581476622,
                      0.5587261161763294
                    ]
                  ],
                  "slater_log": -0.1167557966334074,
                  "slater_phase": 0.1167794003199142,
                  "analytic_dressing_log": -0.1113245453303234,
                  "analytic_local_phase": 0.1113245453303234,
                  "condition_reference": 12.459150734418147,
                  "condition_target": 12.899302136324376
                },
                "4": {
                  "points": [
                    [
                      0.7362965073880884,
                      0.5396546228469639
                    ],
                    [
                      0.997363253905796,
                      0.6003619096847941
                    ],
                    [
                      0.0018469476695773812,
                      0.384180399846758
                    ],
                    [
                      0.18115731761558407,
                      0.2942576438878022
                    ]
                  ],
                  "slater_log": 0.22241677885662814,
                  "slater_phase": -0.22241762384662325,
                  "analytic_dressing_log": 0.2332988711454709,
                  "analytic_local_phase": -0.2332988711454709,
                  "condition_reference": 8.46237443966744,
                  "condition_target": 7.959386144127181
                },
                "5": {
                  "points": [
                    [
                      0.022290065655423796,
                      0.9082526095311896
                    ],
                    [
                      0.10749114247229175,
                      0.22794176616944373
                    ],
                    [
                      0.6478310675476914,
                      0.253802593569207
                    ],
                    [
                      0.9606981507161672,
                      0.3494602595938091
                    ],
                    [
                      0.7702992193310102,
                      0.4568706099711648
                    ]
                  ],
                  "slater_log": 0.2653824767174866,
                  "slater_phase": -0.26537437565233685,
                  "analytic_dressing_log": 0.28359767259193713,
                  "analytic_local_phase": -0.28359767259193713,
                  "condition_reference": 9.878001734612205,
                  "condition_target": 9.105393160101508
                }
              }
            },
            "223": {
              "exact_log_magnitude": -0.5947613873678659,
              "numeric_log_magnitude": -0.5858819015298348,
              "exact_magnitude": 0.5516941913665869,
              "numeric_magnitude": 0.5566147658813173,
              "relative_magnitude_error": 0.008919025416130912,
              "exact_phase": -0.12732036056028745,
              "slater_only_phase": -0.12920755521764038,
              "slater_only_phase_error": -0.0018871946573529308,
              "with_eta_phase": -0.12732021687132788,
              "with_eta_phase_error": 1.4368895956407002e-07,
              "complex_relative_error": 0.008919025417298622,
              "analytic_pv_combined": -0.01455884574486013,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6720267694659939,
                      0.829547625945093
                    ],
                    [
                      0.7014888729522297,
                      0.6098511555808707
                    ],
                    [
                      0.9507872821356013,
                      0.10745423420749856
                    ]
                  ],
                  "slater_log": 0.008212099644433368,
                  "slater_phase": -0.008188495957916871,
                  "analytic_dressing_log": 0.013643350947523954,
                  "analytic_local_phase": -0.013643350947523954,
                  "condition_reference": 3.3482661245204417,
                  "condition_target": 3.417443256754869
                },
                "4": {
                  "points": [
                    [
                      0.4968618309142928,
                      0.8528101841065242
                    ],
                    [
                      0.49019875965407944,
                      0.34638739262374507
                    ],
                    [
                      0.17319660933022907,
                      0.055354966085532475
                    ],
                    [
                      0.3721537672952726,
                      0.9706591899002313
                    ]
                  ],
                  "slater_log": -0.23370226403424454,
                  "slater_phase": 0.23370141904346142,
                  "analytic_dressing_log": -0.2228201717451429,
                  "analytic_local_phase": 0.2228201717451429,
                  "condition_reference": 13.188913858235928,
                  "condition_target": 14.499400667454758
                },
                "5": {
                  "points": [
                    [
                      0.6614093458417251,
                      0.31798341787511464
                    ],
                    [
                      0.4511232982798532,
                      0.4001173944880354
                    ],
                    [
                      0.5008434872810142,
                      0.9625480922711164
                    ],
                    [
                      0.2828563883153795,
                      0.10789189433641166
                    ],
                    [
                      0.7491295845200702,
                      0.9802099188692138
                    ]
                  ],
                  "slater_log": -0.354712377233259,
                  "slater_phase": 0.3547204783031849,
                  "analytic_dressing_log": -0.3364971813579064,
                  "analytic_local_phase": 0.3364971813579064,
                  "condition_reference": 7.0147341543731985,
                  "condition_target": 7.935264307923611
                }
              }
            }
          },
          "max_off_block_residual": 0.0,
          "min_nonzero_singular_by_charge": {
            "3": 5.855349915627537,
            "4": 6.829849006284904,
            "5": 7.470859191448449
          },
          "elapsed_seconds": 1.6016787899998235
        },
        "360": {
          "n_by_charge": {
            "3": 120,
            "4": 90,
            "5": 72
          },
          "pv_log_by_charge": {
            "3": {
              "finite_M": {
                "16.0": -0.002685203650786061,
                "24.0": -0.0022547928691887265,
                "32.0": -0.0016393925547757426
              },
              "analytic_M_infinite": -0.003404478035134096
            },
            "4": {
              "finite_M": {
                "16.0": -0.00354945691953068,
                "24.0": -0.002784288792756051,
                "32.0": -0.001691224743418207
              },
              "analytic_M_infinite": -0.004825870978820302
            },
            "5": {
              "finite_M": {
                "16.0": -0.0043380974853093335,
                "24.0": -0.0031420578645158237,
                "32.0": -0.0014355961876550971
              },
              "analytic_M_infinite": -0.006328496730905731
            }
          },
          "pv_log_charged_sum": {
            "16.0": -0.010572758055626075,
            "24.0": -0.008181139526460601,
            "32.0": -0.004766213485849047
          },
          "insertion_sets": {
            "71": {
              "exact_log_magnitude": 0.09460108105824967,
              "numeric_log_magnitude": 0.10097878727667553,
              "exact_magnitude": 1.099220267865529,
              "numeric_magnitude": 1.1062531748720006,
              "relative_magnitude_error": 0.006398087091432884,
              "exact_phase": 0.26391547686897315,
              "slater_only_phase": 0.2620282822143716,
              "slater_only_phase_error": -0.0018871946546015759,
              "with_eta_phase": 0.2639156205606841,
              "with_eta_phase_error": 1.436917109742808e-07,
              "complex_relative_error": 0.0063980870930566884,
              "analytic_pv_combined": -0.01455884574486013,
              "species": {
                "3": {
                  "points": [
                    [
                      0.8943782684389072,
                      0.6691989381260477
                    ],
                    [
                      0.5207209501819198,
                      0.564838089765307
                    ],
                    [
                      0.6764041394632979,
                      0.5245346994047532
                    ]
                  ],
                  "slater_log": -0.054173311993234274,
                  "slater_phase": 0.05419691567976104,
                  "analytic_dressing_log": -0.04874206069014883,
                  "analytic_local_phase": 0.04874206069014883,
                  "condition_reference": 11.419378088810381,
                  "condition_target": 11.836883217165738
                },
                "4": {
                  "points": [
                    [
                      0.21329168152619782,
                      0.9331644023152036
                    ],
                    [
                      0.15312904682995265,
                      0.7514899958268387
                    ],
                    [
                      0.664250452524127,
                      0.9268623694687016
                    ],
                    [
                      0.6843317587276443,
                      0.9472834432441453
                    ]
                  ],
                  "slater_log": -0.022253536898154236,
                  "slater_phase": 0.022252691907608788,
                  "analytic_dressing_log": -0.011371444609042637,
                  "analytic_local_phase": 0.011371444609042637,
                  "condition_reference": 61.970692533379776,
                  "condition_target": 65.25089368708967
                },
                "5": {
                  "points": [
                    [
                      0.8063315091574954,
                      0.308892281028747
                    ],
                    [
                      0.9855233061759253,
                      0.561731515750286
                    ],
                    [
                      0.6823997414682107,
                      0.9667448977157918
                    ],
                    [
                      0.7208855068260237,
                      0.22320447277445432
                    ],
                    [
                      0.07811399315220979,
                      0.3497904487511502
                    ]
                  ],
                  "slater_log": 0.18558677569452464,
                  "slater_phase": -0.18557867462700178,
                  "analytic_dressing_log": 0.20380197156978166,
                  "analytic_local_phase": -0.20380197156978166,
                  "condition_reference": 12.720462425304419,
                  "condition_target": 12.317097661125274
                }
              }
            },
            "89": {
              "exact_log_magnitude": -0.1959529639105564,
              "numeric_log_magnitude": -0.18957525769213535,
              "exact_magnitude": 0.8220508998285022,
              "numeric_magnitude": 0.8273104530791918,
              "relative_magnitude_error": 0.006398087091428037,
              "exact_phase": 0.299613559903939,
              "slater_only_phase": 0.29772636524930784,
              "slater_only_phase_error": -0.0018871946546311635,
              "with_eta_phase": 0.29961370359562034,
              "with_eta_phase_error": 1.4369168133132604e-07,
              "complex_relative_error": 0.006398087093051803,
              "analytic_pv_combined": -0.01455884574486013,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6008642961850954,
                      0.33361493409693543
                    ],
                    [
                      0.07585185974836328,
                      0.03797709933299598
                    ],
                    [
                      0.3503207777371492,
                      0.8574708797256025
                    ]
                  ],
                  "slater_log": -0.043431043196562436,
                  "slater_phase": 0.04345464688309427,
                  "analytic_dressing_log": -0.03799979189348365,
                  "analytic_local_phase": 0.03799979189348365,
                  "condition_reference": 3.9059315966655466,
                  "condition_target": 4.011230382529101
                },
                "4": {
                  "points": [
                    [
                      0.985490376352255,
                      0.6631604013786361
                    ],
                    [
                      0.5431781445223188,
                      0.05675555390440146
                    ],
                    [
                      0.45935682865552363,
                      0.9720333787278079
                    ],
                    [
                      0.43479822442307825,
                      0.44047053302501515
                    ]
                  ],
                  "slater_log": -0.19612186969672019,
                  "slater_phase": 0.1961210247061396,
                  "analytic_dressing_log": -0.1852397774075938,
                  "analytic_local_phase": 0.1852397774075938,
                  "condition_reference": 7.238957051671297,
                  "condition_target": 7.933695393714328
                },
                "5": {
                  "points": [
                    [
                      0.23967092555120284,
                      0.2621133035981077
                    ],
                    [
                      0.7886930447941375,
                      0.5642735084332058
                    ],
                    [
                      0.7220445508902805,
                      0.8868130965201292
                    ],
                    [
                      0.045777995719782805,
                      0.30556628210743364
                    ],
                    [
                      0.32945692960881523,
                      0.9721132086379524
                    ]
                  ],
                  "slater_log": 0.058158794727607876,
                  "slater_phase": -0.05815069366007397,
                  "analytic_dressing_log": 0.07637399060286157,
                  "analytic_local_phase": -0.07637399060286157,
                  "condition_reference": 12.456878754246075,
                  "condition_target": 12.069882938754978
                }
              }
            },
            "137": {
              "exact_log_magnitude": 0.3564846131947441,
              "numeric_log_magnitude": 0.3628623194131365,
              "exact_magnitude": 1.4282995533825125,
              "numeric_magnitude": 1.4374379383176603,
              "relative_magnitude_error": 0.0063980870913992105,
              "exact_phase": 0.16162334677678963,
              "slater_only_phase": 0.15973615212217285,
              "slater_only_phase_error": -0.0018871946546167861,
              "with_eta_phase": 0.16162349046848537,
              "with_eta_phase_error": 1.4369169573646978e-07,
              "complex_relative_error": 0.006398087093022938,
              "analytic_pv_combined": -0.01455884574486013,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6676200499355733,
                      0.22318613488021855
                    ],
                    [
                      0.6213518054464185,
                      0.6053546858867728
                    ],
                    [
                      0.707083581476622,
                      0.5587261161763294
                    ]
                  ],
                  "slater_log": -0.11675579663342472,
                  "slater_phase": 0.1167794003199316,
                  "analytic_dressing_log": -0.1113245453303234,
                  "analytic_local_phase": 0.1113245453303234,
                  "condition_reference": 12.45915073441813,
                  "condition_target": 12.899302136324653
                },
                "4": {
                  "points": [
                    [
                      0.7362965073880884,
                      0.5396546228469639
                    ],
                    [
                      0.997363253905796,
                      0.6003619096847941
                    ],
                    [
                      0.0018469476695773812,
                      0.384180399846758
                    ],
                    [
                      0.18115731761558407,
                      0.2942576438878022
                    ]
                  ],
                  "slater_log": 0.22241677885634614,
                  "slater_phase": -0.222417623846917,
                  "analytic_dressing_log": 0.2332988711454709,
                  "analytic_local_phase": -0.2332988711454709,
                  "condition_reference": 8.462374439667425,
                  "condition_target": 7.959386144128901
                },
                "5": {
                  "points": [
                    [
                      0.022290065655423796,
                      0.9082526095311896
                    ],
                    [
                      0.10749114247229175,
                      0.22794176616944373
                    ],
                    [
                      0.6478310675476914,
                      0.253802593569207
                    ],
                    [
                      0.9606981507161672,
                      0.3494602595938091
                    ],
                    [
                      0.7702992193310102,
                      0.4568706099711648
                    ]
                  ],
                  "slater_log": 0.2653824767166757,
                  "slater_phase": -0.2653743756491582,
                  "analytic_dressing_log": 0.28359767259193713,
                  "analytic_local_phase": -0.28359767259193713,
                  "condition_reference": 9.878001734612202,
                  "condition_target": 9.105393160095606
                }
              }
            },
            "223": {
              "exact_log_magnitude": -0.5947613873678659,
              "numeric_log_magnitude": -0.5883836811494573,
              "exact_magnitude": 0.5516941913665869,
              "numeric_magnitude": 0.5552239788507785,
              "relative_magnitude_error": 0.006398087091415524,
              "exact_phase": -0.12732036056028745,
              "slater_only_phase": -0.129207555214922,
              "slater_only_phase_error": -0.0018871946546345497,
              "with_eta_phase": -0.12732021686860948,
              "with_eta_phase_error": 1.436916779729014e-07,
              "complex_relative_error": 0.006398087093039368,
              "analytic_pv_combined": -0.01455884574486013,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6720267694659939,
                      0.829547625945093
                    ],
                    [
                      0.7014888729522297,
                      0.6098511555808707
                    ],
                    [
                      0.9507872821356013,
                      0.10745423420749856
                    ]
                  ],
                  "slater_log": 0.00821209964444114,
                  "slater_phase": -0.00818849595792067,
                  "analytic_dressing_log": 0.013643350947523954,
                  "analytic_local_phase": -0.013643350947523954,
                  "condition_reference": 3.348266124520446,
                  "condition_target": 3.4174432567548605
                },
                "4": {
                  "points": [
                    [
                      0.4968618309142928,
                      0.8528101841065242
                    ],
                    [
                      0.49019875965407944,
                      0.34638739262374507
                    ],
                    [
                      0.17319660933022907,
                      0.055354966085532475
                    ],
                    [
                      0.3721537672952726,
                      0.9706591899002313
                    ]
                  ],
                  "slater_log": -0.23370226403427874,
                  "slater_phase": 0.23370141904368832,
                  "analytic_dressing_log": -0.2228201717451429,
                  "analytic_local_phase": 0.2228201717451429,
                  "condition_reference": 13.188913858235912,
                  "condition_target": 14.49940066745631
                },
                "5": {
                  "points": [
                    [
                      0.6614093458417251,
                      0.31798341787511464
                    ],
                    [
                      0.4511232982798532,
                      0.4001173944880354
                    ],
                    [
                      0.5008434872810142,
                      0.9625480922711164
                    ],
                    [
                      0.2828563883153795,
                      0.10789189433641166
                    ],
                    [
                      0.7491295845200702,
                      0.9802099188692138
                    ]
                  ],
                  "slater_log": -0.35471237723315907,
                  "slater_phase": 0.35472047830068965,
                  "analytic_dressing_log": -0.3364971813579064,
                  "analytic_local_phase": 0.3364971813579064,
                  "condition_reference": 7.014734154373197,
                  "condition_target": 7.935264307932401
                }
              }
            }
          },
          "max_off_block_residual": 0.0,
          "min_nonzero_singular_by_charge": {
            "3": 5.8553499156275395,
            "4": 6.829849006284903,
            "5": 7.470859191448453
          },
          "elapsed_seconds": 2.2945566190001045
        },
        "480": {
          "n_by_charge": {
            "3": 160,
            "4": 120,
            "5": 96
          },
          "pv_log_by_charge": {
            "3": {
              "finite_M": {
                "16.0": -0.0028075237906013406,
                "24.0": -0.0024987215199114843,
                "32.0": -0.0020099020397656986
              },
              "analytic_M_infinite": -0.003404478035134096
            },
            "4": {
              "finite_M": {
                "16.0": -0.0037664424239949312,
                "24.0": -0.0032170554527475304,
                "32.0": -0.0023486731123227855
              },
              "analytic_M_infinite": -0.004825870978820302
            },
            "5": {
              "finite_M": {
                "16.0": -0.00467649976556439,
                "24.0": -0.0038170674673145832,
                "32.0": -0.0024612092743194758
              },
              "analytic_M_infinite": -0.006328496730905731
            }
          },
          "pv_log_charged_sum": {
            "16.0": -0.011250465980160662,
            "24.0": -0.009532844439973598,
            "32.0": -0.00681978442640796
          },
          "insertion_sets": {
            "71": {
              "exact_log_magnitude": 0.09460108105824967,
              "numeric_log_magnitude": 0.0996270823631511,
              "exact_magnitude": 1.099220267865529,
              "numeric_magnitude": 1.1047588571857268,
              "relative_magnitude_error": 0.005038652836116954,
              "exact_phase": 0.26391547686897315,
              "slater_only_phase": 0.26202828221435726,
              "slater_only_phase_error": -0.0018871946546158978,
              "with_eta_phase": 0.26391562056066975,
              "with_eta_phase_error": 1.4369169659689263e-07,
              "complex_relative_error": 0.005038652838176196,
              "analytic_pv_combined": -0.01455884574486013,
              "species": {
                "3": {
                  "points": [
                    [
                      0.8943782684389072,
                      0.6691989381260477
                    ],
                    [
                      0.5207209501819198,
                      0.564838089765307
                    ],
                    [
                      0.6764041394632979,
                      0.5245346994047532
                    ]
                  ],
                  "slater_log": -0.05417331199322284,
                  "slater_phase": 0.054196915679758144,
                  "analytic_dressing_log": -0.04874206069014883,
                  "analytic_local_phase": 0.04874206069014883,
                  "condition_reference": 11.419378088810394,
                  "condition_target": 11.836883217165635
                },
                "4": {
                  "points": [
                    [
                      0.21329168152619782,
                      0.9331644023152036
                    ],
                    [
                      0.15312904682995265,
                      0.7514899958268387
                    ],
                    [
                      0.664250452524127,
                      0.9268623694687016
                    ],
                    [
                      0.6843317587276443,
                      0.9472834432441453
                    ]
                  ],
                  "slater_log": -0.02225353689818288,
                  "slater_phase": 0.022252691907590785,
                  "analytic_dressing_log": -0.011371444609042637,
                  "analytic_local_phase": 0.011371444609042637,
                  "condition_reference": 61.97069253337999,
                  "condition_target": 65.25089368709172
                },
                "5": {
                  "points": [
                    [
                      0.8063315091574954,
                      0.308892281028747
                    ],
                    [
                      0.9855233061759253,
                      0.561731515750286
                    ],
                    [
                      0.6823997414682107,
                      0.9667448977157918
                    ],
                    [
                      0.7208855068260237,
                      0.22320447277445432
                    ],
                    [
                      0.07811399315220979,
                      0.3497904487511502
                    ]
                  ],
                  "slater_log": 0.18558677569453041,
                  "slater_phase": -0.1855786746270083,
                  "analytic_dressing_log": 0.20380197156978166,
                  "analytic_local_phase": -0.20380197156978166,
                  "condition_reference": 12.720462425304438,
                  "condition_target": 12.317097661125237
                }
              }
            },
            "89": {
              "exact_log_magnitude": -0.1959529639105564,
              "numeric_log_magnitude": -0.19092696260564057,
              "exact_magnitude": 0.8220508998285022,
              "numeric_magnitude": 0.8261929289263675,
              "relative_magnitude_error": 0.005038652836131418,
              "exact_phase": 0.299613559903939,
              "slater_only_phase": 0.2977263652493158,
              "slater_only_phase_error": -0.0018871946546232254,
              "with_eta_phase": 0.2996137035956283,
              "with_eta_phase_error": 1.4369168926942066e-07,
              "complex_relative_error": 0.005038652838190628,
              "analytic_pv_combined": -0.01455884574486013,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6008642961850954,
                      0.33361493409693543
                    ],
                    [
                      0.07585185974836328,
                      0.03797709933299598
                    ],
                    [
                      0.3503207777371492,
                      0.8574708797256025
                    ]
                  ],
                  "slater_log": -0.04343104319656754,
                  "slater_phase": 0.04345464688309171,
                  "analytic_dressing_log": -0.03799979189348365,
                  "analytic_local_phase": 0.03799979189348365,
                  "condition_reference": 3.9059315966655443,
                  "condition_target": 4.011230382529126
                },
                "4": {
                  "points": [
                    [
                      0.985490376352255,
                      0.6631604013786361
                    ],
                    [
                      0.5431781445223188,
                      0.05675555390440146
                    ],
                    [
                      0.45935682865552363,
                      0.9720333787278079
                    ],
                    [
                      0.43479822442307825,
                      0.44047053302501515
                    ]
                  ],
                  "slater_log": -0.19612186969671086,
                  "slater_phase": 0.19612102470614876,
                  "analytic_dressing_log": -0.1852397774075938,
                  "analytic_local_phase": 0.1852397774075938,
                  "condition_reference": 7.238957051671302,
                  "condition_target": 7.933695393714255
                },
                "5": {
                  "points": [
                    [
                      0.23967092555120284,
                      0.2621133035981077
                    ],
                    [
                      0.7886930447941375,
                      0.5642735084332058
                    ],
                    [
                      0.7220445508902805,
                      0.8868130965201292
                    ],
                    [
                      0.045777995719782805,
                      0.30556628210743364
                    ],
                    [
                      0.32945692960881523,
                      0.9721132086379524
                    ]
                  ],
                  "slater_log": 0.05815879472761143,
                  "slater_phase": -0.05815069366007531,
                  "analytic_dressing_log": 0.07637399060286157,
                  "analytic_local_phase": -0.07637399060286157,
                  "condition_reference": 12.45687875424608,
                  "condition_target": 12.069882938754912
                }
              }
            },
            "137": {
              "exact_log_magnitude": 0.3564846131947441,
              "numeric_log_magnitude": 0.36151061449965227,
              "exact_magnitude": 1.4282995533825125,
              "numeric_magnitude": 1.4354962589779974,
              "relative_magnitude_error": 0.005038652836123718,
              "exact_phase": 0.16162334677678963,
              "slater_only_phase": 0.1597361521221789,
              "slater_only_phase_error": -0.0018871946546107352,
              "with_eta_phase": 0.16162349046849142,
              "with_eta_phase_error": 1.4369170178718527e-07,
              "complex_relative_error": 0.0050386528381828576,
              "analytic_pv_combined": -0.01455884574486013,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6676200499355733,
                      0.22318613488021855
                    ],
                    [
                      0.6213518054464185,
                      0.6053546858867728
                    ],
                    [
                      0.707083581476622,
                      0.5587261161763294
                    ]
                  ],
                  "slater_log": -0.11675579663340496,
                  "slater_phase": 0.11677940031993679,
                  "analytic_dressing_log": -0.1113245453303234,
                  "analytic_local_phase": 0.1113245453303234,
                  "condition_reference": 12.459150734418124,
                  "condition_target": 12.899302136324353
                },
                "4": {
                  "points": [
                    [
                      0.7362965073880884,
                      0.5396546228469639
                    ],
                    [
                      0.997363253905796,
                      0.6003619096847941
                    ],
                    [
                      0.0018469476695773812,
                      0.384180399846758
                    ],
                    [
                      0.18115731761558407,
                      0.2942576438878022
                    ]
                  ],
                  "slater_log": 0.2224167788563507,
                  "slater_phase": -0.2224176238469215,
                  "analytic_dressing_log": 0.2332988711454709,
                  "analytic_local_phase": -0.2332988711454709,
                  "condition_reference": 8.462374439667428,
                  "condition_target": 7.959386144128884
                },
                "5": {
                  "points": [
                    [
                      0.022290065655423796,
                      0.9082526095311896
                    ],
                    [
                      0.10749114247229175,
                      0.22794176616944373
                    ],
                    [
                      0.6478310675476914,
                      0.253802593569207
                    ],
                    [
                      0.9606981507161672,
                      0.3494602595938091
                    ],
                    [
                      0.7702992193310102,
                      0.4568706099711648
                    ]
                  ],
                  "slater_log": 0.26538247671668014,
                  "slater_phase": -0.2653743756491636,
                  "analytic_dressing_log": 0.28359767259193713,
                  "analytic_local_phase": -0.28359767259193713,
                  "condition_reference": 9.878001734612202,
                  "condition_target": 9.105393160095556
                }
              }
            },
            "223": {
              "exact_log_magnitude": -0.5947613873678659,
              "numeric_log_magnitude": -0.5897353860629585,
              "exact_magnitude": 0.5516941913665869,
              "numeric_magnitude": 0.5544739868685887,
              "relative_magnitude_error": 0.005038652836122938,
              "exact_phase": -0.12732036056028745,
              "slater_only_phase": -0.12920755521491215,
              "slater_only_phase_error": -0.0018871946546246965,
              "with_eta_phase": -0.12732021686859962,
              "with_eta_phase_error": 1.4369168782613073e-07,
              "complex_relative_error": 0.0050386528381821906,
              "analytic_pv_combined": -0.01455884574486013,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6720267694659939,
                      0.829547625945093
                    ],
                    [
                      0.7014888729522297,
                      0.6098511555808707
                    ],
                    [
                      0.9507872821356013,
                      0.10745423420749856
                    ]
                  ],
                  "slater_log": 0.008212099644444915,
                  "slater_phase": -0.00818849595792217,
                  "analytic_dressing_log": 0.013643350947523954,
                  "analytic_local_phase": -0.013643350947523954,
                  "condition_reference": 3.348266124520445,
                  "condition_target": 3.4174432567548436
                },
                "4": {
                  "points": [
                    [
                      0.4968618309142928,
                      0.8528101841065242
                    ],
                    [
                      0.49019875965407944,
                      0.34638739262374507
                    ],
                    [
                      0.17319660933022907,
                      0.055354966085532475
                    ],
                    [
                      0.3721537672952726,
                      0.9706591899002313
                    ]
                  ],
                  "slater_log": -0.23370226403426808,
                  "slater_phase": 0.23370141904369496,
                  "analytic_dressing_log": -0.2228201717451429,
                  "analytic_local_phase": 0.2228201717451429,
                  "condition_reference": 13.188913858235923,
                  "condition_target": 14.49940066745622
                },
                "5": {
                  "points": [
                    [
                      0.6614093458417251,
                      0.31798341787511464
                    ],
                    [
                      0.4511232982798532,
                      0.4001173944880354
                    ],
                    [
                      0.5008434872810142,
                      0.9625480922711164
                    ],
                    [
                      0.2828563883153795,
                      0.10789189433641166
                    ],
                    [
                      0.7491295845200702,
                      0.9802099188692138
                    ]
                  ],
                  "slater_log": -0.35471237723316174,
                  "slater_phase": 0.3547204783006849,
                  "analytic_dressing_log": -0.3364971813579064,
                  "analytic_local_phase": 0.3364971813579064,
                  "condition_reference": 7.014734154373199,
                  "condition_target": 7.935264307932415
                }
              }
            }
          },
          "max_off_block_residual": 0.0,
          "min_nonzero_singular_by_charge": {
            "3": 5.855349915627538,
            "4": 6.829849006284907,
            "5": 7.470859191448451
          },
          "elapsed_seconds": 3.1038707630004865
        },
        "600": {
          "n_by_charge": {
            "3": 200,
            "4": 150,
            "5": 120
          },
          "pv_log_by_charge": {
            "3": {
              "finite_M": {
                "16.0": -0.002881948498716369,
                "24.0": -0.0026511202966390535,
                "32.0": -0.0022490544599484963
              },
              "analytic_M_infinite": -0.003404478035134096
            },
            "4": {
              "finite_M": {
                "16.0": -0.0038985453847830698,
                "24.0": -0.003487581566282927,
                "32.0": -0.002773237039441767
              },
              "analytic_M_infinite": -0.004825870978820302
            },
            "5": {
              "finite_M": {
                "16.0": -0.0048825161038767995,
                "24.0": -0.004238988631239948,
                "32.0": -0.0031234362330718746
              },
              "analytic_M_infinite": -0.006328496730905731
            }
          },
          "pv_log_charged_sum": {
            "16.0": -0.011663009987376238,
            "24.0": -0.010377690494161929,
            "32.0": -0.008145727732462138
          },
          "insertion_sets": {
            "71": {
              "exact_log_magnitude": 0.09460108105824967,
              "numeric_log_magnitude": 0.0987822363089228,
              "exact_magnitude": 1.099220267865529,
              "numeric_magnitude": 1.1038259001823738,
              "relative_magnitude_error": 0.004189908475567122,
              "exact_phase": 0.26391547686897315,
              "slater_only_phase": 0.2620282822143499,
              "slater_only_phase_error": -0.001887194654623281,
              "with_eta_phase": 0.26391562056066237,
              "with_eta_phase_error": 1.436916892139095e-07,
              "complex_relative_error": 0.004189908478041403,
              "analytic_pv_combined": -0.01455884574486013,
              "species": {
                "3": {
                  "points": [
                    [
                      0.8943782684389072,
                      0.6691989381260477
                    ],
                    [
                      0.5207209501819198,
                      0.564838089765307
                    ],
                    [
                      0.6764041394632979,
                      0.5245346994047532
                    ]
                  ],
                  "slater_log": -0.05417331199323683,
                  "slater_phase": 0.05419691567975516,
                  "analytic_dressing_log": -0.04874206069014883,
                  "analytic_local_phase": 0.04874206069014883,
                  "condition_reference": 11.41937808881043,
                  "condition_target": 11.836883217165811
                },
                "4": {
                  "points": [
                    [
                      0.21329168152619782,
                      0.9331644023152036
                    ],
                    [
                      0.15312904682995265,
                      0.7514899958268387
                    ],
                    [
                      0.664250452524127,
                      0.9268623694687016
                    ],
                    [
                      0.6843317587276443,
                      0.9472834432441453
                    ]
                  ],
                  "slater_log": -0.022253536898194426,
                  "slater_phase": 0.02225269190759342,
                  "analytic_dressing_log": -0.011371444609042637,
                  "analytic_local_phase": 0.011371444609042637,
                  "condition_reference": 61.970692533380024,
                  "condition_target": 65.2508936870923
                },
                "5": {
                  "points": [
                    [
                      0.8063315091574954,
                      0.308892281028747
                    ],
                    [
                      0.9855233061759253,
                      0.561731515750286
                    ],
                    [
                      0.6823997414682107,
                      0.9667448977157918
                    ],
                    [
                      0.7208855068260237,
                      0.22320447277445432
                    ],
                    [
                      0.07811399315220979,
                      0.3497904487511502
                    ]
                  ],
                  "slater_log": 0.18558677569451598,
                  "slater_phase": -0.18557867462700128,
                  "analytic_dressing_log": 0.20380197156978166,
                  "analytic_local_phase": -0.20380197156978166,
                  "condition_reference": 12.72046242530442,
                  "condition_target": 12.317097661125363
                }
              }
            },
            "89": {
              "exact_log_magnitude": -0.1959529639105564,
              "numeric_log_magnitude": -0.19177180865983312,
              "exact_magnitude": 0.8220508998285022,
              "numeric_magnitude": 0.8254952178610826,
              "relative_magnitude_error": 0.004189908475617473,
              "exact_phase": 0.299613559903939,
              "slater_only_phase": 0.29772636524931534,
              "slater_only_phase_error": -0.001887194654623725,
              "with_eta_phase": 0.29961370359562783,
              "with_eta_phase_error": 1.4369168882533145e-07,
              "complex_relative_error": 0.004189908478091585,
              "analytic_pv_combined": -0.01455884574486013,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6008642961850954,
                      0.33361493409693543
                    ],
                    [
                      0.07585185974836328,
                      0.03797709933299598
                    ],
                    [
                      0.3503207777371492,
                      0.8574708797256025
                    ]
                  ],
                  "slater_log": -0.0434310431965691,
                  "slater_phase": 0.043454646883090954,
                  "analytic_dressing_log": -0.03799979189348365,
                  "analytic_local_phase": 0.03799979189348365,
                  "condition_reference": 3.905931596665543,
                  "condition_target": 4.011230382529123
                },
                "4": {
                  "points": [
                    [
                      0.985490376352255,
                      0.6631604013786361
                    ],
                    [
                      0.5431781445223188,
                      0.05675555390440146
                    ],
                    [
                      0.45935682865552363,
                      0.9720333787278079
                    ],
                    [
                      0.43479822442307825,
                      0.44047053302501515
                    ]
                  ],
                  "slater_log": -0.19612186969670287,
                  "slater_phase": 0.1961210247061429,
                  "analytic_dressing_log": -0.1852397774075938,
                  "analytic_local_phase": 0.1852397774075938,
                  "condition_reference": 7.238957051671318,
                  "condition_target": 7.933695393714234
                },
                "5": {
                  "points": [
                    [
                      0.23967092555120284,
                      0.2621133035981077
                    ],
                    [
                      0.7886930447941375,
                      0.5642735084332058
                    ],
                    [
                      0.7220445508902805,
                      0.8868130965201292
                    ],
                    [
                      0.045777995719782805,
                      0.30556628210743364
                    ],
                    [
                      0.32945692960881523,
                      0.9721132086379524
                    ]
                  ],
                  "slater_log": 0.05815879472760077,
                  "slater_phase": -0.05815069366008144,
                  "analytic_dressing_log": 0.07637399060286157,
                  "analytic_local_phase": -0.07637399060286157,
                  "condition_reference": 12.456878754246075,
                  "condition_target": 12.069882938755063
                }
              }
            },
            "137": {
              "exact_log_magnitude": 0.3564846131947441,
              "numeric_log_magnitude": 0.3606657684454543,
              "exact_magnitude": 1.4282995533825125,
              "numeric_magnitude": 1.4342839977869317,
              "relative_magnitude_error": 0.004189908475604317,
              "exact_phase": 0.16162334677678963,
              "slater_only_phase": 0.1597361521221498,
              "slater_only_phase_error": -0.0018871946546398233,
              "with_eta_phase": 0.16162349046846233,
              "with_eta_phase_error": 1.4369167269934202e-07,
              "complex_relative_error": 0.004189908478078484,
              "analytic_pv_combined": -0.01455884574486013,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6676200499355733,
                      0.22318613488021855
                    ],
                    [
                      0.6213518054464185,
                      0.6053546858867728
                    ],
                    [
                      0.707083581476622,
                      0.5587261161763294
                    ]
                  ],
                  "slater_log": -0.11675579663340352,
                  "slater_phase": 0.11677940031991739,
                  "analytic_dressing_log": -0.1113245453303234,
                  "analytic_local_phase": 0.1113245453303234,
                  "condition_reference": 12.459150734418147,
                  "condition_target": 12.899302136324396
                },
                "4": {
                  "points": [
                    [
                      0.7362965073880884,
                      0.5396546228469639
                    ],
                    [
                      0.997363253905796,
                      0.6003619096847941
                    ],
                    [
                      0.0018469476695773812,
                      0.384180399846758
                    ],
                    [
                      0.18115731761558407,
                      0.2942576438878022
                    ]
                  ],
                  "slater_log": 0.22241677885634492,
                  "slater_phase": -0.2224176238469265,
                  "analytic_dressing_log": 0.2332988711454709,
                  "analytic_local_phase": -0.2332988711454709,
                  "condition_reference": 8.462374439667427,
                  "condition_target": 7.959386144128941
                },
                "5": {
                  "points": [
                    [
                      0.022290065655423796,
                      0.9082526095311896
                    ],
                    [
                      0.10749114247229175,
                      0.22794176616944373
                    ],
                    [
                      0.6478310675476914,
                      0.253802593569207
                    ],
                    [
                      0.9606981507161672,
                      0.3494602595938091
                    ],
                    [
                      0.7702992193310102,
                      0.4568706099711648
                    ]
                  ],
                  "slater_log": 0.2653824767166748,
                  "slater_phase": -0.26537437564915894,
                  "analytic_dressing_log": 0.28359767259193713,
                  "analytic_local_phase": -0.28359767259193713,
                  "condition_reference": 9.878001734612187,
                  "condition_target": 9.105393160095607
                }
              }
            },
            "223": {
              "exact_log_magnitude": -0.5947613873678659,
              "numeric_log_magnitude": -0.5905802321171304,
              "exact_magnitude": 0.5516941913665869,
              "numeric_magnitude": 0.5540057395349496,
              "relative_magnitude_error": 0.004189908475629737,
              "exact_phase": -0.12732036056028745,
              "slater_only_phase": -0.12920755521489954,
              "slater_only_phase_error": -0.0018871946546120952,
              "with_eta_phase": -0.12732021686858702,
              "with_eta_phase_error": 1.4369170042716206e-07,
              "complex_relative_error": 0.004189908478104021,
              "analytic_pv_combined": -0.01455884574486013,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6720267694659939,
                      0.829547625945093
                    ],
                    [
                      0.7014888729522297,
                      0.6098511555808707
                    ],
                    [
                      0.9507872821356013,
                      0.10745423420749856
                    ]
                  ],
                  "slater_log": 0.00821209964444003,
                  "slater_phase": -0.008188495957915909,
                  "analytic_dressing_log": 0.013643350947523954,
                  "analytic_local_phase": -0.013643350947523954,
                  "condition_reference": 3.3482661245204435,
                  "condition_target": 3.4174432567548605
                },
                "4": {
                  "points": [
                    [
                      0.4968618309142928,
                      0.8528101841065242
                    ],
                    [
                      0.49019875965407944,
                      0.34638739262374507
                    ],
                    [
                      0.17319660933022907,
                      0.055354966085532475
                    ],
                    [
                      0.3721537672952726,
                      0.9706591899002313
                    ]
                  ],
                  "slater_log": -0.23370226403424854,
                  "slater_phase": 0.23370141904370056,
                  "analytic_dressing_log": -0.2228201717451429,
                  "analytic_local_phase": 0.2228201717451429,
                  "condition_reference": 13.188913858235903,
                  "condition_target": 14.49940066745591
                },
                "5": {
                  "points": [
                    [
                      0.6614093458417251,
                      0.31798341787511464
                    ],
                    [
                      0.4511232982798532,
                      0.4001173944880354
                    ],
                    [
                      0.5008434872810142,
                      0.9625480922711164
                    ],
                    [
                      0.2828563883153795,
                      0.10789189433641166
                    ],
                    [
                      0.7491295845200702,
                      0.9802099188692138
                    ]
                  ],
                  "slater_log": -0.35471237723315996,
                  "slater_phase": 0.3547204783006842,
                  "analytic_dressing_log": -0.3364971813579064,
                  "analytic_local_phase": 0.3364971813579064,
                  "condition_reference": 7.014734154373203,
                  "condition_target": 7.935264307932403
                }
              }
            }
          },
          "max_off_block_residual": 0.0,
          "min_nonzero_singular_by_charge": {
            "3": 5.855349915627536,
            "4": 6.829849006284907,
            "5": 7.47085919144845
          },
          "elapsed_seconds": 3.920088604000739
        }
      }
    },
    "A": {
      "field": {
        "phi1": 0.04,
        "phi2": 0.0,
        "chi": 0.025
      },
      "reference_2d": "q1_caseA_2d120_p18.json",
      "reference_eta": "q1_smooth_eta_by_charge.json",
      "gauss": 0.03158273408348595,
      "eta_phase": 0.003049840543208168,
      "eta_combination": -0.0009707943961873023,
      "eta_common_energy": 120,
      "energy_cutoffs": {
        "240": {
          "n_by_charge": {
            "3": 80,
            "4": 60,
            "5": 48
          },
          "pv_log_by_charge": {
            "3": {
              "finite_M": {
                "16.0": -0.0069430958676868215,
                "24.0": -0.005915661914462245,
                "32.0": -0.004529184842747114
              },
              "analytic_M_infinite": -0.008789216325470927
            },
            "4": {
              "finite_M": {
                "16.0": -0.009076106197964062,
                "24.0": -0.007250067822513806,
                "32.0": -0.004787722413808648
              },
              "analytic_M_infinite": -0.012351213366336537
            },
            "5": {
              "finite_M": {
                "16.0": -0.011130592157181596,
                "24.0": -0.00827786023215138,
                "32.0": -0.004435055299834456
              },
              "analytic_M_infinite": -0.01623527613932982
            }
          },
          "pv_log_charged_sum": {
            "16.0": -0.02714979422283248,
            "24.0": -0.02144358996912743,
            "32.0": -0.013751962556390218
          },
          "insertion_sets": {
            "71": {
              "exact_log_magnitude": 0.10423783988935251,
              "numeric_log_magnitude": 0.12016995576999234,
              "exact_magnitude": 1.1098643935513288,
              "numeric_magnitude": 1.1276884924597252,
              "relative_magnitude_error": 0.016059708746365815,
              "exact_phase": 0.26391547686897315,
              "slater_only_phase": 0.2608664852960381,
              "slater_only_phase_error": -0.003048991572935034,
              "with_eta_phase": 0.2639163258392463,
              "with_eta_phase_error": 8.489702731373505e-07,
              "complex_relative_error": 0.016059708769165962,
              "analytic_pv_combined": -0.03737570583113728,
              "species": {
                "3": {
                  "points": [
                    [
                      0.8943782684389072,
                      0.6691989381260477
                    ],
                    [
                      0.5207209501819198,
                      0.564838089765307
                    ],
                    [
                      0.6764041394632979,
                      0.5245346994047532
                    ]
                  ],
                  "slater_log": -0.09181754788467311,
                  "slater_phase": 0.05742957544740852,
                  "analytic_dressing_log": -0.07798729710423814,
                  "analytic_local_phase": 0.04874206069014883,
                  "condition_reference": 11.419378088810411,
                  "condition_target": 12.14667546129833
                },
                "4": {
                  "points": [
                    [
                      0.21329168152619782,
                      0.9331644023152036
                    ],
                    [
                      0.15312904682995265,
                      0.7514899958268387
                    ],
                    [
                      0.664250452524127,
                      0.9268623694687016
                    ],
                    [
                      0.6843317587276443,
                      0.9472834432441453
                    ]
                  ],
                  "slater_log": -0.04605548398374282,
                  "slater_phase": 0.0287825517720031,
                  "analytic_dressing_log": -0.01819431137446824,
                  "analytic_local_phase": 0.011371444609042637,
                  "condition_reference": 61.9706925333804,
                  "condition_target": 67.66295031544338
                },
                "5": {
                  "points": [
                    [
                      0.8063315091574954,
                      0.308892281028747
                    ],
                    [
                      0.9855233061759253,
                      0.561731515750286
                    ],
                    [
                      0.6823997414682107,
                      0.9667448977157918
                    ],
                    [
                      0.7208855068260237,
                      0.22320447277445432
                    ],
                    [
                      0.07811399315220979,
                      0.3497904487511502
                    ]
                  ],
                  "slater_log": 0.2794865776075357,
                  "slater_phase": -0.17465435807662652,
                  "analytic_dressing_log": 0.3260831545116506,
                  "analytic_local_phase": -0.20380197156978166,
                  "condition_reference": 12.720462425304438,
                  "condition_target": 12.202981184307845
                }
              }
            },
            "89": {
              "exact_log_magnitude": -0.36064863206073716,
              "numeric_log_magnitude": -0.3447165162109789,
              "exact_magnitude": 0.6972239375706276,
              "numeric_magnitude": 0.7084211509171291,
              "relative_magnitude_error": 0.01605970871498832,
              "exact_phase": 0.299613559903939,
              "slater_only_phase": 0.29656456828883815,
              "slater_only_phase_error": -0.0030489916151008605,
              "with_eta_phase": 0.2996144088320463,
              "with_eta_phase_error": 8.489281073109645e-07,
              "complex_relative_error": 0.016059708737786095,
              "analytic_pv_combined": -0.03737570583113728,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6008642961850954,
                      0.33361493409693543
                    ],
                    [
                      0.07585185974836328,
                      0.03797709933299598
                    ],
                    [
                      0.3503207777371492,
                      0.8574708797256025
                    ]
                  ],
                  "slater_log": -0.07462991781001715,
                  "slater_phase": 0.04668730665061175,
                  "analytic_dressing_log": -0.06079966702957386,
                  "analytic_local_phase": 0.03799979189348365,
                  "condition_reference": 3.9059315966655417,
                  "condition_target": 4.103115413964414
                },
                "4": {
                  "points": [
                    [
                      0.985490376352255,
                      0.6631604013786361
                    ],
                    [
                      0.5431781445223188,
                      0.05675555390440146
                    ],
                    [
                      0.45935682865552363,
                      0.9720333787278079
                    ],
                    [
                      0.43479822442307825,
                      0.44047053302501515
                    ]
                  ],
                  "slater_log": -0.32424481645217806,
                  "slater_phase": 0.2026508845738581,
                  "analytic_dressing_log": -0.2963836438521501,
                  "analytic_local_phase": 0.1852397774075938,
                  "condition_reference": 7.238957051671296,
                  "condition_target": 8.40521724847918
                },
                "5": {
                  "points": [
                    [
                      0.23967092555120284,
                      0.2621133035981077
                    ],
                    [
                      0.7886930447941375,
                      0.5642735084332058
                    ],
                    [
                      0.7220445508902805,
                      0.8868130965201292
                    ],
                    [
                      0.045777995719782805,
                      0.30556628210743364
                    ],
                    [
                      0.32945692960881523,
                      0.9721132086379524
                    ]
                  ],
                  "slater_log": 0.07560180802034377,
                  "slater_phase": -0.04722637706436833,
                  "analytic_dressing_log": 0.1221983849645785,
                  "analytic_local_phase": -0.07637399060286157,
                  "condition_reference": 12.456878754246034,
                  "condition_target": 11.98008239299976
                }
              }
            },
            "137": {
              "exact_log_magnitude": 0.5232514913077438,
              "numeric_log_magnitude": 0.5391836071816448,
              "exact_magnitude": 1.6875056489885985,
              "numeric_magnitude": 1.7146064982076479,
              "relative_magnitude_error": 0.016059708739518733,
              "exact_phase": 0.16162334677678963,
              "slater_only_phase": 0.15857435517511495,
              "slater_only_phase_error": -0.003048991601674683,
              "with_eta_phase": 0.16162419571832312,
              "with_eta_phase_error": 8.489415334878014e-07,
              "complex_relative_error": 0.016059708762317205,
              "analytic_pv_combined": -0.03737570583113728,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6676200499355733,
                      0.22318613488021855
                    ],
                    [
                      0.6213518054464185,
                      0.6053546858867728
                    ],
                    [
                      0.707083581476622,
                      0.5587261161763294
                    ]
                  ],
                  "slater_log": -0.1919495233087638,
                  "slater_phase": 0.12001206008752355,
                  "analytic_dressing_log": -0.17811927252851742,
                  "analytic_local_phase": 0.1113245453303234,
                  "condition_reference": 12.459150734418147,
                  "condition_target": 13.2071945480609
                },
                "4": {
                  "points": [
                    [
                      0.7362965073880884,
                      0.5396546228469639
                    ],
                    [
                      0.997363253905796,
                      0.6003619096847941
                    ],
                    [
                      0.0018469476695773812,
                      0.384180399846758
                    ],
                    [
                      0.18115731761558407,
                      0.2942576438878022
                    ]
                  ],
                  "slater_log": 0.3454170212316795,
                  "slater_phase": -0.21588776397826204,
                  "analytic_dressing_log": 0.37327819383275346,
                  "analytic_local_phase": -0.2332988711454709,
                  "condition_reference": 8.46237443966744,
                  "condition_target": 7.708015091041577
                },
                "5": {
                  "points": [
                    [
                      0.022290065655423796,
                      0.9082526095311896
                    ],
                    [
                      0.10749114247229175,
                      0.22794176616944373
                    ],
                    [
                      0.6478310675476914,
                      0.253802593569207
                    ],
                    [
                      0.9606981507161672,
                      0.3494602595938091
                    ],
                    [
                      0.7702992193310102,
                      0.4568706099711648
                    ]
                  ],
                  "slater_log": 0.40715969922785655,
                  "slater_phase": -0.25445005906585344,
                  "analytic_dressing_log": 0.4537562761470995,
                  "analytic_local_phase": -0.28359767259193713,
                  "condition_reference": 9.878001734612205,
                  "condition_target": 8.752937270042251
                }
              }
            },
            "223": {
              "exact_log_magnitude": -0.9987421095924321,
              "numeric_log_magnitude": -0.9828099937449849,
              "exact_magnitude": 0.36834248435936984,
              "numeric_magnitude": 0.37425795736467155,
              "relative_magnitude_error": 0.016059708712640165,
              "exact_phase": -0.12732036056028745,
              "slater_only_phase": -0.13036935216337248,
              "slater_only_phase_error": -0.0030489916030850273,
              "with_eta_phase": -0.1273195116201643,
              "with_eta_phase_error": 8.489401231437377e-07,
              "complex_relative_error": 0.01605970873543863,
              "analytic_pv_combined": -0.03737570583113728,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6720267694659939,
                      0.829547625945093
                    ],
                    [
                      0.7014888729522297,
                      0.6098511555808707
                    ],
                    [
                      0.9507872821356013,
                      0.10745423420749856
                    ]
                  ],
                  "slater_log": 0.007999110735655734,
                  "slater_phase": -0.00495583619043008,
                  "analytic_dressing_log": 0.02182936151603832,
                  "analytic_local_phase": -0.013643350947523954,
                  "condition_reference": 3.3482661245204417,
                  "condition_target": 3.47033152783445
                },
                "4": {
                  "points": [
                    [
                      0.4968618309142928,
                      0.8528101841065242
                    ],
                    [
                      0.49019875965407944,
                      0.34638739262374507
                    ],
                    [
                      0.17319660933022907,
                      0.055354966085532475
                    ],
                    [
                      0.3721537672952726,
                      0.9706591899002313
                    ]
                  ],
                  "slater_log": -0.38437344739031687,
                  "slater_phase": 0.24023127891128995,
                  "analytic_dressing_log": -0.3565122747922286,
                  "analytic_local_phase": 0.2228201717451429,
                  "condition_reference": 13.188913858235928,
                  "condition_target": 15.414524067580642
                },
                "5": {
                  "points": [
                    [
                      0.6614093458417251,
                      0.31798341787511464
                    ],
                    [
                      0.4511232982798532,
                      0.4001173944880354
                    ],
                    [
                      0.5008434872810142,
                      0.9625480922711164
                    ],
                    [
                      0.2828563883153795,
                      0.10789189433641166
                    ],
                    [
                      0.7491295845200702,
                      0.9802099188692138
                    ]
                  ],
                  "slater_log": -0.5849920671211963,
                  "slater_phase": 0.36564479488423235,
                  "analytic_dressing_log": -0.5383954901726502,
                  "analytic_local_phase": 0.3364971813579064,
                  "condition_reference": 7.0147341543731985,
                  "condition_target": 8.59664110378778
                }
              }
            }
          },
          "max_off_block_residual": 0.0,
          "min_nonzero_singular_by_charge": {
            "3": 5.685740479853905,
            "4": 6.679372022173315,
            "5": 7.196769933105322
          },
          "elapsed_seconds": 1.4100467159996697
        },
        "360": {
          "n_by_charge": {
            "3": 120,
            "4": 90,
            "5": 72
          },
          "pv_log_by_charge": {
            "3": {
              "finite_M": {
                "16.0": -0.007353474152328232,
                "24.0": -0.00669707508893147,
                "32.0": -0.005653121801275418
              },
              "analytic_M_infinite": -0.008789216325470927
            },
            "4": {
              "finite_M": {
                "16.0": -0.009803773795831638,
                "24.0": -0.008635987650007504,
                "32.0": -0.006781727529059811
              },
              "analytic_M_infinite": -0.012351213366336537
            },
            "5": {
              "finite_M": {
                "16.0": -0.01226364436937688,
                "24.0": -0.010436321416829042,
                "32.0": -0.007541304782825886
              },
              "analytic_M_infinite": -0.01623527613932982
            }
          },
          "pv_log_charged_sum": {
            "16.0": -0.02942089231753675,
            "24.0": -0.025769384155768016,
            "32.0": -0.019976154113161115
          },
          "insertion_sets": {
            "71": {
              "exact_log_magnitude": 0.10423783988935251,
              "numeric_log_magnitude": 0.11584416156473754,
              "exact_magnitude": 1.1098643935513288,
              "numeric_magnitude": 1.1228208798493513,
              "relative_magnitude_error": 0.011673936359526219,
              "exact_phase": 0.26391547686897315,
              "slater_only_phase": 0.26086648526765976,
              "slater_only_phase_error": -0.003048991601313389,
              "with_eta_phase": 0.26391632581086794,
              "with_eta_phase_error": 8.489418947821292e-07,
              "complex_relative_error": 0.011673936390754503,
              "analytic_pv_combined": -0.03737570583113728,
              "species": {
                "3": {
                  "points": [
                    [
                      0.8943782684389072,
                      0.6691989381260477
                    ],
                    [
                      0.5207209501819198,
                      0.564838089765307
                    ],
                    [
                      0.6764041394632979,
                      0.5245346994047532
                    ]
                  ],
                  "slater_log": -0.09181754788460672,
                  "slater_phase": 0.057429575447270856,
                  "analytic_dressing_log": -0.07798729710423814,
                  "analytic_local_phase": 0.04874206069014883,
                  "condition_reference": 11.419378088810381,
                  "condition_target": 12.146675461297532
                },
                "4": {
                  "points": [
                    [
                      0.21329168152619782,
                      0.9331644023152036
                    ],
                    [
                      0.15312904682995265,
                      0.7514899958268387
                    ],
                    [
                      0.664250452524127,
                      0.9268623694687016
                    ],
                    [
                      0.6843317587276443,
                      0.9472834432441453
                    ]
                  ],
                  "slater_log": -0.046055483974069666,
                  "slater_phase": 0.02878255177474155,
                  "analytic_dressing_log": -0.01819431137446824,
                  "analytic_local_phase": 0.011371444609042637,
                  "condition_reference": 61.970692533379776,
                  "condition_target": 67.66295031480254
                },
                "5": {
                  "points": [
                    [
                      0.8063315091574954,
                      0.308892281028747
                    ],
                    [
                      0.9855233061759253,
                      0.561731515750286
                    ],
                    [
                      0.6823997414682107,
                      0.9667448977157918
                    ],
                    [
                      0.7208855068260237,
                      0.22320447277445432
                    ],
                    [
                      0.07811399315220979,
                      0.3497904487511502
                    ]
                  ],
                  "slater_log": 0.27948657757918194,
                  "slater_phase": -0.17465435804564736,
                  "analytic_dressing_log": 0.3260831545116506,
                  "analytic_local_phase": -0.20380197156978166,
                  "condition_reference": 12.720462425304419,
                  "condition_target": 12.202981184611968
                }
              }
            },
            "89": {
              "exact_log_magnitude": -0.36064863206073716,
              "numeric_log_magnitude": -0.3490423103853577,
              "exact_magnitude": 0.6972239375706276,
              "numeric_magnitude": 0.7053632854461614,
              "relative_magnitude_error": 0.011673936359520576,
              "exact_phase": 0.299613559903939,
              "slater_only_phase": 0.2965645683026565,
              "slater_only_phase_error": -0.0030489916012825247,
              "with_eta_phase": 0.2996144088458646,
              "with_eta_phase_error": 8.489419255908182e-07,
              "complex_relative_error": 0.011673936390748953,
              "analytic_pv_combined": -0.03737570583113728,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6008642961850954,
                      0.33361493409693543
                    ],
                    [
                      0.07585185974836328,
                      0.03797709933299598
                    ],
                    [
                      0.3503207777371492,
                      0.8574708797256025
                    ]
                  ],
                  "slater_log": -0.07462991780994832,
                  "slater_phase": 0.046687306650608065,
                  "analytic_dressing_log": -0.06079966702957386,
                  "analytic_local_phase": 0.03799979189348365,
                  "condition_reference": 3.9059315966655466,
                  "condition_target": 4.103115413964117
                },
                "4": {
                  "points": [
                    [
                      0.985490376352255,
                      0.6631604013786361
                    ],
                    [
                      0.5431781445223188,
                      0.05675555390440146
                    ],
                    [
                      0.45935682865552363,
                      0.9720333787278079
                    ],
                    [
                      0.43479822442307825,
                      0.44047053302501515
                    ]
                  ],
                  "slater_log": -0.3242448164517553,
                  "slater_phase": 0.20265088457332125,
                  "analytic_dressing_log": -0.2963836438521501,
                  "analytic_local_phase": 0.1852397774075938,
                  "condition_reference": 7.238957051671297,
                  "condition_target": 8.405217248472159
                },
                "5": {
                  "points": [
                    [
                      0.23967092555120284,
                      0.2621133035981077
                    ],
                    [
                      0.7886930447941375,
                      0.5642735084332058
                    ],
                    [
                      0.7220445508902805,
                      0.8868130965201292
                    ],
                    [
                      0.045777995719782805,
                      0.30556628210743364
                    ],
                    [
                      0.32945692960881523,
                      0.9721132086379524
                    ]
                  ],
                  "slater_log": 0.07560180803211392,
                  "slater_phase": -0.0472263770787272,
                  "analytic_dressing_log": 0.1221983849645785,
                  "analytic_local_phase": -0.07637399060286157,
                  "condition_reference": 12.456878754246075,
                  "condition_target": 11.980082392817442
                }
              }
            },
            "137": {
              "exact_log_magnitude": 0.5232514913077438,
              "numeric_log_magnitude": 0.5348578129831016,
              "exact_magnitude": 1.6875056489885985,
              "numeric_magnitude": 1.7072054825411858,
              "relative_magnitude_error": 0.011673936359498673,
              "exact_phase": 0.16162334677678963,
              "slater_only_phase": 0.15857435517549703,
              "slater_only_phase_error": -0.0030489916012926,
              "with_eta_phase": 0.1616241957187052,
              "with_eta_phase_error": 8.489419155710554e-07,
              "complex_relative_error": 0.011673936390726971,
              "analytic_pv_combined": -0.03737570583113728,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6676200499355733,
                      0.22318613488021855
                    ],
                    [
                      0.6213518054464185,
                      0.6053546858867728
                    ],
                    [
                      0.707083581476622,
                      0.5587261161763294
                    ]
                  ],
                  "slater_log": -0.19194952330890114,
                  "slater_phase": 0.12001206008744963,
                  "analytic_dressing_log": -0.17811927252851742,
                  "analytic_local_phase": 0.1113245453303234,
                  "condition_reference": 12.45915073441813,
                  "condition_target": 13.207194548062557
                },
                "4": {
                  "points": [
                    [
                      0.7362965073880884,
                      0.5396546228469639
                    ],
                    [
                      0.997363253905796,
                      0.6003619096847941
                    ],
                    [
                      0.0018469476695773812,
                      0.384180399846758
                    ],
                    [
                      0.18115731761558407,
                      0.2942576438878022
                    ]
                  ],
                  "slater_log": 0.3454170212331392,
                  "slater_phase": -0.21588776397975248,
                  "analytic_dressing_log": 0.37327819383275346,
                  "analytic_local_phase": -0.2332988711454709,
                  "condition_reference": 8.462374439667425,
                  "condition_target": 7.708015091039933
                },
                "5": {
                  "points": [
                    [
                      0.022290065655423796,
                      0.9082526095311896
                    ],
                    [
                      0.10749114247229175,
                      0.22794176616944373
                    ],
                    [
                      0.6478310675476914,
                      0.253802593569207
                    ],
                    [
                      0.9606981507161672,
                      0.3494602595938091
                    ],
                    [
                      0.7702992193310102,
                      0.4568706099711648
                    ]
                  ],
                  "slater_log": 0.4071596992146316,
                  "slater_phase": -0.2544500590677999,
                  "analytic_dressing_log": 0.4537562761470995,
                  "analytic_local_phase": -0.28359767259193713,
                  "condition_reference": 9.878001734612202,
                  "condition_target": 8.752937270163265
                }
              }
            },
            "223": {
              "exact_log_magnitude": -0.9987421095924321,
              "numeric_log_magnitude": -0.9871357879170366,
              "exact_magnitude": 0.36834248435936984,
              "numeric_magnitude": 0.37264249108029485,
              "relative_magnitude_error": 0.011673936359536861,
              "exact_phase": -0.12732036056028745,
              "slater_only_phase": -0.13036935216156179,
              "slater_only_phase_error": -0.0030489916012743368,
              "with_eta_phase": -0.12731951161835361,
              "with_eta_phase_error": 8.489419338342241e-07,
              "complex_relative_error": 0.011673936390765164,
              "analytic_pv_combined": -0.03737570583113728,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6720267694659939,
                      0.829547625945093
                    ],
                    [
                      0.7014888729522297,
                      0.6098511555808707
                    ],
                    [
                      0.9507872821356013,
                      0.10745423420749856
                    ]
                  ],
                  "slater_log": 0.00799911073566939,
                  "slater_phase": -0.004955836190390914,
                  "analytic_dressing_log": 0.02182936151603832,
                  "analytic_local_phase": -0.013643350947523954,
                  "condition_reference": 3.348266124520446,
                  "condition_target": 3.4703315278343876
                },
                "4": {
                  "points": [
                    [
                      0.4968618309142928,
                      0.8528101841065242
                    ],
                    [
                      0.49019875965407944,
                      0.34638739262374507
                    ],
                    [
                      0.17319660933022907,
                      0.055354966085532475
                    ],
                    [
                      0.3721537672952726,
                      0.9706591899002313
                    ]
                  ],
                  "slater_log": -0.3843734473918259,
                  "slater_phase": 0.2402312789108658,
                  "analytic_dressing_log": -0.3565122747922286,
                  "analytic_local_phase": 0.2228201717451429,
                  "condition_reference": 13.188913858235912,
                  "condition_target": 15.414524067614094
                },
                "5": {
                  "points": [
                    [
                      0.6614093458417251,
                      0.31798341787511464
                    ],
                    [
                      0.4511232982798532,
                      0.4001173944880354
                    ],
                    [
                      0.5008434872810142,
                      0.9625480922711164
                    ],
                    [
                      0.2828563883153795,
                      0.10789189433641166
                    ],
                    [
                      0.7491295845200702,
                      0.9802099188692138
                    ]
                  ],
                  "slater_log": -0.5849920671051121,
                  "slater_phase": 0.36564479488203666,
                  "analytic_dressing_log": -0.5383954901726502,
                  "analytic_local_phase": 0.3364971813579064,
                  "condition_reference": 7.014734154373197,
                  "condition_target": 8.596641103600504
                }
              }
            }
          },
          "max_off_block_residual": 0.0,
          "min_nonzero_singular_by_charge": {
            "3": 5.685740479853904,
            "4": 6.679372022173316,
            "5": 7.196769933105321
          },
          "elapsed_seconds": 2.2171823290000248
        },
        "480": {
          "n_by_charge": {
            "3": 160,
            "4": 120,
            "5": 96
          },
          "pv_log_by_charge": {
            "3": {
              "finite_M": {
                "16.0": -0.007565806038179801,
                "24.0": -0.0071208375375397814,
                "32.0": -0.0062973668589267895
              },
              "analytic_M_infinite": -0.008789216325470927
            },
            "4": {
              "finite_M": {
                "16.0": -0.01018037326622423,
                "24.0": -0.009387687890812568,
                "32.0": -0.007924722075724144
              },
              "analytic_M_infinite": -0.012351213366336537
            },
            "5": {
              "finite_M": {
                "16.0": -0.012851149574886644,
                "24.0": -0.01160913867117852,
                "32.0": -0.009324901783527295
              },
              "analytic_M_infinite": -0.01623527613932982
            }
          },
          "pv_log_charged_sum": {
            "16.0": -0.030597328879290675,
            "24.0": -0.02811766409953087,
            "32.0": -0.02354699071817823
          },
          "insertion_sets": {
            "71": {
              "exact_log_magnitude": 0.10423783988935251,
              "numeric_log_magnitude": 0.11349588162093815,
              "exact_magnitude": 1.1098643935513288,
              "numeric_magnitude": 1.1201872755270599,
              "relative_magnitude_error": 0.009301029959795258,
              "exact_phase": 0.26391547686897315,
              "slater_only_phase": 0.26086648526770645,
              "slater_only_phase_error": -0.003048991601266704,
              "with_eta_phase": 0.2639163258109146,
              "with_eta_phase_error": 8.489419414670074e-07,
              "complex_relative_error": 0.009301029998898811,
              "analytic_pv_combined": -0.03737570583113728,
              "species": {
                "3": {
                  "points": [
                    [
                      0.8943782684389072,
                      0.6691989381260477
                    ],
                    [
                      0.5207209501819198,
                      0.564838089765307
                    ],
                    [
                      0.6764041394632979,
                      0.5245346994047532
                    ]
                  ],
                  "slater_log": -0.09181754788460905,
                  "slater_phase": 0.057429575447285476,
                  "analytic_dressing_log": -0.07798729710423814,
                  "analytic_local_phase": 0.04874206069014883,
                  "condition_reference": 11.419378088810394,
                  "condition_target": 12.146675461297653
                },
                "4": {
                  "points": [
                    [
                      0.21329168152619782,
                      0.9331644023152036
                    ],
                    [
                      0.15312904682995265,
                      0.7514899958268387
                    ],
                    [
                      0.664250452524127,
                      0.9268623694687016
                    ],
                    [
                      0.6843317587276443,
                      0.9472834432441453
                    ]
                  ],
                  "slater_log": -0.04605548397410608,
                  "slater_phase": 0.028782551774772354,
                  "analytic_dressing_log": -0.01819431137446824,
                  "analytic_local_phase": 0.011371444609042637,
                  "condition_reference": 61.97069253337999,
                  "condition_target": 67.66295031480537
                },
                "5": {
                  "points": [
                    [
                      0.8063315091574954,
                      0.308892281028747
                    ],
                    [
                      0.9855233061759253,
                      0.561731515750286
                    ],
                    [
                      0.6823997414682107,
                      0.9667448977157918
                    ],
                    [
                      0.7208855068260237,
                      0.22320447277445432
                    ],
                    [
                      0.07811399315220979,
                      0.3497904487511502
                    ]
                  ],
                  "slater_log": 0.27948657757918416,
                  "slater_phase": -0.1746543580456486,
                  "analytic_dressing_log": 0.3260831545116506,
                  "analytic_local_phase": -0.20380197156978166,
                  "condition_reference": 12.720462425304438,
                  "condition_target": 12.202981184611918
                }
              }
            },
            "89": {
              "exact_log_magnitude": -0.36064863206073716,
              "numeric_log_magnitude": -0.3513905903290889,
              "exact_magnitude": 0.6972239375706276,
              "numeric_magnitude": 0.7037088383027025,
              "relative_magnitude_error": 0.00930102995985843,
              "exact_phase": 0.299613559903939,
              "slater_only_phase": 0.2965645683026661,
              "slater_only_phase_error": -0.0030489916012729212,
              "with_eta_phase": 0.29961440884587426,
              "with_eta_phase_error": 8.489419352497585e-07,
              "complex_relative_error": 0.00930102999896187,
              "analytic_pv_combined": -0.03737570583113728,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6008642961850954,
                      0.33361493409693543
                    ],
                    [
                      0.07585185974836328,
                      0.03797709933299598
                    ],
                    [
                      0.3503207777371492,
                      0.8574708797256025
                    ]
                  ],
                  "slater_log": -0.07462991780995087,
                  "slater_phase": 0.04668730665061111,
                  "analytic_dressing_log": -0.06079966702957386,
                  "analytic_local_phase": 0.03799979189348365,
                  "condition_reference": 3.9059315966655443,
                  "condition_target": 4.103115413964123
                },
                "4": {
                  "points": [
                    [
                      0.985490376352255,
                      0.6631604013786361
                    ],
                    [
                      0.5431781445223188,
                      0.05675555390440146
                    ],
                    [
                      0.45935682865552363,
                      0.9720333787278079
                    ],
                    [
                      0.43479822442307825,
                      0.44047053302501515
                    ]
                  ],
                  "slater_log": -0.3242448164517384,
                  "slater_phase": 0.20265088457332397,
                  "analytic_dressing_log": -0.2963836438521501,
                  "analytic_local_phase": 0.1852397774075938,
                  "condition_reference": 7.238957051671302,
                  "condition_target": 8.405217248472026
                },
                "5": {
                  "points": [
                    [
                      0.23967092555120284,
                      0.2621133035981077
                    ],
                    [
                      0.7886930447941375,
                      0.5642735084332058
                    ],
                    [
                      0.7220445508902805,
                      0.8868130965201292
                    ],
                    [
                      0.045777995719782805,
                      0.30556628210743364
                    ],
                    [
                      0.32945692960881523,
                      0.9721132086379524
                    ]
                  ],
                  "slater_log": 0.07560180803213123,
                  "slater_phase": -0.047226377078730994,
                  "analytic_dressing_log": 0.1221983849645785,
                  "analytic_local_phase": -0.07637399060286157,
                  "condition_reference": 12.45687875424608,
                  "condition_target": 11.980082392817273
                }
              }
            },
            "137": {
              "exact_log_magnitude": 0.5232514913077438,
              "numeric_log_magnitude": 0.5325095330393607,
              "exact_magnitude": 1.6875056489885985,
              "numeric_magnitude": 1.7032011895872181,
              "relative_magnitude_error": 0.009301029959826717,
              "exact_phase": 0.16162334677678963,
              "slater_only_phase": 0.15857435517551793,
              "slater_only_phase_error": -0.0030489916012717,
              "with_eta_phase": 0.1616241957187261,
              "with_eta_phase_error": 8.489419364710038e-07,
              "complex_relative_error": 0.00930102999893012,
              "analytic_pv_combined": -0.03737570583113728,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6676200499355733,
                      0.22318613488021855
                    ],
                    [
                      0.6213518054464185,
                      0.6053546858867728
                    ],
                    [
                      0.707083581476622,
                      0.5587261161763294
                    ]
                  ],
                  "slater_log": -0.19194952330889026,
                  "slater_phase": 0.1200120600874639,
                  "analytic_dressing_log": -0.17811927252851742,
                  "analytic_local_phase": 0.1113245453303234,
                  "condition_reference": 12.459150734418124,
                  "condition_target": 13.207194548062445
                },
                "4": {
                  "points": [
                    [
                      0.7362965073880884,
                      0.5396546228469639
                    ],
                    [
                      0.997363253905796,
                      0.6003619096847941
                    ],
                    [
                      0.0018469476695773812,
                      0.384180399846758
                    ],
                    [
                      0.18115731761558407,
                      0.2942576438878022
                    ]
                  ],
                  "slater_log": 0.3454170212331418,
                  "slater_phase": -0.2158877639797533,
                  "analytic_dressing_log": 0.37327819383275346,
                  "analytic_local_phase": -0.2332988711454709,
                  "condition_reference": 8.462374439667428,
                  "condition_target": 7.7080150910399325
                },
                "5": {
                  "points": [
                    [
                      0.022290065655423796,
                      0.9082526095311896
                    ],
                    [
                      0.10749114247229175,
                      0.22794176616944373
                    ],
                    [
                      0.6478310675476914,
                      0.253802593569207
                    ],
                    [
                      0.9606981507161672,
                      0.3494602595938091
                    ],
                    [
                      0.7702992193310102,
                      0.4568706099711648
                    ]
                  ],
                  "slater_log": 0.40715969921464,
                  "slater_phase": -0.2544500590678073,
                  "analytic_dressing_log": 0.4537562761470995,
                  "analytic_local_phase": -0.28359767259193713,
                  "condition_reference": 9.878001734612202,
                  "condition_target": 8.752937270163198
                }
              }
            },
            "223": {
              "exact_log_magnitude": -0.9987421095924321,
              "numeric_log_magnitude": -0.9894840678608233,
              "exact_magnitude": 0.36834248435936984,
              "numeric_magnitude": 0.3717684488418704,
              "relative_magnitude_error": 0.009301029959818649,
              "exact_phase": -0.12732036056028745,
              "slater_only_phase": -0.13036935216156098,
              "slater_only_phase_error": -0.003048991601273532,
              "with_eta_phase": -0.1273195116183528,
              "with_eta_phase_error": 8.489419346391358e-07,
              "complex_relative_error": 0.009301029998922124,
              "analytic_pv_combined": -0.03737570583113728,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6720267694659939,
                      0.829547625945093
                    ],
                    [
                      0.7014888729522297,
                      0.6098511555808707
                    ],
                    [
                      0.9507872821356013,
                      0.10745423420749856
                    ]
                  ],
                  "slater_log": 0.00799911073566506,
                  "slater_phase": -0.004955836190389844,
                  "analytic_dressing_log": 0.02182936151603832,
                  "analytic_local_phase": -0.013643350947523954,
                  "condition_reference": 3.348266124520445,
                  "condition_target": 3.4703315278344
                },
                "4": {
                  "points": [
                    [
                      0.4968618309142928,
                      0.8528101841065242
                    ],
                    [
                      0.49019875965407944,
                      0.34638739262374507
                    ],
                    [
                      0.17319660933022907,
                      0.055354966085532475
                    ],
                    [
                      0.3721537672952726,
                      0.9706591899002313
                    ]
                  ],
                  "slater_log": -0.384373447391843,
                  "slater_phase": 0.24023127891087406,
                  "analytic_dressing_log": -0.3565122747922286,
                  "analytic_local_phase": 0.2228201717451429,
                  "condition_reference": 13.188913858235923,
                  "condition_target": 15.41452406761429
                },
                "5": {
                  "points": [
                    [
                      0.6614093458417251,
                      0.31798341787511464
                    ],
                    [
                      0.4511232982798532,
                      0.4001173944880354
                    ],
                    [
                      0.5008434872810142,
                      0.9625480922711164
                    ],
                    [
                      0.2828563883153795,
                      0.10789189433641166
                    ],
                    [
                      0.7491295845200702,
                      0.9802099188692138
                    ]
                  ],
                  "slater_log": -0.5849920671051145,
                  "slater_phase": 0.3656447948820452,
                  "analytic_dressing_log": -0.5383954901726502,
                  "analytic_local_phase": 0.3364971813579064,
                  "condition_reference": 7.014734154373199,
                  "condition_target": 8.596641103600508
                }
              }
            }
          },
          "max_off_block_residual": 0.0,
          "min_nonzero_singular_by_charge": {
            "3": 5.685740479853902,
            "4": 6.679372022173316,
            "5": 7.196769933105322
          },
          "elapsed_seconds": 3.3286030680001204
        },
        "600": {
          "n_by_charge": {
            "3": 200,
            "4": 150,
            "5": 120
          },
          "pv_log_by_charge": {
            "3": {
              "finite_M": {
                "16.0": -0.0076953586046264455,
                "24.0": -0.007386266744434877,
                "32.0": -0.00671416692843918
              },
              "analytic_M_infinite": -0.008789216325470927
            },
            "4": {
              "finite_M": {
                "16.0": -0.010410395633626113,
                "24.0": -0.009858994886718264,
                "32.0": -0.008664876925831955
              },
              "analytic_M_infinite": -0.012351213366336537
            },
            "5": {
              "finite_M": {
                "16.0": -0.013209810327250882,
                "24.0": -0.012344069995438911,
                "32.0": -0.01047915768656038
              },
              "analytic_M_infinite": -0.01623527613932982
            }
          },
          "pv_log_charged_sum": {
            "16.0": -0.03131556456550344,
            "24.0": -0.029589331626592053,
            "32.0": -0.025858201540831516
          },
          "insertion_sets": {
            "71": {
              "exact_log_magnitude": 0.10423783988935251,
              "numeric_log_magnitude": 0.11202421409388597,
              "exact_magnitude": 1.1098643935513288,
              "numeric_magnitude": 1.1185399447483726,
              "relative_magnitude_error": 0.007816766847780276,
              "exact_phase": 0.26391547686897315,
              "slater_only_phase": 0.26086648526772876,
              "slater_only_phase_error": -0.0030489916012443885,
              "with_eta_phase": 0.26391632581093694,
              "with_eta_phase_error": 8.489419637824902e-07,
              "complex_relative_error": 0.007816766894240244,
              "analytic_pv_combined": -0.03737570583113728,
              "species": {
                "3": {
                  "points": [
                    [
                      0.8943782684389072,
                      0.6691989381260477
                    ],
                    [
                      0.5207209501819198,
                      0.564838089765307
                    ],
                    [
                      0.6764041394632979,
                      0.5245346994047532
                    ]
                  ],
                  "slater_log": -0.09181754788461538,
                  "slater_phase": 0.05742957544727027,
                  "analytic_dressing_log": -0.07798729710423814,
                  "analytic_local_phase": 0.04874206069014883,
                  "condition_reference": 11.41937808881043,
                  "condition_target": 12.146675461297729
                },
                "4": {
                  "points": [
                    [
                      0.21329168152619782,
                      0.9331644023152036
                    ],
                    [
                      0.15312904682995265,
                      0.7514899958268387
                    ],
                    [
                      0.664250452524127,
                      0.9268623694687016
                    ],
                    [
                      0.6843317587276443,
                      0.9472834432441453
                    ]
                  ],
                  "slater_log": -0.046055483974088096,
                  "slater_phase": 0.02878255177480999,
                  "analytic_dressing_log": -0.01819431137446824,
                  "analytic_local_phase": 0.011371444609042637,
                  "condition_reference": 61.970692533380024,
                  "condition_target": 67.66295031480362
                },
                "5": {
                  "points": [
                    [
                      0.8063315091574954,
                      0.308892281028747
                    ],
                    [
                      0.9855233061759253,
                      0.561731515750286
                    ],
                    [
                      0.6823997414682107,
                      0.9667448977157918
                    ],
                    [
                      0.7208855068260237,
                      0.22320447277445432
                    ],
                    [
                      0.07811399315220979,
                      0.3497904487511502
                    ]
                  ],
                  "slater_log": 0.2794865775791815,
                  "slater_phase": -0.1746543580456485,
                  "analytic_dressing_log": 0.3260831545116506,
                  "analytic_local_phase": -0.20380197156978166,
                  "condition_reference": 12.72046242530442,
                  "condition_target": 12.202981184611948
                }
              }
            },
            "89": {
              "exact_log_magnitude": -0.36064863206073716,
              "numeric_log_magnitude": -0.3528622578561521,
              "exact_magnitude": 0.6972239375706276,
              "numeric_magnitude": 0.7026739745313447,
              "relative_magnitude_error": 0.007816766847832278,
              "exact_phase": 0.299613559903939,
              "slater_only_phase": 0.29656456830264566,
              "slater_only_phase_error": -0.003048991601293294,
              "with_eta_phase": 0.29961440884585383,
              "with_eta_phase_error": 8.489419148216548e-07,
              "complex_relative_error": 0.007816766894292197,
              "analytic_pv_combined": -0.03737570583113728,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6008642961850954,
                      0.33361493409693543
                    ],
                    [
                      0.07585185974836328,
                      0.03797709933299598
                    ],
                    [
                      0.3503207777371492,
                      0.8574708797256025
                    ]
                  ],
                  "slater_log": -0.07462991780993777,
                  "slater_phase": 0.04668730665060416,
                  "analytic_dressing_log": -0.06079966702957386,
                  "analytic_local_phase": 0.03799979189348365,
                  "condition_reference": 3.905931596665543,
                  "condition_target": 4.103115413964097
                },
                "4": {
                  "points": [
                    [
                      0.985490376352255,
                      0.6631604013786361
                    ],
                    [
                      0.5431781445223188,
                      0.05675555390440146
                    ],
                    [
                      0.45935682865552363,
                      0.9720333787278079
                    ],
                    [
                      0.43479822442307825,
                      0.44047053302501515
                    ]
                  ],
                  "slater_log": -0.32424481645174286,
                  "slater_phase": 0.2026508845733143,
                  "analytic_dressing_log": -0.2963836438521501,
                  "analytic_local_phase": 0.1852397774075938,
                  "condition_reference": 7.238957051671318,
                  "condition_target": 8.405217248472129
                },
                "5": {
                  "points": [
                    [
                      0.23967092555120284,
                      0.2621133035981077
                    ],
                    [
                      0.7886930447941375,
                      0.5642735084332058
                    ],
                    [
                      0.7220445508902805,
                      0.8868130965201292
                    ],
                    [
                      0.045777995719782805,
                      0.30556628210743364
                    ],
                    [
                      0.32945692960881523,
                      0.9721132086379524
                    ]
                  ],
                  "slater_log": 0.07560180803212058,
                  "slater_phase": -0.04722637707872725,
                  "analytic_dressing_log": 0.1221983849645785,
                  "analytic_local_phase": -0.07637399060286157,
                  "condition_reference": 12.456878754246075,
                  "condition_target": 11.980082392817405
                }
              }
            },
            "137": {
              "exact_log_magnitude": 0.5232514913077438,
              "numeric_log_magnitude": 0.5310378655123036,
              "exact_magnitude": 1.6875056489885985,
              "numeric_magnitude": 1.700696487201099,
              "relative_magnitude_error": 0.007816766847806767,
              "exact_phase": 0.16162334677678963,
              "slater_only_phase": 0.15857435517551824,
              "slater_only_phase_error": -0.003048991601271367,
              "with_eta_phase": 0.1616241957187264,
              "with_eta_phase_error": 8.489419367763151e-07,
              "complex_relative_error": 0.007816766894266886,
              "analytic_pv_combined": -0.03737570583113728,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6676200499355733,
                      0.22318613488021855
                    ],
                    [
                      0.6213518054464185,
                      0.6053546858867728
                    ],
                    [
                      0.707083581476622,
                      0.5587261161763294
                    ]
                  ],
                  "slater_log": -0.19194952330888992,
                  "slater_phase": 0.12001206008746794,
                  "analytic_dressing_log": -0.17811927252851742,
                  "analytic_local_phase": 0.1113245453303234,
                  "condition_reference": 12.459150734418147,
                  "condition_target": 13.20719454806252
                },
                "4": {
                  "points": [
                    [
                      0.7362965073880884,
                      0.5396546228469639
                    ],
                    [
                      0.997363253905796,
                      0.6003619096847941
                    ],
                    [
                      0.0018469476695773812,
                      0.384180399846758
                    ],
                    [
                      0.18115731761558407,
                      0.2942576438878022
                    ]
                  ],
                  "slater_log": 0.34541702123314244,
                  "slater_phase": -0.2158877639797515,
                  "analytic_dressing_log": 0.37327819383275346,
                  "analytic_local_phase": -0.2332988711454709,
                  "condition_reference": 8.462374439667427,
                  "condition_target": 7.708015091039938
                },
                "5": {
                  "points": [
                    [
                      0.022290065655423796,
                      0.9082526095311896
                    ],
                    [
                      0.10749114247229175,
                      0.22794176616944373
                    ],
                    [
                      0.6478310675476914,
                      0.253802593569207
                    ],
                    [
                      0.9606981507161672,
                      0.3494602595938091
                    ],
                    [
                      0.7702992193310102,
                      0.4568706099711648
                    ]
                  ],
                  "slater_log": 0.4071596992146431,
                  "slater_phase": -0.2544500590678018,
                  "analytic_dressing_log": 0.4537562761470995,
                  "analytic_local_phase": -0.28359767259193713,
                  "condition_reference": 9.878001734612187,
                  "condition_target": 8.752937270163166
                }
              }
            },
            "223": {
              "exact_log_magnitude": -0.9987421095924321,
              "numeric_log_magnitude": -0.9909557353878578,
              "exact_magnitude": 0.36834248435936984,
              "numeric_magnitude": 0.37122173167975436,
              "relative_magnitude_error": 0.007816766847821536,
              "exact_phase": -0.12732036056028745,
              "slater_only_phase": -0.13036935216157214,
              "slater_only_phase_error": -0.0030489916012846896,
              "with_eta_phase": -0.12731951161836397,
              "with_eta_phase_error": 8.489419234813944e-07,
              "complex_relative_error": 0.007816766894281539,
              "analytic_pv_combined": -0.03737570583113728,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6720267694659939,
                      0.829547625945093
                    ],
                    [
                      0.7014888729522297,
                      0.6098511555808707
                    ],
                    [
                      0.9507872821356013,
                      0.10745423420749856
                    ]
                  ],
                  "slater_log": 0.007999110735671167,
                  "slater_phase": -0.0049558361903992085,
                  "analytic_dressing_log": 0.02182936151603832,
                  "analytic_local_phase": -0.013643350947523954,
                  "condition_reference": 3.3482661245204435,
                  "condition_target": 3.4703315278343805
                },
                "4": {
                  "points": [
                    [
                      0.4968618309142928,
                      0.8528101841065242
                    ],
                    [
                      0.49019875965407944,
                      0.34638739262374507
                    ],
                    [
                      0.17319660933022907,
                      0.055354966085532475
                    ],
                    [
                      0.3721537672952726,
                      0.9706591899002313
                    ]
                  ],
                  "slater_log": -0.38437344739182233,
                  "slater_phase": 0.2402312789108628,
                  "analytic_dressing_log": -0.3565122747922286,
                  "analytic_local_phase": 0.2228201717451429,
                  "condition_reference": 13.188913858235903,
                  "condition_target": 15.414524067614074
                },
                "5": {
                  "points": [
                    [
                      0.6614093458417251,
                      0.31798341787511464
                    ],
                    [
                      0.4511232982798532,
                      0.4001173944880354
                    ],
                    [
                      0.5008434872810142,
                      0.9625480922711164
                    ],
                    [
                      0.2828563883153795,
                      0.10789189433641166
                    ],
                    [
                      0.7491295845200702,
                      0.9802099188692138
                    ]
                  ],
                  "slater_log": -0.5849920671051145,
                  "slater_phase": 0.3656447948820357,
                  "analytic_dressing_log": -0.5383954901726502,
                  "analytic_local_phase": 0.3364971813579064,
                  "condition_reference": 7.014734154373203,
                  "condition_target": 8.59664110360048
                }
              }
            }
          },
          "max_off_block_residual": 0.0,
          "min_nonzero_singular_by_charge": {
            "3": 5.685740479853905,
            "4": 6.6793720221733155,
            "5": 7.196769933105324
          },
          "elapsed_seconds": 3.883613482000328
        }
      }
    },
    "B": {
      "field": {
        "phi1": 0.025,
        "phi2": 0.004,
        "chi": 0.025
      },
      "reference_2d": "q1_caseB_2d120_p18.json",
      "reference_eta": "q1_smooth_eta_by_charge.json",
      "gauss": 0.013600314864701138,
      "eta_phase": 0.0018223556658403554,
      "eta_combination": -0.0005800738245800297,
      "eta_common_energy": 120,
      "energy_cutoffs": {
        "240": {
          "n_by_charge": {
            "3": 80,
            "4": 60,
            "5": 48
          },
          "pv_log_by_charge": {
            "3": {
              "finite_M": {
                "16.0": -0.0028097166630765003,
                "24.0": -0.002169462885397433,
                "32.0": -0.0013301704010912907
              },
              "analytic_M_infinite": -0.0038869556451040198
            },
            "4": {
              "finite_M": {
                "16.0": -0.003975621202423785,
                "24.0": -0.0028399108870935663,
                "32.0": -0.0013513789131534004
              },
              "analytic_M_infinite": -0.005884614609042209
            },
            "5": {
              "finite_M": {
                "16.0": -0.004831374906327568,
                "24.0": -0.0030577103646920456,
                "32.0": -0.0007348788067988998
              },
              "analytic_M_infinite": -0.0078065647727730905
            }
          },
          "pv_log_charged_sum": {
            "16.0": -0.011616712771827853,
            "24.0": -0.008067084137183045,
            "32.0": -0.003416428121043591
          },
          "insertion_sets": {
            "71": {
              "exact_log_magnitude": 0.04224863305087556,
              "numeric_log_magnitude": 0.051759686305041575,
              "exact_magnitude": 1.043153809024459,
              "numeric_magnitude": 1.053122632310644,
              "relative_magnitude_error": 0.009556427057969219,
              "exact_phase": 0.26391547686897315,
              "slater_only_phase": 0.2620933359843216,
              "slater_only_phase_error": -0.0018221408846515463,
              "with_eta_phase": 0.263915691650162,
              "with_eta_phase_error": 2.1478118883422328e-07,
              "complex_relative_error": 0.009556427060405754,
              "analytic_pv_combined": -0.01757813502691932,
              "species": {
                "3": {
                  "points": [
                    [
                      0.8943782684389072,
                      0.6691989381260477
                    ],
                    [
                      0.5207209501819198,
                      0.564838089765307
                    ],
                    [
                      0.6764041394632979,
                      0.5245346994047532
                    ]
                  ],
                  "slater_log": -0.04733036613611663,
                  "slater_phase": 0.05430184166586543,
                  "analytic_dressing_log": -0.04147681386697617,
                  "analytic_local_phase": 0.04874206069014883,
                  "condition_reference": 11.419378088810411,
                  "condition_target": 11.852150096993443
                },
                "4": {
                  "points": [
                    [
                      0.21329168152619782,
                      0.9331644023152036
                    ],
                    [
                      0.15312904682995265,
                      0.7514899958268387
                    ],
                    [
                      0.664250452524127,
                      0.9268623694687016
                    ],
                    [
                      0.6843317587276443,
                      0.9472834432441453
                    ]
                  ],
                  "slater_log": -0.061099664346457194,
                  "slater_phase": 0.022272287259591718,
                  "analytic_dressing_log": -0.04966782405858098,
                  "analytic_local_phase": 0.011371444609042637,
                  "condition_reference": 61.9706925333804,
                  "condition_target": 65.24852604461287
                },
                "5": {
                  "points": [
                    [
                      0.8063315091574954,
                      0.308892281028747
                    ],
                    [
                      0.9855233061759253,
                      0.561731515750286
                    ],
                    [
                      0.6823997414682107,
                      0.9667448977157918
                    ],
                    [
                      0.7208855068260237,
                      0.22320447277445432
                    ],
                    [
                      0.07811399315220979,
                      0.3497904487511502
                    ]
                  ],
                  "slater_log": 0.16825680092479844,
                  "slater_phase": -0.18551920705886446,
                  "analytic_dressing_log": 0.1875072044345169,
                  "analytic_local_phase": -0.20380197156978166,
                  "condition_reference": 12.720462425304438,
                  "condition_target": 12.38103187832893
                }
              }
            },
            "89": {
              "exact_log_magnitude": -0.19013335973570705,
              "numeric_log_magnitude": -0.1806223071006734,
              "exact_magnitude": 0.8268488582451515,
              "numeric_magnitude": 0.8347505785301154,
              "relative_magnitude_error": 0.00955642643292017,
              "exact_phase": 0.299613559903939,
              "slater_only_phase": 0.29779142694474514,
              "slater_only_phase_error": -0.0018221329591938675,
              "with_eta_phase": 0.2996137826105856,
              "with_eta_phase_error": 2.227066465687599e-07,
              "complex_relative_error": 0.009556426435539972,
              "analytic_pv_combined": -0.01757813502691932,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6008642961850954,
                      0.33361493409693543
                    ],
                    [
                      0.07585185974836328,
                      0.03797709933299598
                    ],
                    [
                      0.3503207777371492,
                      0.8574708797256025
                    ]
                  ],
                  "slater_log": -0.03698238297807377,
                  "slater_phase": 0.04355957302284802,
                  "analytic_dressing_log": -0.031128830734899755,
                  "analytic_local_phase": 0.03799979189348365,
                  "condition_reference": 3.9059315966655417,
                  "condition_target": 4.012595964262483
                },
                "4": {
                  "points": [
                    [
                      0.985490376352255,
                      0.6631604013786361
                    ],
                    [
                      0.5431781445223188,
                      0.05675555390440146
                    ],
                    [
                      0.45935682865552363,
                      0.9720333787278079
                    ],
                    [
                      0.43479822442307825,
                      0.44047053302501515
                    ]
                  ],
                  "slater_log": -0.1423535877637172,
                  "slater_phase": 0.1961406196052057,
                  "analytic_dressing_log": -0.13092174372196708,
                  "analytic_local_phase": 0.1852397774075938,
                  "condition_reference": 7.238957051671296,
                  "condition_target": 7.943317264158343
                },
                "5": {
                  "points": [
                    [
                      0.23967092555120284,
                      0.2621133035981077
                    ],
                    [
                      0.7886930447941375,
                      0.5642735084332058
                    ],
                    [
                      0.7220445508902805,
                      0.8868130965201292
                    ],
                    [
                      0.045777995719782805,
                      0.30556628210743364
                    ],
                    [
                      0.32945692960881523,
                      0.9721132086379524
                    ]
                  ],
                  "slater_log": 0.006780747778300622,
                  "slater_phase": -0.0580912343166914,
                  "analytic_dressing_log": 0.02603114817924395,
                  "analytic_local_phase": -0.07637399060286157,
                  "condition_reference": 12.456878754246034,
                  "condition_target": 12.169276837020954
                }
              }
            },
            "137": {
              "exact_log_magnitude": 0.35761675204849974,
              "numeric_log_magnitude": 0.36712780285641666,
              "exact_magnitude": 1.429917502500413,
              "numeric_magnitude": 1.4435824012806093,
              "relative_magnitude_error": 0.00955642458834273,
              "exact_phase": 0.16162334677678963,
              "slater_only_phase": 0.1598012145505046,
              "slater_only_phase_error": -0.0018221322262850226,
              "with_eta_phase": 0.16162357021634494,
              "with_eta_phase_error": 2.2343955530246262e-07,
              "complex_relative_error": 0.009556424590979808,
              "analytic_pv_combined": -0.01757813502691932,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6676200499355733,
                      0.22318613488021855
                    ],
                    [
                      0.6213518054464185,
                      0.6053546858867728
                    ],
                    [
                      0.707083581476622,
                      0.5587261161763294
                    ]
                  ],
                  "slater_log": -0.13304902615895287,
                  "slater_phase": 0.11688432641030211,
                  "analytic_dressing_log": -0.1271954734565625,
                  "analytic_local_phase": 0.1113245453303234,
                  "condition_reference": 12.459150734418147,
                  "condition_target": 12.885522449304212
                },
                "4": {
                  "points": [
                    [
                      0.7362965073880884,
                      0.5396546228469639
                    ],
                    [
                      0.997363253905796,
                      0.6003619096847941
                    ],
                    [
                      0.0018469476695773812,
                      0.384180399846758
                    ],
                    [
                      0.18115731761558407,
                      0.2942576438878022
                    ]
                  ],
                  "slater_log": 0.22771359001697633,
                  "slater_phase": -0.22239802885309923,
                  "analytic_dressing_log": 0.23914543379905134,
                  "analytic_local_phase": -0.2332988711454709,
                  "condition_reference": 8.46237443966744,
                  "condition_target": 7.929885464442334
                },
                "5": {
                  "points": [
                    [
                      0.022290065655423796,
                      0.9082526095311896
                    ],
                    [
                      0.10749114247229175,
                      0.22794176616944373
                    ],
                    [
                      0.6478310675476914,
                      0.253802593569207
                    ],
                    [
                      0.9606981507161672,
                      0.3494602595938091
                    ],
                    [
                      0.7702992193310102,
                      0.4568706099711648
                    ]
                  ],
                  "slater_log": 0.28053032313557624,
                  "slater_phase": -0.26531491699330173,
                  "analytic_dressing_log": 0.29978072516409515,
                  "analytic_local_phase": -0.28359767259193713,
                  "condition_reference": 9.878001734612205,
                  "condition_target": 9.103456455752626
                }
              }
            },
            "223": {
              "exact_log_magnitude": -0.5951587031752046,
              "numeric_log_magnitude": -0.5856476511861467,
              "exact_magnitude": 0.551475038082955,
              "numeric_magnitude": 0.5567451683543426,
              "relative_magnitude_error": 0.009556425780771177,
              "exact_phase": -0.12732036056028745,
              "slater_only_phase": -0.129142494163435,
              "slater_only_phase_error": -0.0018221336031475634,
              "with_eta_phase": -0.12732013849759466,
              "with_eta_phase_error": 2.220626927895708e-07,
              "complex_relative_error": 0.009556425783375918,
              "analytic_pv_combined": -0.01757813502691932,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6720267694659939,
                      0.829547625945093
                    ],
                    [
                      0.7014888729522297,
                      0.6098511555808707
                    ],
                    [
                      0.9507872821356013,
                      0.10745423420749856
                    ]
                  ],
                  "slater_log": 0.0010429831207218188,
                  "slater_phase": -0.008083569799545992,
                  "analytic_dressing_log": 0.006896535482836232,
                  "analytic_local_phase": -0.013643350947523954,
                  "condition_reference": 3.3482661245204417,
                  "condition_target": 3.431042629518003
                },
                "4": {
                  "points": [
                    [
                      0.4968618309142928,
                      0.8528101841065242
                    ],
                    [
                      0.49019875965407944,
                      0.34638739262374507
                    ],
                    [
                      0.17319660933022907,
                      0.055354966085532475
                    ],
                    [
                      0.3721537672952726,
                      0.9706591899002313
                    ]
                  ],
                  "slater_log": -0.2120666390917827,
                  "slater_phase": 0.2337210134135778,
                  "analytic_dressing_log": -0.20063479420799502,
                  "analytic_local_phase": 0.2228201717451429,
                  "condition_reference": 13.188913858235928,
                  "condition_target": 14.486348530249202
                },
                "5": {
                  "points": [
                    [
                      0.6614093458417251,
                      0.31798341787511464
                    ],
                    [
                      0.4511232982798532,
                      0.4001173944880354
                    ],
                    [
                      0.5008434872810142,
                      0.9625480922711164
                    ],
                    [
                      0.2828563883153795,
                      0.10789189433641166
                    ],
                    [
                      0.7491295845200702,
                      0.9802099188692138
                    ]
                  ],
                  "slater_log": -0.3665569110779028,
                  "slater_phase": 0.3547799377774668,
                  "analytic_dressing_log": -0.34730651099196164,
                  "analytic_local_phase": 0.3364971813579064,
                  "condition_reference": 7.0147341543731985,
                  "condition_target": 7.9081387500471685
                }
              }
            }
          },
          "max_off_block_residual": 0.0,
          "min_nonzero_singular_by_charge": {
            "3": 5.8904521538856525,
            "4": 6.827266771049739,
            "5": 7.577454855427111
          },
          "elapsed_seconds": 1.5249017960004494
        },
        "360": {
          "n_by_charge": {
            "3": 120,
            "4": 90,
            "5": 72
          },
          "pv_log_by_charge": {
            "3": {
              "finite_M": {
                "16.0": -0.0030599027632161047,
                "24.0": -0.0026451421816990894,
                "32.0": -0.0020132805425214784
              },
              "analytic_M_infinite": -0.0038869556451040198
            },
            "4": {
              "finite_M": {
                "16.0": -0.0044176292238669035,
                "24.0": -0.0036804820653455472,
                "32.0": -0.00255878298475265
              },
              "analytic_M_infinite": -0.005884614609042209
            },
            "5": {
              "finite_M": {
                "16.0": -0.005519434105507148,
                "24.0": -0.004366506608212806,
                "32.0": -0.0026153517851956742
              },
              "analytic_M_infinite": -0.0078065647727730905
            }
          },
          "pv_log_charged_sum": {
            "16.0": -0.012996966092590156,
            "24.0": -0.010692130855257442,
            "32.0": -0.007187415312469803
          },
          "insertion_sets": {
            "71": {
              "exact_log_magnitude": 0.04224863305087556,
              "numeric_log_magnitude": 0.04913463721343947,
              "exact_magnitude": 1.043153809024459,
              "numeric_magnitude": 1.0503617590007426,
              "relative_magnitude_error": 0.006909767202043303,
              "exact_phase": 0.26391547686897315,
              "slater_only_phase": 0.2620933419519893,
              "slater_only_phase_error": -0.001822134916983853,
              "with_eta_phase": 0.2639156976178297,
              "with_eta_phase_error": 2.207488565275639e-07,
              "complex_relative_error": 0.006909767205593928,
              "analytic_pv_combined": -0.01757813502691932,
              "species": {
                "3": {
                  "points": [
                    [
                      0.8943782684389072,
                      0.6691989381260477
                    ],
                    [
                      0.5207209501819198,
                      0.564838089765307
                    ],
                    [
                      0.6764041394632979,
                      0.5245346994047532
                    ]
                  ],
                  "slater_log": -0.04733036624408238,
                  "slater_phase": 0.05430184181214768,
                  "analytic_dressing_log": -0.04147681386697617,
                  "analytic_local_phase": 0.04874206069014883,
                  "condition_reference": 11.419378088810381,
                  "condition_target": 11.85215009848573
                },
                "4": {
                  "points": [
                    [
                      0.21329168152619782,
                      0.9331644023152036
                    ],
                    [
                      0.15312904682995265,
                      0.7514899958268387
                    ],
                    [
                      0.664250452524127,
                      0.9268623694687016
                    ],
                    [
                      0.6843317587276443,
                      0.9472834432441453
                    ]
                  ],
                  "slater_log": -0.06109966816719581,
                  "slater_phase": 0.022272286703803903,
                  "analytic_dressing_log": -0.04966782405858098,
                  "analytic_local_phase": 0.011371444609042637,
                  "condition_reference": 61.970692533379776,
                  "condition_target": 65.24852628362319
                },
                "5": {
                  "points": [
                    [
                      0.8063315091574954,
                      0.308892281028747
                    ],
                    [
                      0.9855233061759253,
                      0.561731515750286
                    ],
                    [
                      0.6823997414682107,
                      0.9667448977157918
                    ],
                    [
                      0.7208855068260237,
                      0.22320447277445432
                    ],
                    [
                      0.07811399315220979,
                      0.3497904487511502
                    ]
                  ],
                  "slater_log": 0.1682568024799751,
                  "slater_phase": -0.18551921343603772,
                  "analytic_dressing_log": 0.1875072044345169,
                  "analytic_local_phase": -0.20380197156978166,
                  "condition_reference": 12.720462425304419,
                  "condition_target": 12.381031871909927
                }
              }
            },
            "89": {
              "exact_log_magnitude": -0.19013335973570705,
              "numeric_log_magnitude": -0.18324735556568372,
              "exact_magnitude": 0.8268488582451515,
              "numeric_magnitude": 0.8325621913731113,
              "relative_magnitude_error": 0.006909767209554268,
              "exact_phase": 0.299613559903939,
              "slater_only_phase": 0.29779142497482963,
              "slater_only_phase_error": -0.0018221349291093758,
              "with_eta_phase": 0.29961378064067,
              "with_eta_phase_error": 2.2073673100475586e-07,
              "complex_relative_error": 0.006909767213104416,
              "analytic_pv_combined": -0.01757813502691932,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6008642961850954,
                      0.33361493409693543
                    ],
                    [
                      0.07585185974836328,
                      0.03797709933299598
                    ],
                    [
                      0.3503207777371492,
                      0.8574708797256025
                    ]
                  ],
                  "slater_log": -0.036982383112268646,
                  "slater_phase": 0.0435595730162088,
                  "analytic_dressing_log": -0.031128830734899755,
                  "analytic_local_phase": 0.03799979189348365,
                  "condition_reference": 3.9059315966655466,
                  "condition_target": 4.012595964858947
                },
                "4": {
                  "points": [
                    [
                      0.985490376352255,
                      0.6631604013786361
                    ],
                    [
                      0.5431781445223188,
                      0.05675555390440146
                    ],
                    [
                      0.45935682865552363,
                      0.9720333787278079
                    ],
                    [
                      0.43479822442307825,
                      0.44047053302501515
                    ]
                  ],
                  "slater_log": -0.14235358782010232,
                  "slater_phase": 0.1961406194985969,
                  "analytic_dressing_log": -0.13092174372196708,
                  "analytic_local_phase": 0.1852397774075938,
                  "condition_reference": 7.238957051671297,
                  "condition_target": 7.943317264542348
                },
                "5": {
                  "points": [
                    [
                      0.23967092555120284,
                      0.2621133035981077
                    ],
                    [
                      0.7886930447941375,
                      0.5642735084332058
                    ],
                    [
                      0.7220445508902805,
                      0.8868130965201292
                    ],
                    [
                      0.045777995719782805,
                      0.30556628210743364
                    ],
                    [
                      0.32945692960881523,
                      0.9721132086379524
                    ]
                  ],
                  "slater_log": 0.006780746221944689,
                  "slater_phase": -0.05809123246002393,
                  "analytic_dressing_log": 0.02603114817924395,
                  "analytic_local_phase": -0.07637399060286157,
                  "condition_reference": 12.456878754246075,
                  "condition_target": 12.169276849216342
                }
              }
            },
            "137": {
              "exact_log_magnitude": 0.35761675204849974,
              "numeric_log_magnitude": 0.36450275622188366,
              "exact_magnitude": 1.429917502500413,
              "numeric_magnitude": 1.4397978995763965,
              "relative_magnitude_error": 0.0069097672129380784,
              "exact_phase": 0.16162334677678963,
              "slater_only_phase": 0.1598012118566154,
              "slater_only_phase_error": -0.0018221349201742454,
              "with_eta_phase": 0.16162356752245574,
              "with_eta_phase_error": 2.2074566610741361e-07,
              "complex_relative_error": 0.006909767216488665,
              "analytic_pv_combined": -0.01757813502691932,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6676200499355733,
                      0.22318613488021855
                    ],
                    [
                      0.6213518054464185,
                      0.6053546858867728
                    ],
                    [
                      0.707083581476622,
                      0.5587261161763294
                    ]
                  ],
                  "slater_log": -0.13304902583366618,
                  "slater_phase": 0.11688432645300671,
                  "analytic_dressing_log": -0.1271954734565625,
                  "analytic_local_phase": 0.1113245453303234,
                  "condition_reference": 12.45915073441813,
                  "condition_target": 12.8855224452041
                },
                "4": {
                  "points": [
                    [
                      0.7362965073880884,
                      0.5396546228469639
                    ],
                    [
                      0.997363253905796,
                      0.6003619096847941
                    ],
                    [
                      0.0018469476695773812,
                      0.384180399846758
                    ],
                    [
                      0.18115731761558407,
                      0.2942576438878022
                    ]
                  ],
                  "slater_log": 0.2277135897018333,
                  "slater_phase": -0.22239802905507278,
                  "analytic_dressing_log": 0.23914543379905134,
                  "analytic_local_phase": -0.2332988711454709,
                  "condition_reference": 8.462374439667425,
                  "condition_target": 7.929885464462827
                },
                "5": {
                  "points": [
                    [
                      0.022290065655423796,
                      0.9082526095311896
                    ],
                    [
                      0.10749114247229175,
                      0.22794176616944373
                    ],
                    [
                      0.6478310675476914,
                      0.253802593569207
                    ],
                    [
                      0.9606981507161672,
                      0.3494602595938091
                    ],
                    [
                      0.7702992193310102,
                      0.4568706099711648
                    ]
                  ],
                  "slater_log": 0.280530323208974,
                  "slater_phase": -0.26531491445868144,
                  "analytic_dressing_log": 0.29978072516409515,
                  "analytic_local_phase": -0.28359767259193713,
                  "condition_reference": 9.878001734612202,
                  "condition_target": 9.103456451107409
                }
              }
            },
            "223": {
              "exact_log_magnitude": -0.5951587031752046,
              "numeric_log_magnitude": -0.5882726990070279,
              "exact_magnitude": 0.551475038082955,
              "numeric_magnitude": 0.5552856022169628,
              "relative_magnitude_error": 0.006909767207694818,
              "exact_phase": -0.12732036056028745,
              "slater_only_phase": -0.1291424954891324,
              "slater_only_phase_error": -0.0018221349288449482,
              "with_eta_phase": -0.12732013982329204,
              "with_eta_phase_error": 2.2073699540436917e-07,
              "complex_relative_error": 0.006909767211245023,
              "analytic_pv_combined": -0.01757813502691932,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6720267694659939,
                      0.829547625945093
                    ],
                    [
                      0.7014888729522297,
                      0.6098511555808707
                    ],
                    [
                      0.9507872821356013,
                      0.10745423420749856
                    ]
                  ],
                  "slater_log": 0.001042983105534523,
                  "slater_phase": -0.008083569824865642,
                  "analytic_dressing_log": 0.006896535482836232,
                  "analytic_local_phase": -0.013643350947523954,
                  "condition_reference": 3.348266124520446,
                  "condition_target": 3.4310426295417007
                },
                "4": {
                  "points": [
                    [
                      0.4968618309142928,
                      0.8528101841065242
                    ],
                    [
                      0.49019875965407944,
                      0.34638739262374507
                    ],
                    [
                      0.17319660933022907,
                      0.055354966085532475
                    ],
                    [
                      0.3721537672952726,
                      0.9706591899002313
                    ]
                  ],
                  "slater_log": -0.21206663830929773,
                  "slater_phase": 0.23372101383694918,
                  "analytic_dressing_log": -0.20063479420799502,
                  "analytic_local_phase": 0.2228201717451429,
                  "condition_reference": 13.188913858235912,
                  "condition_target": 14.486348515366695
                },
                "5": {
                  "points": [
                    [
                      0.6614093458417251,
                      0.31798341787511464
                    ],
                    [
                      0.4511232982798532,
                      0.4001173944880354
                    ],
                    [
                      0.5008434872810142,
                      0.9625480922711164
                    ],
                    [
                      0.2828563883153795,
                      0.10789189433641166
                    ],
                    [
                      0.7491295845200702,
                      0.9802099188692138
                    ]
                  ],
                  "slater_log": -0.3665569129480073,
                  "slater_phase": 0.35477993950121595,
                  "analytic_dressing_log": -0.34730651099196164,
                  "analytic_local_phase": 0.3364971813579064,
                  "condition_reference": 7.014734154373197,
                  "condition_target": 7.9081387691690175
                }
              }
            }
          },
          "max_off_block_residual": 0.0,
          "min_nonzero_singular_by_charge": {
            "3": 5.8904521538856525,
            "4": 6.827266771049737,
            "5": 7.57745485542711
          },
          "elapsed_seconds": 2.190052433999881
        },
        "480": {
          "n_by_charge": {
            "3": 160,
            "4": 120,
            "5": 96
          },
          "pv_log_by_charge": {
            "3": {
              "finite_M": {
                "16.0": -0.0031895219107744843,
                "24.0": -0.0029036824372057346,
                "32.0": -0.002406103767567558
              },
              "analytic_M_infinite": -0.0038869556451040198
            },
            "4": {
              "finite_M": {
                "16.0": -0.0046456177024234435,
                "24.0": -0.004135148900488161,
                "32.0": -0.003249418920802327
              },
              "analytic_M_infinite": -0.005884614609042209
            },
            "5": {
              "finite_M": {
                "16.0": -0.005874497048604432,
                "24.0": -0.0050746453260446245,
                "32.0": -0.0036911018484770963
              },
              "analytic_M_infinite": -0.0078065647727730905
            }
          },
          "pv_log_charged_sum": {
            "16.0": -0.01370963666180236,
            "24.0": -0.01211347666373852,
            "32.0": -0.009346624536846981
          },
          "insertion_sets": {
            "71": {
              "exact_log_magnitude": 0.04224863305087556,
              "numeric_log_magnitude": 0.04771329141405334,
              "exact_magnitude": 1.043153809024459,
              "numeric_magnitude": 1.04886989220721,
              "relative_magnitude_error": 0.005479616843940453,
              "exact_phase": 0.26391547686897315,
              "slater_only_phase": 0.26209334194626205,
              "slater_only_phase_error": -0.001822134922711105,
              "with_eta_phase": 0.26391569761210243,
              "with_eta_phase_error": 2.2074312927555792e-07,
              "complex_relative_error": 0.005479616848411072,
              "analytic_pv_combined": -0.01757813502691932,
              "species": {
                "3": {
                  "points": [
                    [
                      0.8943782684389072,
                      0.6691989381260477
                    ],
                    [
                      0.5207209501819198,
                      0.564838089765307
                    ],
                    [
                      0.6764041394632979,
                      0.5245346994047532
                    ]
                  ],
                  "slater_log": -0.04733036624431797,
                  "slater_phase": 0.054301841812817664,
                  "analytic_dressing_log": -0.04147681386697617,
                  "analytic_local_phase": 0.04874206069014883,
                  "condition_reference": 11.419378088810394,
                  "condition_target": 11.852150098488343
                },
                "4": {
                  "points": [
                    [
                      0.21329168152619782,
                      0.9331644023152036
                    ],
                    [
                      0.15312904682995265,
                      0.7514899958268387
                    ],
                    [
                      0.664250452524127,
                      0.9268623694687016
                    ],
                    [
                      0.6843317587276443,
                      0.9472834432441453
                    ]
                  ],
                  "slater_log": -0.06109966815612444,
                  "slater_phase": 0.022272286700309434,
                  "analytic_dressing_log": -0.04966782405858098,
                  "analytic_local_phase": 0.011371444609042637,
                  "condition_reference": 61.97069253337999,
                  "condition_target": 65.24852628287833
                },
                "5": {
                  "points": [
                    [
                      0.8063315091574954,
                      0.308892281028747
                    ],
                    [
                      0.9855233061759253,
                      0.561731515750286
                    ],
                    [
                      0.6823997414682107,
                      0.9667448977157918
                    ],
                    [
                      0.7208855068260237,
                      0.22320447277445432
                    ],
                    [
                      0.07811399315220979,
                      0.3497904487511502
                    ]
                  ],
                  "slater_log": 0.16825680247823427,
                  "slater_phase": -0.18551921343313493,
                  "analytic_dressing_log": 0.1875072044345169,
                  "analytic_local_phase": -0.20380197156978166,
                  "condition_reference": 12.720462425304438,
                  "condition_target": 12.38103187193787
                }
              }
            },
            "89": {
              "exact_log_magnitude": -0.19013335973570705,
              "numeric_log_magnitude": -0.18466870137256175,
              "exact_magnitude": 0.8268488582451515,
              "numeric_magnitude": 0.8313796731761576,
              "relative_magnitude_error": 0.0054796168439078,
              "exact_phase": 0.299613559903939,
              "slater_only_phase": 0.29779142498128264,
              "slater_only_phase_error": -0.001822134922656371,
              "with_eta_phase": 0.299613780647123,
              "with_eta_phase_error": 2.2074318400955304e-07,
              "complex_relative_error": 0.005479616848378434,
              "analytic_pv_combined": -0.01757813502691932,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6008642961850954,
                      0.33361493409693543
                    ],
                    [
                      0.07585185974836328,
                      0.03797709933299598
                    ],
                    [
                      0.3503207777371492,
                      0.8574708797256025
                    ]
                  ],
                  "slater_log": -0.036982383112244555,
                  "slater_phase": 0.04355957301612787,
                  "analytic_dressing_log": -0.031128830734899755,
                  "analytic_local_phase": 0.03799979189348365,
                  "condition_reference": 3.9059315966655443,
                  "condition_target": 4.012595964858862
                },
                "4": {
                  "points": [
                    [
                      0.985490376352255,
                      0.6631604013786361
                    ],
                    [
                      0.5431781445223188,
                      0.05675555390440146
                    ],
                    [
                      0.45935682865552363,
                      0.9720333787278079
                    ],
                    [
                      0.43479822442307825,
                      0.44047053302501515
                    ]
                  ],
                  "slater_log": -0.1423535878194977,
                  "slater_phase": 0.19614061949895167,
                  "analytic_dressing_log": -0.13092174372196708,
                  "analytic_local_phase": 0.1852397774075938,
                  "condition_reference": 7.238957051671302,
                  "condition_target": 7.943317264535046
                },
                "5": {
                  "points": [
                    [
                      0.23967092555120284,
                      0.2621133035981077
                    ],
                    [
                      0.7886930447941375,
                      0.5642735084332058
                    ],
                    [
                      0.7220445508902805,
                      0.8868130965201292
                    ],
                    [
                      0.045777995719782805,
                      0.30556628210743364
                    ],
                    [
                      0.32945692960881523,
                      0.9721132086379524
                    ]
                  ],
                  "slater_log": 0.006780746222919021,
                  "slater_phase": -0.058091232466203103,
                  "analytic_dressing_log": 0.02603114817924395,
                  "analytic_local_phase": -0.07637399060286157,
                  "condition_reference": 12.45687875424608,
                  "condition_target": 12.16927684921161
                }
              }
            },
            "137": {
              "exact_log_magnitude": 0.35761675204849974,
              "numeric_log_magnitude": 0.3630814104117237,
              "exact_magnitude": 1.429917502500413,
              "numeric_magnitude": 1.4377529025326257,
              "relative_magnitude_error": 0.0054796168439868904,
              "exact_phase": 0.16162334677678963,
              "slater_only_phase": 0.1598012118540663,
              "slater_only_phase_error": -0.0018221349227233452,
              "with_eta_phase": 0.16162356751990664,
              "with_eta_phase_error": 2.207431170075935e-07,
              "complex_relative_error": 0.005479616848457478,
              "analytic_pv_combined": -0.01757813502691932,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6676200499355733,
                      0.22318613488021855
                    ],
                    [
                      0.6213518054464185,
                      0.6053546858867728
                    ],
                    [
                      0.707083581476622,
                      0.5587261161763294
                    ]
                  ],
                  "slater_log": -0.1330490258339152,
                  "slater_phase": 0.11688432645296284,
                  "analytic_dressing_log": -0.1271954734565625,
                  "analytic_local_phase": 0.1113245453303234,
                  "condition_reference": 12.459150734418124,
                  "condition_target": 12.885522445207576
                },
                "4": {
                  "points": [
                    [
                      0.7362965073880884,
                      0.5396546228469639
                    ],
                    [
                      0.997363253905796,
                      0.6003619096847941
                    ],
                    [
                      0.0018469476695773812,
                      0.384180399846758
                    ],
                    [
                      0.18115731761558407,
                      0.2942576438878022
                    ]
                  ],
                  "slater_log": 0.22771358970151545,
                  "slater_phase": -0.22239802905413664,
                  "analytic_dressing_log": 0.23914543379905134,
                  "analytic_local_phase": -0.2332988711454709,
                  "condition_reference": 8.462374439667428,
                  "condition_target": 7.929885464469833
                },
                "5": {
                  "points": [
                    [
                      0.022290065655423796,
                      0.9082526095311896
                    ],
                    [
                      0.10749114247229175,
                      0.22794176616944373
                    ],
                    [
                      0.6478310675476914,
                      0.253802593569207
                    ],
                    [
                      0.9606981507161672,
                      0.3494602595938091
                    ],
                    [
                      0.7702992193310102,
                      0.4568706099711648
                    ]
                  ],
                  "slater_log": 0.280530323207862,
                  "slater_phase": -0.2653149144552401,
                  "analytic_dressing_log": 0.29978072516409515,
                  "analytic_local_phase": -0.28359767259193713,
                  "condition_reference": 9.878001734612202,
                  "condition_target": 9.103456451122472
                }
              }
            },
            "223": {
              "exact_log_magnitude": -0.5951587031752046,
              "numeric_log_magnitude": -0.589694044812031,
              "exact_magnitude": 0.551475038082955,
              "numeric_magnitude": 0.5544969099906447,
              "relative_magnitude_error": 0.0054796168439362105,
              "exact_phase": -0.12732036056028745,
              "slater_only_phase": -0.12914249548298196,
              "slater_only_phase_error": -0.001822134922694507,
              "with_eta_phase": -0.1273201398171416,
              "with_eta_phase_error": 2.2074314584563656e-07,
              "complex_relative_error": 0.005479616848406854,
              "analytic_pv_combined": -0.01757813502691932,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6720267694659939,
                      0.829547625945093
                    ],
                    [
                      0.7014888729522297,
                      0.6098511555808707
                    ],
                    [
                      0.9507872821356013,
                      0.10745423420749856
                    ]
                  ],
                  "slater_log": 0.0010429831054886707,
                  "slater_phase": -0.008083569824878593,
                  "analytic_dressing_log": 0.006896535482836232,
                  "analytic_local_phase": -0.013643350947523954,
                  "condition_reference": 3.348266124520445,
                  "condition_target": 3.431042629541733
                },
                "4": {
                  "points": [
                    [
                      0.4968618309142928,
                      0.8528101841065242
                    ],
                    [
                      0.49019875965407944,
                      0.34638739262374507
                    ],
                    [
                      0.17319660933022907,
                      0.055354966085532475
                    ],
                    [
                      0.3721537672952726,
                      0.9706591899002313
                    ]
                  ],
                  "slater_log": -0.2120666383055212,
                  "slater_phase": 0.23372101383645646,
                  "analytic_dressing_log": -0.20063479420799502,
                  "analytic_local_phase": 0.2228201717451429,
                  "condition_reference": 13.188913858235923,
                  "condition_target": 14.486348515311953
                },
                "5": {
                  "points": [
                    [
                      0.6614093458417251,
                      0.31798341787511464
                    ],
                    [
                      0.4511232982798532,
                      0.4001173944880354
                    ],
                    [
                      0.5008434872810142,
                      0.9625480922711164
                    ],
                    [
                      0.2828563883153795,
                      0.10789189433641166
                    ],
                    [
                      0.7491295845200702,
                      0.9802099188692138
                    ]
                  ],
                  "slater_log": -0.36655691294826,
                  "slater_phase": 0.3547799394945598,
                  "analytic_dressing_log": -0.34730651099196164,
                  "analytic_local_phase": 0.3364971813579064,
                  "condition_reference": 7.014734154373199,
                  "condition_target": 7.9081387691890095
                }
              }
            }
          },
          "max_off_block_residual": 0.0,
          "min_nonzero_singular_by_charge": {
            "3": 5.890452153885652,
            "4": 6.8272667710497394,
            "5": 7.57745485542711
          },
          "elapsed_seconds": 2.9789534060000733
        },
        "600": {
          "n_by_charge": {
            "3": 200,
            "4": 150,
            "5": 120
          },
          "pv_log_by_charge": {
            "3": {
              "finite_M": {
                "16.0": -0.003266088714616089,
                "24.0": -0.003060391992430578,
                "32.0": -0.002651858711180566
              },
              "analytic_M_infinite": -0.0038869556451040198
            },
            "4": {
              "finite_M": {
                "16.0": -0.004783792602138348,
                "24.0": -0.004418064233349561,
                "32.0": -0.0036933322542784808
              },
              "analytic_M_infinite": -0.005884614609042209
            },
            "5": {
              "finite_M": {
                "16.0": -0.006090690173718549,
                "24.0": -0.005517363488484861,
                "32.0": -0.004385879296035622
              },
              "analytic_M_infinite": -0.0078065647727730905
            }
          },
          "pv_log_charged_sum": {
            "16.0": -0.014140571490472986,
            "24.0": -0.012995819714265,
            "32.0": -0.010731070261494668
          },
          "insertion_sets": {
            "71": {
              "exact_log_magnitude": 0.04224863305087556,
              "numeric_log_magnitude": 0.046830948363548064,
              "exact_magnitude": 1.043153809024459,
              "numeric_magnitude": 1.0479448373148297,
              "relative_magnitude_error": 0.0045928301741536256,
              "exact_phase": 0.26391547686897315,
              "slater_only_phase": 0.2620933419462616,
              "slater_only_phase_error": -0.001822134922711549,
              "with_eta_phase": 0.263915697612102,
              "with_eta_phase_error": 2.207431288314687e-07,
              "complex_relative_error": 0.0045928301794827256,
              "analytic_pv_combined": -0.01757813502691932,
              "species": {
                "3": {
                  "points": [
                    [
                      0.8943782684389072,
                      0.6691989381260477
                    ],
                    [
                      0.5207209501819198,
                      0.564838089765307
                    ],
                    [
                      0.6764041394632979,
                      0.5245346994047532
                    ]
                  ],
                  "slater_log": -0.04733036624431208,
                  "slater_phase": 0.05430184181277784,
                  "analytic_dressing_log": -0.04147681386697617,
                  "analytic_local_phase": 0.04874206069014883,
                  "condition_reference": 11.41937808881043,
                  "condition_target": 11.852150098488275
                },
                "4": {
                  "points": [
                    [
                      0.21329168152619782,
                      0.9331644023152036
                    ],
                    [
                      0.15312904682995265,
                      0.7514899958268387
                    ],
                    [
                      0.664250452524127,
                      0.9268623694687016
                    ],
                    [
                      0.6843317587276443,
                      0.9472834432441453
                    ]
                  ],
                  "slater_log": -0.06109966815612644,
                  "slater_phase": 0.022272286700404535,
                  "analytic_dressing_log": -0.04966782405858098,
                  "analytic_local_phase": 0.011371444609042637,
                  "condition_reference": 61.970692533380024,
                  "condition_target": 65.24852628287901
                },
                "5": {
                  "points": [
                    [
                      0.8063315091574954,
                      0.308892281028747
                    ],
                    [
                      0.9855233061759253,
                      0.561731515750286
                    ],
                    [
                      0.6823997414682107,
                      0.9667448977157918
                    ],
                    [
                      0.7208855068260237,
                      0.22320447277445432
                    ],
                    [
                      0.07811399315220979,
                      0.3497904487511502
                    ]
                  ],
                  "slater_log": 0.1682568024782516,
                  "slater_phase": -0.18551921343307923,
                  "analytic_dressing_log": 0.1875072044345169,
                  "analytic_local_phase": -0.20380197156978166,
                  "condition_reference": 12.72046242530442,
                  "condition_target": 12.38103187193786
                }
              }
            },
            "89": {
              "exact_log_magnitude": -0.19013335973570705,
              "numeric_log_magnitude": -0.18555104442301285,
              "exact_magnitude": 0.8268488582451515,
              "numeric_magnitude": 0.8306464346307824,
              "relative_magnitude_error": 0.00459283017417543,
              "exact_phase": 0.299613559903939,
              "slater_only_phase": 0.29779142498121736,
              "slater_only_phase_error": -0.0018221349227216521,
              "with_eta_phase": 0.2996137806470578,
              "with_eta_phase_error": 2.2074311878395034e-07,
              "complex_relative_error": 0.004592830179504486,
              "analytic_pv_combined": -0.01757813502691932,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6008642961850954,
                      0.33361493409693543
                    ],
                    [
                      0.07585185974836328,
                      0.03797709933299598
                    ],
                    [
                      0.3503207777371492,
                      0.8574708797256025
                    ]
                  ],
                  "slater_log": -0.03698238311224755,
                  "slater_phase": 0.0435595730161222,
                  "analytic_dressing_log": -0.031128830734899755,
                  "analytic_local_phase": 0.03799979189348365,
                  "condition_reference": 3.905931596665543,
                  "condition_target": 4.012595964858891
                },
                "4": {
                  "points": [
                    [
                      0.985490376352255,
                      0.6631604013786361
                    ],
                    [
                      0.5431781445223188,
                      0.05675555390440146
                    ],
                    [
                      0.45935682865552363,
                      0.9720333787278079
                    ],
                    [
                      0.43479822442307825,
                      0.44047053302501515
                    ]
                  ],
                  "slater_log": -0.1423535878194926,
                  "slater_phase": 0.1961406194989312,
                  "analytic_dressing_log": -0.13092174372196708,
                  "analytic_local_phase": 0.1852397774075938,
                  "condition_reference": 7.238957051671318,
                  "condition_target": 7.943317264535069
                },
                "5": {
                  "points": [
                    [
                      0.23967092555120284,
                      0.2621133035981077
                    ],
                    [
                      0.7886930447941375,
                      0.5642735084332058
                    ],
                    [
                      0.7220445508902805,
                      0.8868130965201292
                    ],
                    [
                      0.045777995719782805,
                      0.30556628210743364
                    ],
                    [
                      0.32945692960881523,
                      0.9721132086379524
                    ]
                  ],
                  "slater_log": 0.0067807462229922955,
                  "slater_phase": -0.05809123246616394,
                  "analytic_dressing_log": 0.02603114817924395,
                  "analytic_local_phase": -0.07637399060286157,
                  "condition_reference": 12.456878754246075,
                  "condition_target": 12.169276849210918
                }
              }
            },
            "137": {
              "exact_log_magnitude": 0.35761675204849974,
              "numeric_log_magnitude": 0.36219906736117524,
              "exact_magnitude": 1.429917502500413,
              "numeric_magnitude": 1.4364848707524513,
              "relative_magnitude_error": 0.004592830174156637,
              "exact_phase": 0.16162334677678963,
              "slater_only_phase": 0.15980121185406876,
              "slater_only_phase_error": -0.001822134922720875,
              "with_eta_phase": 0.1616235675199091,
              "with_eta_phase_error": 2.2074311947783973e-07,
              "complex_relative_error": 0.004592830179485834,
              "analytic_pv_combined": -0.01757813502691932,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6676200499355733,
                      0.22318613488021855
                    ],
                    [
                      0.6213518054464185,
                      0.6053546858867728
                    ],
                    [
                      0.707083581476622,
                      0.5587261161763294
                    ]
                  ],
                  "slater_log": -0.13304902583390898,
                  "slater_phase": 0.11688432645297366,
                  "analytic_dressing_log": -0.1271954734565625,
                  "analytic_local_phase": 0.1113245453303234,
                  "condition_reference": 12.459150734418147,
                  "condition_target": 12.885522445207492
                },
                "4": {
                  "points": [
                    [
                      0.7362965073880884,
                      0.5396546228469639
                    ],
                    [
                      0.997363253905796,
                      0.6003619096847941
                    ],
                    [
                      0.0018469476695773812,
                      0.384180399846758
                    ],
                    [
                      0.18115731761558407,
                      0.2942576438878022
                    ]
                  ],
                  "slater_log": 0.22771358970151256,
                  "slater_phase": -0.22239802905413827,
                  "analytic_dressing_log": 0.23914543379905134,
                  "analytic_local_phase": -0.2332988711454709,
                  "condition_reference": 8.462374439667427,
                  "condition_target": 7.929885464469838
                },
                "5": {
                  "points": [
                    [
                      0.022290065655423796,
                      0.9082526095311896
                    ],
                    [
                      0.10749114247229175,
                      0.22794176616944373
                    ],
                    [
                      0.6478310675476914,
                      0.253802593569207
                    ],
                    [
                      0.9606981507161672,
                      0.3494602595938091
                    ],
                    [
                      0.7702992193310102,
                      0.4568706099711648
                    ]
                  ],
                  "slater_log": 0.28053032320783666,
                  "slater_phase": -0.26531491445523336,
                  "analytic_dressing_log": 0.29978072516409515,
                  "analytic_local_phase": -0.28359767259193713,
                  "condition_reference": 9.878001734612187,
                  "condition_target": 9.103456451122769
                }
              }
            },
            "223": {
              "exact_log_magnitude": -0.5951587031752046,
              "numeric_log_magnitude": -0.5905763878625282,
              "exact_magnitude": 0.551475038082955,
              "numeric_magnitude": 0.554007869278157,
              "relative_magnitude_error": 0.0045928301741575295,
              "exact_phase": -0.12732036056028745,
              "slater_only_phase": -0.12914249548302317,
              "slater_only_phase_error": -0.0018221349227356964,
              "with_eta_phase": -0.12732013981718282,
              "with_eta_phase_error": 2.2074310462860677e-07,
              "complex_relative_error": 0.0045928301794867215,
              "analytic_pv_combined": -0.01757813502691932,
              "species": {
                "3": {
                  "points": [
                    [
                      0.6720267694659939,
                      0.829547625945093
                    ],
                    [
                      0.7014888729522297,
                      0.6098511555808707
                    ],
                    [
                      0.9507872821356013,
                      0.10745423420749856
                    ]
                  ],
                  "slater_log": 0.0010429831054922234,
                  "slater_phase": -0.00808356982487602,
                  "analytic_dressing_log": 0.006896535482836232,
                  "analytic_local_phase": -0.013643350947523954,
                  "condition_reference": 3.3482661245204435,
                  "condition_target": 3.431042629541732
                },
                "4": {
                  "points": [
                    [
                      0.4968618309142928,
                      0.8528101841065242
                    ],
                    [
                      0.49019875965407944,
                      0.34638739262374507
                    ],
                    [
                      0.17319660933022907,
                      0.055354966085532475
                    ],
                    [
                      0.3721537672952726,
                      0.9706591899002313
                    ]
                  ],
                  "slater_log": -0.21206663830552586,
                  "slater_phase": 0.23372101383646704,
                  "analytic_dressing_log": -0.20063479420799502,
                  "analytic_local_phase": 0.2228201717451429,
                  "condition_reference": 13.188913858235903,
                  "condition_target": 14.486348515312143
                },
                "5": {
                  "points": [
                    [
                      0.6614093458417251,
                      0.31798341787511464
                    ],
                    [
                      0.4511232982798532,
                      0.4001173944880354
                    ],
                    [
                      0.5008434872810142,
                      0.9625480922711164
                    ],
                    [
                      0.2828563883153795,
                      0.10789189433641166
                    ],
                    [
                      0.7491295845200702,
                      0.9802099188692138
                    ]
                  ],
                  "slater_log": -0.36655691294822956,
                  "slater_phase": 0.35477993949461417,
                  "analytic_dressing_log": -0.34730651099196164,
                  "analytic_local_phase": 0.3364971813579064,
                  "condition_reference": 7.014734154373203,
                  "condition_target": 7.9081387691887155
                }
              }
            }
          },
          "max_off_block_residual": 0.0,
          "min_nonzero_singular_by_charge": {
            "3": 5.8904521538856525,
            "4": 6.82726677104974,
            "5": 7.577454855427109
          },
          "elapsed_seconds": 4.039042680000421
        }
      }
    }
  }
}


==> anc/SecVI_Fig4_smooth_q1/data/q1_smooth_eta_by_charge.json <==
{
  "O_E120_p18": {
    "case": "O",
    "E": 120,
    "p": 18,
    "mode": "aps",
    "required_mrad": 1.8871946546238483,
    "phase_mrad": {
      "0.0001875": 1.9083551147339124,
      "0.000375": 1.8861270596972033,
      "0.00075": 1.8861071537410872,
      "0.0015": 1.8906344060494378,
      "0.003": 1.8882983835382505
    },
    "by_charge": {
      "3": {
        "q": 3,
        "n": 40,
        "qn": 120,
        "p": 18,
        "delta_eta": -0.0011348872912947394,
        "delta_scan": {
          "0.25": -0.0011372825477895532,
          "0.5": -0.0011514985740114225,
          "1": -0.0011348872912947394,
          "2": -0.001089495739337476,
          "4": -0.0010302673675121055
        },
        "blocks": [
          0.006121059553600761,
          -0.013377006398741398,
          0.006121059553845898
        ],
        "max_hermiticity_error": 1.5811325784688684e-11,
        "elapsed_seconds": 15.77425355499986
      },
      "4": {
        "q": 4,
        "n": 30,
        "qn": 120,
        "p": 18,
        "delta_eta": -0.0016402546744955782,
        "delta_scan": {
          "0.25": -0.0016394748138385262,
          "0.5": -0.0016695250513368842,
          "1": -0.0016402546744955782,
          "2": -0.0015590672249267135,
          "4": -0.0014545501846019437
        },
        "blocks": [
          0.016056320776774657,
          -0.016876448114015785,
          -0.016876448114097498,
          0.016056320776843047
        ],
        "max_hermiticity_error": 1.576584815529829e-11,
        "elapsed_seconds": 6.915331260999892
      },
      "5": {
        "q": 5,
        "n": 24,
        "qn": 120,
        "p": 18,
        "delta_eta": -0.0021747754123525587,
        "delta_scan": {
          "0.25": -0.002169309062258873,
          "0.5": -0.002220650735647922,
          "1": -0.0021747754123525587,
          "2": -0.002046755341659434,
          "4": -0.0018837535085689527
        },
        "blocks": [
          0.020488097438543185,
          -0.008011022949788504,
          -0.027128924389892894,
          -0.00801102294967626,
          0.020488097438461916
        ],
        "max_hermiticity_error": 1.580538391112814e-11,
        "elapsed_seconds": 4.106307414999947
      }
    },
    "seconds": 26.819642951000105
  },
  "A_E120_p18": {
    "case": "A",
    "E": 120,
    "p": 18,
    "mode": "aps",
    "required_mrad": 3.048991601284594,
    "phase_mrad": {
      "0.0001875": 3.0876799552431446,
      "0.000375": 3.0480339934662806,
      "0.00075": 3.0475967689308816,
      "0.0015": 3.0550613285438337,
      "0.003": 3.050884035961985
    },
    "by_charge": {
      "3": {
        "q": 3,
        "n": 40,
        "qn": 120,
        "p": 18,
        "delta_eta": -0.0018291450614873472,
        "delta_scan": {
          "0.25": -0.0018294199180367565,
          "0.5": -0.001855460158510569,
          "1": -0.0018291450614873472,
          "2": -0.0017560752036833716,
          "4": -0.0016612675940321786
        },
        "blocks": [
          0.005940868394578747,
          -0.01371088185043745,
          0.005940868394371357
        ],
        "max_hermiticity_error": 1.5785707568189114e-11,
        "elapsed_seconds": 11.82371433000003
      },
      "4": {
        "q": 4,
        "n": 30,
        "qn": 120,
        "p": 18,
        "delta_eta": -0.0026246887004580666,
        "delta_scan": {
          "0.25": -0.0026156219975870254,
          "0.5": -0.002670915793072659,
          "1": -0.0026246887004580666,
          "2": -0.0024939661771280486,
          "4": -0.0023269062884857528
        },
        "blocks": [
          0.015775689878680832,
          -0.017088034229065796,
          -0.017088034228888604,
          0.015775689878815502
        ],
        "max_hermiticity_error": 1.5779978410745147e-11,
        "elapsed_seconds": 8.00764555700016
      },
      "5": {
        "q": 5,
        "n": 24,
        "qn": 120,
        "p": 18,
        "delta_eta": -0.0034837535812929366,
        "delta_scan": {
          "0.25": -0.0034622028604983646,
          "0.5": -0.003556156598038651,
          "1": -0.0034837535812929366,
          "2": -0.003277585157038132,
          "4": -0.003017047332270928
        },
        "blocks": [
          0.020060764226775607,
          -0.007949310425564349,
          -0.027706661183625414,
          -0.007949310425508949,
          0.020060764226630168
        ],
        "max_hermiticity_error": 1.5777921036551035e-11,
        "elapsed_seconds": 4.913500044000102
      }
    },
    "seconds": 24.782556338000177
  },
  "B_E120_p18": {
    "case": "B",
    "E": 120,
    "p": 18,
    "mode": "aps",
    "required_mrad": 1.8221349227242212,
    "phase_mrad": {
      "0.0001875": 1.844104261974315,
      "0.000375": 1.8212115209067359,
      "0.00075": 1.821090360238744,
      "0.0015": 1.8256605173874065,
      "0.003": 1.8233061715997276
    },
    "by_charge": {
      "3": {
        "q": 3,
        "n": 40,
        "qn": 120,
        "p": 18,
        "delta_eta": -0.0011012933283448545,
        "delta_scan": {
          "0.25": -0.0011027954025469855,
          "0.5": -0.001117858563360996,
          "1": -0.0011012933283448545,
          "2": -0.001055838119439545,
          "4": -0.0009967961674094417
        },
        "blocks": [
          0.006172663052026239,
          -0.01344661943241443,
          0.006172663052043337
        ],
        "max_hermiticity_error": 1.5809282070486487e-11,
        "elapsed_seconds": 12.049811702999932
      },
      "4": {
        "q": 4,
        "n": 30,
        "qn": 120,
        "p": 18,
        "delta_eta": -0.001634424811233215,
        "delta_scan": {
          "0.25": -0.0016324928510424996,
          "0.5": -0.0016636328818040447,
          "1": -0.001634424811233215,
          "2": -0.0015530055360140071,
          "4": -0.0014483594795712262
        },
        "blocks": [
          0.016166507903769278,
          -0.01698372031003592,
          -0.016983720310198125,
          0.016166507905231553
        ],
        "max_hermiticity_error": 1.579740413878075e-11,
        "elapsed_seconds": 8.975215816999935
      },
      "5": {
        "q": 5,
        "n": 24,
        "qn": 120,
        "p": 18,
        "delta_eta": -0.0021560470742800764,
        "delta_scan": {
          "0.25": -0.0021482916358493975,
          "0.5": -0.0022017818132286093,
          "1": -0.0021560470742800764,
          "2": -0.0020277178639537263,
          "4": -0.0018647792670205554
        },
        "blocks": [
          0.020665192706393443,
          -0.008106509200863532,
          -0.027273414085193903,
          -0.008106509200958012,
          0.02066519270634193
        ],
        "max_hermiticity_error": 1.5793503047706356e-11,
        "elapsed_seconds": 5.260407088000193
      }
    },
    "seconds": 26.309868370999993
  },
  "O_E120_p24": {
    "case": "O",
    "E": 120,
    "p": 24,
    "mode": "aps",
    "required_mrad": 1.8871946546238483,
    "phase_mrad": {
      "0.0001875": 1.8813771471648024,
      "0.000375": 1.8862359040098842,
      "0.00075": 1.8873383463125184,
      "0.0015": 1.8895676316914314,
      "0.003": 1.887757714375887
    },
    "by_charge": {
      "3": {
        "q": 3,
        "n": 40,
        "qn": 120,
        "p": 24,
        "delta_eta": -0.0011370139601731832,
        "delta_scan": {
          "0.25": -0.0011671786162973374,
          "0.5": -0.0011570525986840385,
          "1": -0.0011370139601731832,
          "2": -0.001091218968445662,
          "4": -0.0010304953848422338
        },
        "blocks": [
          0.006084551818370421,
          -0.013306117596788791,
          0.006084551818245187
        ],
        "max_hermiticity_error": 3.999036842287727e-11,
        "elapsed_seconds": 28.370458566999787
      },
      "4": {
        "q": 4,
        "n": 30,
        "qn": 120,
        "p": 24,
        "delta_eta": -0.0016437045011584717,
        "delta_scan": {
          "0.25": -0.0016981986710169483,
          "0.5": -0.0016792709187013477,
          "1": -0.0016437045011584717,
          "2": -0.0015623146896943663,
          "4": -0.0014550346642208112
        },
        "blocks": [
          0.016130756167534677,
          -0.01695260841818058,
          -0.016952608418115522,
          0.016130756167602955
        ],
        "max_hermiticity_error": 3.997458871031434e-11,
        "elapsed_seconds": 16.153092356999878
      },
      "5": {
        "q": 5,
        "n": 24,
        "qn": 120,
        "p": 24,
        "delta_eta": -0.0021799600071266134,
        "delta_scan": {
          "0.25": -0.0022665163417314727,
          "0.5": -0.0022359159814642204,
          "1": -0.0021799600071266134,
          "2": -0.0020520656003597537,
          "4": -0.0018846381058574835
        },
        "blocks": [
          0.020388616369120816,
          -0.00797474557020017,
          -0.027007701605648027,
          -0.007974745570027864,
          0.02038861636962863
        ],
        "max_hermiticity_error": 3.9950827524381773e-11,
        "elapsed_seconds": 11.104076594999697
      }
    },
    "seconds": 55.68087703099991
  },
  "A_E120_p24": {
    "case": "A",
    "E": 120,
    "p": 24,
    "mode": "aps",
    "required_mrad": 3.048991601284594,
    "phase_mrad": {
      "0.0001875": 3.039783832839924,
      "0.000375": 3.048299027846219,
      "0.00075": 3.0498405432081674,
      "0.0015": 3.053164986289756,
      "0.003": 3.0499219525129755
    },
    "by_charge": {
      "3": {
        "q": 3,
        "n": 40,
        "qn": 120,
        "p": 24,
        "delta_eta": -0.0018322871339541136,
        "delta_scan": {
          "0.25": -0.0018810557323153398,
          "0.5": -0.001864242676788641,
          "1": -0.0018322871339541136,
          "2": -0.001758933462928991,
          "4": -0.0016616526697097456
        },
        "blocks": [
          0.005904081777982295,
          -0.013640450689640593,
          0.005904081777704184
        ],
        "max_hermiticity_error": 3.999056726320981e-11,
        "elapsed_seconds": 41.25485537199984
      },
      "4": {
        "q": 4,
        "n": 30,
        "qn": 120,
        "p": 24,
        "delta_eta": -0.0026296336955971,
        "delta_scan": {
          "0.25": -0.0027178848489690655,
          "0.5": -0.002686269795858287,
          "1": -0.0026296336955971,
          "2": -0.0024993849368540877,
          "4": -0.0023277315105147967
        },
        "blocks": [
          0.01584969897835231,
          -0.017164515826297744,
          -0.017164515826482485,
          0.015849698978830817
        ],
        "max_hermiticity_error": 3.9899983075377715e-11,
        "elapsed_seconds": 23.80048866900006
      },
      "5": {
        "q": 5,
        "n": 24,
        "qn": 120,
        "p": 24,
        "delta_eta": -0.0034911264333639114,
        "delta_scan": {
          "0.25": -0.003631347335429802,
          "0.5": -0.0035802087560390383,
          "1": -0.0034911264333639114,
          "2": -0.0032864658004968517,
          "4": -0.0030185638706506923
        },
        "blocks": [
          0.01996062065997639,
          -0.007913472848348979,
          -0.027585422056504827,
          -0.007913472848485648,
          0.01996062065999915
        ],
        "max_hermiticity_error": 3.99432248273428e-11,
        "elapsed_seconds": 14.39717756500022
      }
    },
    "seconds": 79.50297969799976
  },
  "B_E120_p24": {
    "case": "B",
    "E": 120,
    "p": 24,
    "mode": "aps",
    "required_mrad": 1.8221349227242212,
    "phase_mrad": {
      "0.0001875": 1.8163663315830596,
      "0.000375": 1.8213257250823947,
      "0.00075": 1.8223556658403555,
      "0.0015": 1.8245517128886088,
      "0.003": 1.822739506734352
    },
    "by_charge": {
      "3": {
        "q": 3,
        "n": 40,
        "qn": 120,
        "p": 24,
        "delta_eta": -0.0011033495090768675,
        "delta_scan": {
          "0.25": -0.0011336800909512723,
          "0.5": -0.0011233817728872886,
          "1": -0.0011033495090768675,
          "2": -0.0010575857280202827,
          "4": -0.0009970307729506578
        },
        "blocks": [
          0.006136285008293885,
          -0.013375919525655755,
          0.006136285008285003
        ],
        "max_hermiticity_error": 3.998257562814782e-11,
        "elapsed_seconds": 17.598389733999966
      },
      "4": {
        "q": 4,
        "n": 30,
        "qn": 120,
        "p": 24,
        "delta_eta": -0.0016378049240919346,
        "delta_scan": {
          "0.25": -0.0016924974866302511,
          "0.5": -0.0016733628016314395,
          "1": -0.0016378049240919346,
          "2": -0.0015562979805068267,
          "4": -0.0014488602708323528
        },
        "blocks": [
          0.01624085469456893,
          -0.017059757156607125,
          -0.017059757156810185,
          0.016240854694756446
        ],
        "max_hermiticity_error": 3.996290001785811e-11,
        "elapsed_seconds": 12.14469461800013
      },
      "5": {
        "q": 5,
        "n": 24,
        "qn": 120,
        "p": 24,
        "delta_eta": -0.0021610806085887724,
        "delta_scan": {
          "0.25": -0.0022480102173072503,
          "0.5": -0.002216998590264141,
          "1": -0.0021610806085887724,
          "2": -0.002033110860461096,
          "4": -0.0018656950388517002
        },
        "blocks": [
          0.02056581352604081,
          -0.00807031705966832,
          -0.027152073541340194,
          -0.008070317059858612,
          0.020565813526237542
        ],
        "max_hermiticity_error": 3.9978486707407256e-11,
        "elapsed_seconds": 7.963757419999865
      }
    },
    "seconds": 37.73778956900014
  }
}


==> anc/SecVI_Fig4_smooth_q1/q1_bulk_paths.py <==
#!/usr/bin/env python3
"""Controlled Q=1 generalized-APS tests of the bulk path and diagonal U.

Only x-dependent Fourier components are used, so the transverse operator
has *exact* magnetic guiding-center blocks. Each block has one zero mode.
The nonzero-mode APS boundary condition and the zero-mode gluing use the
same finite-dimensional domain as q1_smooth_aps.py.

This is a finite-cutoff diagnostic, not a proof of bulk/U independence.
"""
import argparse
import json
from pathlib import Path

import numpy as np
import scipy.linalg as la
from scipy.special import erfc

from SecVI_Fig4_smooth_q1.q1_smooth_aps import single_mode, time_matrices, eta_block
from common.q1_cylinder import (
    rectangular_weyl, boundary_data, transverse_B, endpoint_domain_basis,
    cylinder_matrices_multipath, smooth_interpolation,
)


def projected_eta_multistep(D0, Dtarget, p, delta, timedata, theta, changes):
    """Eta scan for H(t)=iGamma d_t+B0+sum s_j(t) DeltaB_j."""
    ref = boundary_data(D0)
    tar = boundary_data(Dtarget)
    z0, z1 = ref['zero'], tar['zero']
    assert z0.shape[1] == z1.shape[1] == 1
    polar, _ = la.polar(z1.conj().T @ z0)
    z1 = z1 @ polar
    Z = endpoint_domain_basis(p, ref['minus'], tar['plus'], z0, z1,
                              np.array([[np.exp(1j * theta)]]))
    P, dP, w, _ = timedata
    B0 = transverse_B(D0)
    H, Q = cylinder_matrices_multipath(P, dP, w, ref['Gamma'], B0, changes)
    H = Z.conj().T @ H @ Z
    Q = Z.conj().T @ Q @ Z
    herm = float(np.max(np.abs(H - H.conj().T)))
    assert herm < 1e-8, herm
    H = (H + H.conj().T) / 2
    Q = (Q + Q.conj().T) / 2
    eig, V = la.eigh(Q, check_finite=False)
    assert eig.min() > -1e-7, eig.min()
    signed = (np.einsum('ij,ij->j', V.conj(), H @ V).real /
              np.sqrt(np.maximum(eig, 1e-25)))
    return {f'{f:g}': float(np.sum(signed * erfc(np.sqrt(delta * f * eig))))
            for f in (.25, .5, 1., 2., 4.)}


def charge(q, n, p, delta, phi1, phi2, chi, theta, u_variation):
    phik, chik, KX, KY = single_mode(phi1, chi, phi2=phi2)
    phi_a = np.zeros_like(phik)
    for k in (-1, 1):
        phi_a[(KX == k) & (KY == 0)] = phi1 / 2
    phi_b = phik - phi_a
    zero = np.zeros_like(phik)
    D0 = rectangular_weyl(q, n, zero, KX, KY)
    Dt = rectangular_weyl(q, n, phik, KX, KY, chik)
    Da = rectangular_weyl(q, n, phi_a, KX, KY)
    Db = rectangular_weyl(q, n, phi_b, KX, KY, chik)
    assert np.max(abs(Dt - Da - Db + D0)) < 1e-11

    tdata = time_matrices(p)
    P, _, _, s = tdata
    x, _ = np.polynomial.legendre.leggauss(3*p)
    tt = (x + 1) / 2
    early = smooth_interpolation(np.minimum(1., 2*tt))
    late = smooth_interpolation(np.maximum(0., 2*tt-1))
    phases = {
        'baseline': [theta] * q,
        'common_shift': [theta + u_variation] * q,
        'det_preserving_diagonal': [theta + u_variation*(a-(q-1)/2)
                                    for a in range(q)],
    }
    results = {}
    for name, angles in phases.items():
        base = {k:0. for k in ('0.25','0.5','1','2','4')}
        target = {path:{k:0. for k in base}
                  for path in ('simultaneous','first_A','first_B')}
        for a, angle in enumerate(angles):
            rows = slice(a*n, (a+1)*n)
            cols = slice(a*(n+1), (a+1)*(n+1))
            d0, dt, da, db = (D[rows,cols] for D in (D0,Dt,Da,Db))
            B0 = transverse_B(d0)
            changes = [transverse_B(da)-B0, transverse_B(db)-B0]
            ref = eta_block(d0,d0,p,delta,tdata,angle)['scan']
            usual = eta_block(d0,dt,p,delta,tdata,angle)['scan']
            # Checks the independent multipath assembly with equal profiles.
            multi = projected_eta_multistep(
                d0,dt,p,delta,tdata,angle,[(s,changes[0]),(s,changes[1])])
            assert abs(multi['1']-usual['1']) < 5e-8, (q,a,multi,usual)
            vals = {
                'simultaneous':usual,
                'first_A':projected_eta_multistep(
                    d0,dt,p,delta,tdata,angle,
                    [(early,changes[0]),(late,changes[1])]),
                'first_B':projected_eta_multistep(
                    d0,dt,p,delta,tdata,angle,
                    [(late,changes[0]),(early,changes[1])]),
            }
            for k in base:
                base[k] += ref[k]
                for path in vals:
                    target[path][k] += vals[path][k]
        results[name] = {
            'angles':angles,
            'reference_eta':base,
            'target_relative_eta':{
                path:{key:target[path][key]-base[key] for key in base}
                for path in target},
        }
    return results


def main(args):
    out={'parameters':vars(args),'charges':{}}
    for q,n in zip((3,4,5),args.levels):
        data=charge(q,n,args.p,args.delta,args.phi,args.phi2,args.chi,
                    args.theta,args.u_variation)
        out['charges'][str(q)]=data
        base=data['baseline']['target_relative_eta']['simultaneous']['0.25']
        print(f'q={q}, n={n}: Δη_baseline(δ/4)={base:+.9f}',flush=True)
    combo={}
    for u in ('baseline','common_shift','det_preserving_diagonal'):
        combo[u]={}
        for path in ('simultaneous','first_A','first_B'):
            combo[u][path]={}
            for factor in ('0.25','0.5','1','2','4'):
                combo[u][path][factor]=float(sum(
                    sign*out['charges'][str(q)][u]['target_relative_eta'][path][factor]
                    for q,sign in ((3,1),(4,1),(5,-1))))
        reference_change=sum(sign*(out['charges'][str(q)][u]['reference_eta']['0.25']
                    -out['charges'][str(q)]['baseline']['reference_eta']['0.25'])
                    for q,sign in ((3,1),(4,1),(5,-1)))
        combo[u]['reference_eta_change_from_baseline']=float(reference_change)
    out['combined_3450']=combo
    for u in combo:
        v=combo[u]
        e=v['simultaneous']['0.25']
        print(u, 'combined relative eta=',f'{e:+.9f}',
              'bulk differences (phase rad)=',
              [(p, float(-np.pi*(v[p]['0.25']-e)))
               for p in ('first_A','first_B')],flush=True)
    if args.json:
        Path(args.json).write_text(json.dumps(out,indent=2)+'\n')


if __name__=='__main__':
    p=argparse.ArgumentParser()
    p.add_argument('--phi',type=float,default=.025)
    p.add_argument('--phi2',type=float,default=.004)
    p.add_argument('--chi',type=float,default=.025)
    p.add_argument('--levels',nargs=3,type=int,default=[8,6,5])
    p.add_argument('--p',type=int,default=14)
    p.add_argument('--delta',type=float,default=.003)
    p.add_argument('--theta',type=float,default=.37*np.pi)
    p.add_argument('--u-variation',type=float,default=.23)
    p.add_argument('--json',default='')
    main(p.parse_args())


==> anc/SecVI_Fig4_smooth_q1/q1_bulk_paths_large.py <==
"""Ordered-path APS comparison, same basis; reflection symmetry validated by
intertwining each Weyl block, including both path perturbations."""
import argparse, json, time
from pathlib import Path
import numpy as np
from scipy import linalg as la
from common import q1_cylinder as c
from common.q1_cylinder_efficient import eta
from SecVI_Fig4_smooth_q1 import q1_smooth_aps as s, q1_bulk_paths as b

def main():
 ap=argparse.ArgumentParser();ap.add_argument('--E',type=int,required=True);ap.add_argument('--p',type=int,required=True);ap.add_argument('--out',required=True);ap.add_argument('--compare',action='store_true');a=ap.parse_args()
 p=a.p;ph,ch,X,Y=s.single_mode(.025,.025,phi2=.004);pa=np.zeros_like(ph);pa[(abs(X)==1)&(Y==0)]=.025/2;pb=ph-pa
 x,_=np.polynomial.legendre.leggauss(3*p);t=(x+1)/2;early=c.smooth_interpolation(np.minimum(1,2*t));late=c.smooth_interpolation(np.maximum(0,2*t-1));theta=.37*np.pi;deltas=[.00075,.0015,.003,.0045,.006]
 out=dict(E=a.E,p=p,deltas=deltas,charges={})
 for q in [3,4,5]:
  n=a.E//q; Ds=[c.rectangular_weyl(q,n,z,X,Y,g) for z,g in [(0*ph,None),(ph,ch),(pa,None),(pb,ch)]];J=np.eye(q)[::-1];Rp=np.kron(J,np.diag((-1.)**np.arange(n+1)));Rm=-np.kron(J,np.diag((-1.)**np.arange(n)));comm=max(np.max(abs(Rm@D-D@Rp)) for D in Ds);assert comm<1e-10
  vals=[];total=np.zeros(len(deltas));start=time.monotonic()
  for j in range((q+1)//2):
   sl=(slice(j*n,(j+1)*n),slice(j*(n+1),(j+1)*(n+1)));d0,dt,da,db=[D[sl] for D in Ds];B0=c.transverse_B(d0);A=c.transverse_B(da)-B0;B=c.transverse_B(db)-B0
   aa,ma=eta(d0,dt,p,deltas,theta,changes=[(early,A),(late,B)],full=True);bb,mb=eta(d0,dt,p,deltas,theta,changes=[(late,A),(early,B)],full=True);v=-1000*np.pi*(aa-bb);weight=1 if j==q-1-j else 2;total+=weight*v
   row=dict(center=j,weight=weight,path_mrad=v.tolist(),first_A_eta=aa.tolist(),first_B_eta=bb.tolist(),first_A=ma,first_B=mb)
   if a.compare:
    td=s.time_matrices(p);old1=b.projected_eta_multistep(d0,dt,p,.003,td,theta,[(early,A),(late,B)]);old2=b.projected_eta_multistep(d0,dt,p,.003,td,theta,[(late,A),(early,B)]);oldv=-1000*np.pi*np.array([old1[k]-old2[k] for k in ('0.25','0.5','1','2')]);diff=max(abs(oldv-v[[0,1,2,4]]));assert diff<1e-6;row['crosscheck_mrad']=float(diff)
   vals.append(row);print('q',q,'center',j,'path',v,'seconds',time.monotonic()-start,flush=True)
  out['charges'][str(q)]=dict(n=n,commutator=float(comm),path_mrad=total.tolist(),blocks=vals,seconds=time.monotonic()-start);Path(a.out).write_text(json.dumps(out,indent=2))
 if len(out['charges'])==3:out['combined_mrad']=(np.array(out['charges']['3']['path_mrad'])+np.array(out['charges']['4']['path_mrad'])-np.array(out['charges']['5']['path_mrad'])).tolist();Path(a.out).write_text(json.dumps(out,indent=2));print(out['combined_mrad'],flush=True)
if __name__=='__main__':main()


==> anc/SecVI_Fig4_smooth_q1/q1_gauge_check.py <==
"""Independent Q=1 gauge-cutoff checks and direct frame-overlap quadrature."""
import argparse,json
from pathlib import Path
import numpy as np
from SecVI_Fig4_smooth_q1.q1_smooth_correlator import CASES,block_svd_data,points_for,pv_log,slater_ratio
from SecVI_Fig4_smooth_q1.q1_smooth_aps import single_mode
CHARGES=((3,1),(4,1),(5,-1))

def omega_phase(q, amplitude_phi, amplitude_phi2, amplitude_chi, nx=8192):
    """Calculate arg det <f_a|exp(q phi-i q chi)|f_b> by direct integration.

    For x-only profiles the y integral makes the reference overlap diagonal.
    The normalized Landau zero-mode density follows from the Gaussian sum.
    This does not use the finite-dimensional Weyl matrix or its zero vectors.
    """
    x = (np.arange(nx) + 0.5) / nx
    phi = amplitude_phi * np.cos(2 * np.pi * x)
    phi += amplitude_phi2 * np.cos(4 * np.pi * x)
    chi = amplitude_chi * np.cos(2 * np.pi * x)
    dressing = np.exp(q * phi - 1j * q * chi)
    diagonal = []
    for a in range(q):
        prob = np.zeros_like(x)
        for shift in range(-6, 7):
            y = x + shift + (a + 0.5) / q
            prob += np.sqrt(2 * q) * np.exp(-2 * np.pi * q * y * y)
        diagonal.append(np.mean(prob * dressing))
    return float(np.angle(np.prod(diagonal)))

def fresh_magnitude(amplitude_phi, amplitude_phi2, amplitude_chi,
                    energy, mass=24, seed=71):
    phik, chik, KX, KY = single_mode(amplitude_phi, amplitude_chi,
                                     phi2=amplitude_phi2)
    pv_parts = {}
    slater_parts = {}
    for q, _ in CHARGES:
        if energy % q:
            raise ValueError("Landau energy must be divisible by each charge")
        n = energy // q
        blocks = block_svd_data(q, n, phik, chik, KX, KY)
        pv_parts[q] = pv_log(blocks, mass)
        slater_parts[q] = slater_ratio(blocks, q, n, points_for(q, seed))["logmag"]
    log_num = sum(pv_parts.values()) + sum(slater_parts.values())
    integral = 2 * np.pi**2 * (amplitude_phi**2 + 4*amplitude_phi2**2)
    log_exact = -50/(4*np.pi) * integral
    for q, _ in CHARGES:
        x, _ = points_for(q, seed)
        log_exact += q * np.sum(amplitude_phi * np.cos(2*np.pi*x)
                               +amplitude_phi2 * np.cos(4*np.pi*x))
    return {"log_num": float(log_num), "log_exact": float(log_exact),
            "percentage_error": float(100 * np.expm1(log_num-log_exact)),
            "pv_by_charge": {str(q):pv_parts[q] for q, _ in CHARGES},
            "slater_by_charge": {str(q):slater_parts[q] for q, _ in CHARGES}}

def main():
    parser=argparse.ArgumentParser();parser.add_argument('--energies',nargs='+',type=int,default=[240,360,480,600]);parser.add_argument('--output',default='q1_gauge_recomputed.json');a=parser.parse_args()
    out={'cases':{},'pure_gauge':{},'pure_gauge_amplitude_scan':{}}
    for case,(phi1,phi2,chi) in CASES.items():
        out['cases'][case]={'omega_arg_by_charge':{str(q):omega_phase(q,phi1,phi2,chi) for q,_ in CHARGES},'chi0':{str(E):fresh_magnitude(phi1,phi2,0,E) for E in a.energies}}
    out['pure_gauge']={str(E):fresh_magnitude(0,0,.025,E) for E in a.energies}
    out['pure_gauge_amplitude_scan']={str(c):fresh_magnitude(0,0,c,max(a.energies)) for c in (.0125,.025,.05)}
    Path(a.output).write_text(json.dumps(out,indent=2)+'\n')
if __name__=='__main__':main()


==> anc/SecVI_Fig4_smooth_q1/q1_smooth_aps.py <==
#!/usr/bin/env python3
"""Q=1 cylinder eta for a single spatial Fourier harmonic, using exact blocks.

The x-dependent connection preserves the magnetic guiding-center index.
Each charge-q 3D operator therefore splits into q independent blocks with
one boundary zero mode. This is a symmetry reduction of the SAME generalized
APS finite-dimensional problem, not an approximation to its spectrum.
"""
import argparse
import json
import time
from pathlib import Path

import numpy as np
import scipy.linalg as la
from numpy.polynomial import legendre as L
from scipy.special import erfc

from common.q1_cylinder import (
    rectangular_weyl, boundary_data, transverse_B, endpoint_domain_basis,
    cylinder_matrices_closed, smooth_interpolation, projected_cylinder,
)
from common.q1_landau_matrices import (phi_at, flux_sector_links,
                               truncated_plaquette_flux)


def single_mode(amplitude_phi,amplitude_chi,kcut=1,phi2=0.):
    """x-only harmonic(s): phi=a*cos(2pi x)+b*cos(4pi x), chi=c*cos(2pi x).

    The original single-mode benchmark is recovered exactly when phi2=0.
    Both harmonics preserve the magnetic guiding-center blocks.
    """
    if phi2:
        kcut=max(kcut,2)
    ks=np.arange(-kcut,kcut+1)
    KX,KY=np.meshgrid(ks,ks,indexing='ij')
    phik=np.zeros(KX.shape,complex)
    chik=phik.copy()
    for k in (-1,1):
        phik[(KX==k)&(KY==0)]=amplitude_phi/2
        chik[(KX==k)&(KY==0)]=amplitude_chi/2
    if phi2:
        for k in (-2,2):
            phik[(KX==k)&(KY==0)]=phi2/2
    return phik,chik,KX,KY


def time_matrices(p):
    x,w=L.leggauss(3*p)
    P=np.array([np.sqrt(2*j+1)*L.legval(x,np.eye(p)[j])
                for j in range(p)])
    dP=np.array([2*np.sqrt(2*j+1)*L.legval(x,L.legder(np.eye(p)[j]))
                 for j in range(p)])
    s=smooth_interpolation((x+1)/2)
    return P,dP,w,s


def eta_block(D0,D1,p,delta,time_data,theta):
    """Return eta(delta) and a heat-cutoff scan for one one-zero-mode block."""
    end0=boundary_data(D0)
    end1=boundary_data(D1)
    z0=end0['zero'];z1=end1['zero']
    assert z0.shape[1]==1
    polar,_=la.polar(z1.conj().T@z0)
    z1=z1@polar
    Uzero=np.array([[np.exp(1j*theta)]])
    Z=endpoint_domain_basis(p,end0['minus'],end1['plus'],z0,z1,Uzero)
    P,dP,w,s=time_data
    gamma=end0['Gamma']
    B0=transverse_B(D0);B1=transverse_B(D1)
    H,Q=cylinder_matrices_closed(P,dP,w,s,gamma,B0,B1)
    HP=Z.conj().T@H@Z
    QP=Z.conj().T@Q@Z
    herm=float(np.max(np.abs(HP-HP.conj().T)))
    HP=(HP+HP.conj().T)/2
    QP=(QP+QP.conj().T)/2
    eig,V=la.eigh(QP,check_finite=False)
    assert eig.min()>-1e-7,eig.min()
    eig=np.maximum(eig,1e-25)
    signed=np.einsum('ij,ij->j',V.conj(),HP@V).real/np.sqrt(eig)
    scan={f'{f:g}':float(np.sum(signed*erfc(np.sqrt(delta*f*eig))))
          for f in (.25,.5,1.,2.,4.)}
    return dict(eta=scan['1'],scan=scan,
                hermiticity_error=herm,minimum_quadratic_eigenvalue=float(eig.min()),
                basis_dimension=(p-1)*(D0.shape[0]+D0.shape[1]))


def charge_eta(q,n,p,delta,phik,chik,KX,KY,theta,reflection=False):
    """Sum one-zero-mode eta contributions from all q guiding centers."""
    D0=rectangular_weyl(q,n,np.zeros_like(phik),KX,KY)
    D1=rectangular_weyl(q,n,phik,KX,KY,chik)
    time_data=time_matrices(p)
    dim0=q*n;dim1=q*(n+1)
    # The x-only Fourier harmonic preserves each guiding-center subspace.
    diagonal_mask=np.zeros(D0.shape,bool)
    for a in range(q):
        diagonal_mask[a*n:(a+1)*n,a*(n+1):(a+1)*(n+1)]=True
    assert np.max(abs(D1[~diagonal_mask]),initial=0.)<1e-12
    refscan=None
    total={k:0. for k in ('0.25','0.5','1','2','4')}
    max_herm=0.
    elapsed=time.monotonic()
    blocks=[None]*q
    # For real even x-only cosine profiles, center a and q-1-a give the
    # same eta. This exact discrete reflection was verified against all
    # guiding-center blocks at smaller cutoffs before its use at large n.
    for a in range((q+1)//2 if reflection else q):
        rows=slice(a*n,(a+1)*n)
        cols=slice(a*(n+1),(a+1)*(n+1))
        ref=D0[rows,cols]
        target=D1[rows,cols]
        if refscan is None:
            refscan=eta_block(ref,ref,p,delta,time_data,theta)['scan']
        result=eta_block(ref,target,p,delta,time_data,theta)
        max_herm=max(max_herm,result['hermiticity_error'])
        weight=(2 if reflection and a!=q-1-a else 1)
        for k in total:
            total[k]+=weight*(result['scan'][k]-refscan[k])
        blocks[a]=result['eta']-refscan['1']
        if reflection:
            blocks[q-1-a]=blocks[a]
    return dict(q=q,n=n,qn=q*n,p=p,delta_eta=total['1'],
                delta_scan=total,blocks=blocks,max_hermiticity_error=max_herm,
                elapsed_seconds=time.monotonic()-elapsed)


def check_dense(q,n,p,delta,phik,chik,KX,KY,theta,block_result):
    """The block result must equal the original full generalized APS solver."""
    r0=projected_cylinder(q,n,p,delta,0.,phik,KX,KY,
                          theta=theta,gaugek=chik,gauge_apply='target')
    r1=projected_cylinder(q,n,p,delta,1.,phik,KX,KY,
                          theta=theta,gaugek=chik,gauge_apply='target')
    return dict(full_delta_eta=r1['eta']-r0['eta'],
                difference=block_result['delta_eta']-(r1['eta']-r0['eta']))


def main(args):
    phik,chik,KX,KY=single_mode(args.phi,args.chi,phi2=args.phi2)
    gauss=float(np.sum(4*np.pi**2*(KX*KX+KY*KY)*np.abs(phik)**2))
    links=flux_sector_links(phik,KX,KY,6,Q=1)
    target_cell_flux=truncated_plaquette_flux(phik,KX,KY,6)
    error=float(np.max(abs(links[2]-(2*np.pi/36+target_cell_flux))))
    assert error<1e-11
    all_rows={}
    for q,n in zip(args.charges,args.levels):
        result=charge_eta(q,n,args.p,args.delta,phik,chik,KX,KY,args.theta,
                          reflection=args.reflection)
        if args.check_dense:
            result['dense_check']=check_dense(q,n,args.p,args.delta,phik,chik,
                                              KX,KY,args.theta,result)
        all_rows[str(q)]=result
        print(f'q={q}, n={n} (q*n={q*n}): relative eta={result["delta_eta"]:+.9f}, '
              f'blocks={result["blocks"]}, '
              f'elapsed={result["elapsed_seconds"]:.1f}s',flush=True)
        if args.check_dense:
            print('  full-matrix cross-check:',result['dense_check'],flush=True)
    if set(args.charges)=={3,4,5}:
        total=sum((1 if q<5 else -1)*all_rows[str(q)]['delta_eta'] for q in (3,4,5))
        print(f'3450 relative eta={total:+.9f}, phase={-np.pi*total:+.9f} rad',flush=True)
    if args.json:
        payload={'parameters':vars(args),'gauss':gauss,
                 'link_plaquette_error':error,'results':all_rows}
        Path(args.json).write_text(json.dumps(payload,indent=2)+'\n')


if __name__=='__main__':
    parser=argparse.ArgumentParser()
    parser.add_argument('--phi',type=float,default=.025)
    parser.add_argument('--phi2',type=float,default=0.,
                        help='second transverse harmonic cos(4pi x)')
    parser.add_argument('--chi',type=float,default=.025)
    parser.add_argument('--charges',type=int,nargs='+',default=[3,4,5])
    parser.add_argument('--levels',type=int,nargs='+',default=[8,6,5])
    parser.add_argument('--p',type=int,default=18)
    parser.add_argument('--delta',type=float,default=.003)
    parser.add_argument('--theta',type=float,default=.37*np.pi)
    parser.add_argument('--check-dense',action='store_true')
    parser.add_argument('--reflection',action='store_true',
                        help='use exact x-cosine guiding-center reflection symmetry')
    parser.add_argument('--json',default='')
    args=parser.parse_args()
    if len(args.charges)!=len(args.levels):
        parser.error('charges and levels must have same length')
    main(args)


==> anc/SecVI_Fig4_smooth_q1/q1_smooth_correlator.py <==
#!/usr/bin/env python3
"""Q=1 final checks: insertion positions and common Landau *energy* cutoff.

This diagnostic uses the same index-preserving Landau regulator as the
previous Q=1 calculations, but diagonalizes its exact x-dependent magnetic
guiding-center blocks separately.  The 3D relative eta is read from existing
independent generalized-APS calculations.  No fitted parameter enters the
continuum insertion-position benchmark.
"""
import argparse
import json
import time
from pathlib import Path

import numpy as np
import scipy.linalg as la

from common.q1_cylinder import rectangular_weyl
from SecVI_Fig4_smooth_q1.q1_smooth_aps import single_mode
from common.q1_landau_matrices import evaluate, phi_at


CHARGES = ((3, 1), (4, 1), (5, -1))
CASES = {"O": (0.025, 0.0, 0.025),
         "A": (0.040, 0.0, 0.025),
         "B": (0.025, 0.004, 0.025)}


def phase_wrap(x):
    return float(np.angle(np.exp(1j * x)))


def points_for(q, seed):
    rng = np.random.default_rng(seed + q)
    return rng.uniform(0, 1, q), rng.uniform(0, 1, q)


def block_svd_data(q, n, phik, chik, KX, KY):
    """Separate magnetic blocks exactly; no full (q*n)-dimensional SVD."""
    D0 = rectangular_weyl(q, n, np.zeros_like(phik), KX, KY)
    D1 = rectangular_weyl(q, n, phik, KX, KY, chik)
    mask = np.zeros(D0.shape, bool)
    for a in range(q):
        mask[a*n:(a+1)*n, a*(n+1):(a+1)*(n+1)] = True
    offdiag = max(float(np.max(abs(D0[~mask]), initial=0.0)),
                  float(np.max(abs(D1[~mask]), initial=0.0)))
    if offdiag > 1e-11:
        raise ValueError(f"Guiding-center coupling unexpectedly nonzero: {offdiag}")
    z0, z1, sv0, sv1 = [], [], [], []
    for a in range(q):
        rows = slice(a*n, (a+1)*n)
        cols = slice(a*(n+1), (a+1)*(n+1))
        _, s0, vh0 = la.svd(D0[rows, cols], full_matrices=True,
                            check_finite=False, lapack_driver="gesdd")
        _, s1, vh1 = la.svd(D1[rows, cols], full_matrices=True,
                            check_finite=False, lapack_driver="gesdd")
        ref = vh0.conj().T[:, -1]
        target = vh1.conj().T[:, -1]
        overlap = np.vdot(target, ref)
        if abs(overlap) < 1e-8:
            raise ValueError("Vanishing reference/target zero-mode overlap")
        target = target * overlap / abs(overlap)
        z0.append(ref)
        z1.append(target)
        sv0.extend(s0)
        sv1.extend(s1)
    return {
        "z0": z0, "z1": z1,
        "sv0": np.asarray(sv0), "sv1": np.asarray(sv1),
        "off_block_residual": offdiag,
        "smallest_nonzero_singular": float(min(sv1)),
    }


def pv_log(data, M):
    a, b = data["sv0"], data["sv1"]
    return float(0.5 * np.sum(np.log(b*b)-np.log(b*b+M*M)
                              -np.log(a*a)+np.log(a*a+M*M)))


def slater_ratio(data, q, n, points):
    """Return complex ratio of Slater determinants at arbitrary positions."""
    xs, ys = points
    S0 = np.zeros((q, q), complex)
    S1 = np.zeros((q, q), complex)
    for a in range(q):
        c0 = np.zeros((q, n+1), complex)
        c1 = np.zeros((q, n+1), complex)
        c0[a, :] = data["z0"][a]
        c1[a, :] = data["z1"][a]
        S0[a, :] = evaluate(c0, q, xs, ys)
        S1[a, :] = evaluate(c1, q, xs, ys)
    sign0, log0 = np.linalg.slogdet(S0)
    sign1, log1 = np.linalg.slogdet(S1)
    if not np.isfinite(log0) or not np.isfinite(log1):
        raise ValueError("A Slater determinant vanished at an insertion set")
    return {
        "logmag": float(log1-log0),
        "phase": float(np.angle(sign1/sign0)),
        "reference_condition": float(np.linalg.cond(S0)),
        "target_condition": float(np.linalg.cond(S1)),
    }


def run(args):
    report = {
        "description": "Index-preserving Q=1 Landau 12-point benchmark",
        "common_energy_unit": "Lambda^2/(4*pi) = q * nlevel",
        "parameters": vars(args), "cases": {},
    }
    archive = json.loads((Path(__file__).resolve().parent.parent / "SecVI_Fig4_smooth_q1/data/q1_smooth_correlators.json").read_text())
    data_dir = Path(__file__).resolve().parent / "data"
    eta_records = json.loads((data_dir / "q1_smooth_eta_by_charge.json").read_text())
    if args.reverse_chi and (args.cases != ["B"] or args.aps_p != 18):
        raise ValueError("The archived opposite-chi APS record is for B at p=18.")
    for case in args.cases:
        phi1, phi2, chi = CASES[case]
        if args.reverse_chi:
            chi = -chi
        saved = archive["cases"][case]
        phik, chik, KX, KY = single_mode(phi1, chi, phi2=phi2)
        gauss = float(np.sum(4*np.pi**2*(KX*KX+KY*KY)*abs(phik)**2))
        assert abs(gauss-saved["gauss"]) < 1e-12
        if args.reverse_chi:
            rec = json.loads((data_dir / "q1_gauge_reversal.json").read_text())["corrected_APS_E120_p18"]["charges"]
        else:
            rec = eta_records[f"{case}_E120_p{args.aps_p}"]["by_charge"]
        eta = sum(sign*rec[str(q)]["delta_scan"]["1"] for q, sign in CHARGES)
        eta_phase = -np.pi*eta
        previous = saved["energy_cutoffs"]["600"]["pv_log_by_charge"]
        result = {
            "field": {"phi1": phi1, "phi2": phi2, "chi": chi},
            "reference_2d": "SecVI_Fig4_smooth_q1/data/q1_smooth_correlators.json", "reference_eta": "q1_gauge_reversal.json" if args.reverse_chi else "q1_smooth_eta_by_charge.json",
            "gauss": gauss, "eta_phase": eta_phase, "eta_combination": eta,
            "eta_common_energy": 120, "eta_p": args.aps_p, "eta_delta": .00075,
            "energy_cutoffs": {},
        }
        for energy in args.energies:
            if any(energy % q for q, _ in CHARGES):
                raise ValueError("Common energy must be a multiple of 3,4,5 (60)")
            start = time.monotonic()
            charge_data = {}
            for q, sgn in CHARGES:
                n = energy//q
                computed = block_svd_data(q, n, phik, chik, KX, KY)
                pv = {str(M): pv_log(computed, M) for M in args.masses}
                analytic_pv = previous[str(q)]["analytic_M_infinite"]
                charge_data[q] = {
                    "n": n, "data": computed,
                    "pv": pv, "analytic_pv_log_M_infinite": analytic_pv,
                    "pv_log_error_M24": pv.get("24.0", float("nan")) - analytic_pv,
                }
            pv_sum = {str(M): sum(charge_data[q]["pv"][str(M)] for q, _ in CHARGES)
                      for M in args.masses}
            pos_results = {}
            for seed in args.seeds:
                slater_log = slater_phase = exact_log = exact_phase = 0.0
                diagnostics = {}
                for q, sgn in CHARGES:
                    xs, ys = points_for(q, seed)
                    datum = charge_data[q]
                    sl = slater_ratio(datum["data"], q, datum["n"], (xs, ys))
                    assert max(sl["reference_condition"], sl["target_condition"]) < 1e10
                    dressing = float(q*np.sum(phi_at(phik, KX, KY, xs, ys)))
                    local_phase = float(-q*np.sum(phi_at(chik, KX, KY, xs, ys)))
                    slater_log += sl["logmag"]
                    slater_phase += sgn*sl["phase"]
                    exact_log += dressing-q*q*gauss/(4*np.pi)
                    exact_phase += sgn*local_phase
                    diagnostics[str(q)] = {
                        "points": [[float(x), float(y)] for x,y in zip(xs,ys)],
                        "slater_log": sl["logmag"], "slater_phase": sl["phase"],
                        "analytic_dressing_log": dressing,
                        "analytic_local_phase": local_phase,
                        "condition_reference": sl["reference_condition"],
                        "condition_target": sl["target_condition"],
                    }
                analytic_mag = float(np.exp(exact_log))
                numerical_mag = float(np.exp(slater_log+pv_sum[str(args.main_mass)]))
                predicted_slater_phase = phase_wrap(slater_phase)
                exact_phase = phase_wrap(exact_phase)
                with_eta_phase = phase_wrap(slater_phase+eta_phase)
                analytic_pv_sum = sum(charge_data[q]["analytic_pv_log_M_infinite"] for q,_ in CHARGES)
                full_mod_log_error = slater_log+pv_sum[str(args.main_mass)]-exact_log
                pos_results[str(seed)] = {
                    "exact_log_magnitude": exact_log, "numeric_log_magnitude": slater_log+pv_sum[str(args.main_mass)],
                    "exact_magnitude": analytic_mag, "numeric_magnitude": numerical_mag,
                    "relative_magnitude_error": float(np.expm1(full_mod_log_error)),
                    "exact_phase": exact_phase,
                    "slater_only_phase": predicted_slater_phase,
                    "slater_only_phase_error": phase_wrap(slater_phase-exact_phase),
                    "with_eta_phase": with_eta_phase,
                    "with_eta_phase_error": phase_wrap(with_eta_phase-exact_phase),
                    "complex_relative_error": float(abs(np.exp(full_mod_log_error+1j*(with_eta_phase-exact_phase))-1)),
                    "analytic_pv_combined": analytic_pv_sum,
                    "species": diagnostics,
                }
            result["energy_cutoffs"][str(energy)] = {
                "n_by_charge": {str(q): charge_data[q]["n"] for q,_ in CHARGES},
                "pv_log_by_charge": {
                    str(q): {"finite_M": charge_data[q]["pv"],
                             "analytic_M_infinite": charge_data[q]["analytic_pv_log_M_infinite"]}
                    for q,_ in CHARGES},
                "pv_log_charged_sum": pv_sum,
                "insertion_sets": pos_results,
                "max_off_block_residual": max(charge_data[q]["data"]["off_block_residual"] for q,_ in CHARGES),
                "min_nonzero_singular_by_charge": {
                    str(q): charge_data[q]["data"]["smallest_nonzero_singular"] for q,_ in CHARGES},
                "elapsed_seconds": float(time.monotonic()-start),
            }
            for seed in args.seeds:
                row = pos_results[str(seed)]
                print(f"case={case} E={energy} n={[charge_data[q]['n'] for q,_ in CHARGES]} "
                      f"seed={seed} |R|error={100*row['relative_magnitude_error']:+.4f}% "
                      f"phase:no_eta={row['slater_only_phase_error']:+.7f} "
                      f"with_eta={row['with_eta_phase_error']:+.7f} rad", flush=True)
            print(f"case={case} E={energy} elapsed={time.monotonic()-start:.1f}s", flush=True)
        report["cases"][case] = result
    Path(args.json).write_text(json.dumps(report, indent=2)+"\n")


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--cases", nargs="+", choices=sorted(CASES), default=["O","A","B"])
    parser.add_argument("--energies", type=int, nargs="+", default=[240, 360, 480, 600])
    parser.add_argument("--seeds", type=int, nargs="+", default=[71, 89, 137, 223])
    parser.add_argument("--masses", type=float, nargs="+", default=[16.,24.,32.])
    parser.add_argument("--main-mass", type=float, default=24.)
    parser.add_argument("--aps-p", type=int, choices=[18,24], default=24)
    parser.add_argument("--reverse-chi", action="store_true", help="Opposite gauge function for B; use --aps-p 18")
    parser.add_argument("--json", default="q1_smooth_recomputed.json")
    run(parser.parse_args())


==> anc/SecV_Fig3_induced_mass/data/mass_analytic_references.json <==
{
  "full_norm": 2.6102879181607146,
  "full_mass": 2.8209479177387817,
  "background": "U_y(n)=exp(it cos(2pi n_x/3)) with smooth width d=0.05",
  "rows": [
    {
      "kcut": 4,
      "norm": 2.597533163553554,
      "mass_analytic_truncated": 2.8140474223657637
    },
    {
      "kcut": 6,
      "norm": 2.607606933335011,
      "mass_analytic_truncated": 2.8194988704047885
    },
    {
      "kcut": 8,
      "norm": 2.6081664560345184,
      "mass_analytic_truncated": 2.8198013487004743
    },
    {
      "kcut": 10,
      "norm": 2.609502715662887,
      "mass_analytic_truncated": 2.820523600188222
    },
    {
      "kcut": 12,
      "norm": 2.6099000822371834,
      "mass_analytic_truncated": 2.8207383420871284
    },
    {
      "kcut": 14,
      "norm": 2.610003200982628,
      "mass_analytic_truncated": 2.8207940660836095
    },
    {
      "kcut": 16,
      "norm": 2.6101452611575806,
      "mass_analytic_truncated": 2.8208708317070745
    },
    {
      "kcut": 20,
      "norm": 2.610211767754627,
      "mass_analytic_truncated": 2.8209067694243113
    }
  ]
}


==> anc/SecV_Fig3_induced_mass/data/mass_extrapolations.json <==
{
  "4": {
    "parameters": {
      "kcut": 4,
      "Ks": "40,60,80,100,140,180,220",
      "Ms": "8,12,16,24,32,48,64",
      "norm_kmax": 128,
      "direct_Ks": "",
      "direct_Ms": "16,32",
      "amplitudes": "0.02,0.05",
      "prefix": "L3_3450_schwinger_mass_kcut4_20261108"
    },
    "direction_plaquette_angles_over_t": [
      -1.5,
      -1.5,
      -1.5,
      0.0,
      0.0,
      0.0,
      1.5,
      1.5,
      1.5
    ],
    "interpolation": "smooth cell-local U(1), collar=0.05, Q=0, torons=0",
    "spin_structure": "anti-periodic x and y, inherited from spectral code",
    "geometry": {
      "norm_A_transverse_squared_over_t_squared": 2.6102879181607146,
      "norm_at_lower_kmax": 2.610287914238874,
      "pure_Wilson_action_quadratic_coefficient_per_beta": 6.75
    },
    "independent_PV_spectral_result": {
      "minus_log_modulus_quadratic_coefficient": 10.334956736486797,
      "alternative_K_fit": 10.335095413977884,
      "alternative_M_fit": 10.334932301792152,
      "vacuum_polarization_c": 7.9186335458113835,
      "induced_mass_over_e": 2.814006671245003
    },
    "analytic_benchmark_after_prediction": {
      "quadratic_coefficient": 10.386005626708263,
      "vacuum_polarization_25_over_pi": 7.957747154594767,
      "induced_mass_over_e": 2.8209479177387817,
      "relative_mass_error": -0.0024606078155964273
    },
    "K_to_infinity_at_each_M": [
      9.166401088091531,
      9.765862561613172,
      10.000557717124877,
      10.181038397584256,
      10.247291237449543,
      10.29568676516542,
      10.312766982020142
    ],
    "finite_amplitude_direct_eigenvalue_checks": [],
    "elapsed_seconds": 8.125244896999902,
    "limitations": "K and M are polynomially extrapolated, no certified error bound. Nonflat Fourier tail is truncated at kcut for the PV Hessian. This is an induced polarization mass, not an independently measured pole from infinite-volume gauge correlations. APS eta phase was not computed in this measurement."
  },
  "6": {
    "parameters": {
      "kcut": 6,
      "Ks": "40,60,80,100,140,180,220",
      "Ms": "8,12,16,24,32,48,64",
      "norm_kmax": 128,
      "direct_Ks": "",
      "direct_Ms": "16,32",
      "amplitudes": "0.02,0.05",
      "prefix": "L3_3450_schwinger_mass_kcut6_20261108"
    },
    "direction_plaquette_angles_over_t": [
      -1.5,
      -1.5,
      -1.5,
      0.0,
      0.0,
      0.0,
      1.5,
      1.5,
      1.5
    ],
    "interpolation": "smooth cell-local U(1), collar=0.05, Q=0, torons=0",
    "spin_structure": "anti-periodic x and y, inherited from spectral code",
    "geometry": {
      "norm_A_transverse_squared_over_t_squared": 2.6102879181607146,
      "norm_at_lower_kmax": 2.610287914238874,
      "pure_Wilson_action_quadratic_coefficient_per_beta": 6.75
    },
    "independent_PV_spectral_result": {
      "minus_log_modulus_quadratic_coefficient": 10.374908820212548,
      "alternative_K_fit": 10.375048067394971,
      "alternative_M_fit": 10.374656859117211,
      "vacuum_polarization_c": 7.949244792523127,
      "induced_mass_over_e": 2.819440510548702
    },
    "analytic_benchmark_after_prediction": {
      "quadratic_coefficient": 10.386005626708263,
      "vacuum_polarization_25_over_pi": 7.957747154594767,
      "induced_mass_over_e": 2.8209479177387817,
      "relative_mass_error": -0.0005343619357878193
    },
    "K_to_infinity_at_each_M": [
      9.178331265273798,
      9.784412783900937,
      10.024248360995722,
      10.211260137424302,
      10.281012870676362,
      10.332601833425368,
      10.350987392087125
    ],
    "finite_amplitude_direct_eigenvalue_checks": [],
    "elapsed_seconds": 10.057006926000213,
    "limitations": "K and M are polynomially extrapolated, no certified error bound. Nonflat Fourier tail is truncated at kcut for the PV Hessian. This is an induced polarization mass, not an independently measured pole from infinite-volume gauge correlations. APS eta phase was not computed in this measurement."
  },
  "8": {
    "parameters": {
      "kcut": 8,
      "Ks": "40,60,80,100,140,180,220",
      "Ms": "8,12,16,24,32,48,64",
      "norm_kmax": 128,
      "direct_Ks": "",
      "direct_Ms": "16,32",
      "amplitudes": "0.02,0.05",
      "prefix": "L3_3450_schwinger_mass_kcut8_common_20261108"
    },
    "direction_plaquette_angles_over_t": [
      -1.5,
      -1.5,
      -1.5,
      0.0,
      0.0,
      0.0,
      1.5,
      1.5,
      1.5
    ],
    "interpolation": "smooth cell-local U(1), collar=0.05, Q=0, torons=0",
    "spin_structure": "anti-periodic x and y, inherited from spectral code",
    "geometry": {
      "norm_A_transverse_squared_over_t_squared": 2.6102879181607146,
      "norm_at_lower_kmax": 2.610287914238874,
      "pure_Wilson_action_quadratic_coefficient_per_beta": 6.75
    },
    "independent_PV_spectral_result": {
      "minus_log_modulus_quadratic_coefficient": 10.377099065553356,
      "alternative_K_fit": 10.377238356952546,
      "alternative_M_fit": 10.37680348817956,
      "vacuum_polarization_c": 7.9509229563192125,
      "induced_mass_over_e": 2.8197381006609836
    },
    "analytic_benchmark_after_prediction": {
      "quadratic_coefficient": 10.386005626708263,
      "vacuum_polarization_25_over_pi": 7.957747154594767,
      "induced_mass_over_e": 2.8209479177387817,
      "relative_mass_error": -0.0004288689876869034
    },
    "K_to_infinity_at_each_M": [
      9.17872747815612,
      9.785086921051136,
      10.02517978471984,
      10.21259460215939,
      10.28261340501226,
      10.334488527208064,
      10.353006262272284
    ],
    "finite_amplitude_direct_eigenvalue_checks": [],
    "elapsed_seconds": 14.739665967999827,
    "limitations": "K and M are polynomially extrapolated, no certified error bound. Nonflat Fourier tail is truncated at kcut for the PV Hessian. This is an induced polarization mass, not an independently measured pole from infinite-volume gauge correlations. APS eta phase was not computed in this measurement."
  },
  "10": {
    "parameters": {
      "kcut": 10,
      "Ks": "40,60,80,100,140,180,220",
      "Ms": "8,12,16,24,32,48,64",
      "norm_kmax": 128,
      "direct_Ks": "",
      "direct_Ms": "16,32",
      "amplitudes": "0.02,0.05",
      "prefix": "L3_3450_schwinger_mass_kcut10_20261108"
    },
    "direction_plaquette_angles_over_t": [
      -1.5,
      -1.5,
      -1.5,
      0.0,
      0.0,
      0.0,
      1.5,
      1.5,
      1.5
    ],
    "interpolation": "smooth cell-local U(1), collar=0.05, Q=0, torons=0",
    "spin_structure": "anti-periodic x and y, inherited from spectral code",
    "geometry": {
      "norm_A_transverse_squared_over_t_squared": 2.6102879181607146,
      "norm_at_lower_kmax": 2.610287914238874,
      "pure_Wilson_action_quadratic_coefficient_per_beta": 6.75
    },
    "independent_PV_spectral_result": {
      "minus_log_modulus_quadratic_coefficient": 10.38227065603191,
      "alternative_K_fit": 10.382410026871833,
      "alternative_M_fit": 10.38182689699873,
      "vacuum_polarization_c": 7.954885423786938,
      "induced_mass_over_e": 2.8204406435496807
    },
    "analytic_benchmark_after_prediction": {
      "quadratic_coefficient": 10.386005626708263,
      "vacuum_polarization_25_over_pi": 7.957747154594767,
      "induced_mass_over_e": 2.8209479177387817,
      "relative_mass_error": -0.00017982401798743997
    },
    "K_to_infinity_at_each_M": [
      9.179508529762737,
      9.786447856624658,
      10.02710357722975,
      10.215460212088779,
      10.286149384661227,
      10.33879860424015,
      10.357695671591394
    ],
    "finite_amplitude_direct_eigenvalue_checks": [],
    "elapsed_seconds": 22.61550288799981,
    "limitations": "K and M are polynomially extrapolated, no certified error bound. Nonflat Fourier tail is truncated at kcut for the PV Hessian. This is an induced polarization mass, not an independently measured pole from infinite-volume gauge correlations. APS eta phase was not computed in this measurement."
  },
  "12": {
    "parameters": {
      "kcut": 12,
      "Ks": "40,60,80,100,140,180,220",
      "Ms": "8,12,16,24,32,48,64",
      "norm_kmax": 128,
      "direct_Ks": "",
      "direct_Ms": "16,32",
      "amplitudes": "0.02,0.05",
      "prefix": "L3_3450_schwinger_mass_kcut12_20261106"
    },
    "direction_plaquette_angles_over_t": [
      -1.5,
      -1.5,
      -1.5,
      0.0,
      0.0,
      0.0,
      1.5,
      1.5,
      1.5
    ],
    "interpolation": "smooth cell-local U(1), collar=0.05, Q=0, torons=0",
    "spin_structure": "anti-periodic x and y, inherited from spectral code",
    "geometry": {
      "norm_A_transverse_squared_over_t_squared": 2.6102879181607146,
      "norm_at_lower_kmax": 2.610287914238874,
      "pure_Wilson_action_quadratic_coefficient_per_beta": 6.75
    },
    "independent_PV_spectral_result": {
      "minus_log_modulus_quadratic_coefficient": 10.383745468980036,
      "alternative_K_fit": 10.38388487131197,
      "alternative_M_fit": 10.383226317117385,
      "vacuum_polarization_c": 7.956015423997156,
      "induced_mass_over_e": 2.82064095978151
    },
    "analytic_benchmark_after_prediction": {
      "quadratic_coefficient": 10.386005626708263,
      "vacuum_polarization_25_over_pi": 7.957747154594767,
      "induced_mass_over_e": 2.8209479177387817,
      "relative_mass_error": -0.00010881376268656595
    },
    "K_to_infinity_at_each_M": [
      9.179664960829921,
      9.78673117095767,
      10.027519683233841,
      10.216124918651863,
      10.287017196114476,
      10.339938209167393,
      10.358987594807525
    ],
    "finite_amplitude_direct_eigenvalue_checks": [],
    "elapsed_seconds": 27.267856567999843,
    "limitations": "K and M are polynomially extrapolated, no certified error bound. Nonflat Fourier tail is truncated at kcut for the PV Hessian. This is an induced polarization mass, not an independently measured pole from infinite-volume gauge correlations. APS eta phase was not computed in this measurement."
  },
  "14": {
    "parameters": {
      "kcut": 14,
      "Ks": "40,60,80,100,140,180,220",
      "Ms": "8,12,16,24,32,48,64",
      "norm_kmax": 128,
      "direct_Ks": "",
      "direct_Ms": "16,32",
      "amplitudes": "0.02,0.05",
      "prefix": "L3_3450_schwinger_mass_kcut14_20261108"
    },
    "direction_plaquette_angles_over_t": [
      -1.5,
      -1.5,
      -1.5,
      0.0,
      0.0,
      0.0,
      1.5,
      1.5,
      1.5
    ],
    "interpolation": "smooth cell-local U(1), collar=0.05, Q=0, torons=0",
    "spin_structure": "anti-periodic x and y, inherited from spectral code",
    "geometry": {
      "norm_A_transverse_squared_over_t_squared": 2.6102879181607146,
      "norm_at_lower_kmax": 2.610287914238874,
      "pure_Wilson_action_quadratic_coefficient_per_beta": 6.75
    },
    "independent_PV_spectral_result": {
      "minus_log_modulus_quadratic_coefficient": 10.384119916915292,
      "alternative_K_fit": 10.38425933019391,
      "alternative_M_fit": 10.383578422478639,
      "vacuum_polarization_c": 7.956302325631762,
      "induced_mass_over_e": 2.8206918168477326
    },
    "analytic_benchmark_after_prediction": {
      "quadratic_coefficient": 10.386005626708263,
      "vacuum_polarization_25_over_pi": 7.957747154594767,
      "induced_mass_over_e": 2.8209479177387817,
      "relative_mass_error": -9.0785402112048e-05
    },
    "K_to_infinity_at_each_M": [
      9.179700441317806,
      9.786796115694667,
      10.027616090406186,
      10.216282105820932,
      10.28722610682837,
      10.34021978699855,
      10.359311914769608
    ],
    "finite_amplitude_direct_eigenvalue_checks": [],
    "elapsed_seconds": 40.27868500900013,
    "limitations": "K and M are polynomially extrapolated, no certified error bound. Nonflat Fourier tail is truncated at kcut for the PV Hessian. This is an induced polarization mass, not an independently measured pole from infinite-volume gauge correlations. APS eta phase was not computed in this measurement."
  },
  "16": {
    "parameters": {
      "kcut": 16,
      "Ks": "40,60,80,100,140,180,220",
      "Ms": "8,12,16,24,32,48,64",
      "norm_kmax": 128,
      "direct_Ks": "",
      "direct_Ms": "16,32",
      "amplitudes": "0.02,0.05",
      "prefix": "L3_3450_schwinger_mass_kcut16_20261108"
    },
    "direction_plaquette_angles_over_t": [
      -1.5,
      -1.5,
      -1.5,
      0.0,
      0.0,
      0.0,
      1.5,
      1.5,
      1.5
    ],
    "interpolation": "smooth cell-local U(1), collar=0.05, Q=0, torons=0",
    "spin_structure": "anti-periodic x and y, inherited from spectral code",
    "geometry": {
      "norm_A_transverse_squared_over_t_squared": 2.6102879181607146,
      "norm_at_lower_kmax": 2.610287914238874,
      "pure_Wilson_action_quadratic_coefficient_per_beta": 6.75
    },
    "independent_PV_spectral_result": {
      "minus_log_modulus_quadratic_coefficient": 10.384607894295588,
      "alternative_K_fit": 10.384747323832052,
      "alternative_M_fit": 10.384028936664116,
      "vacuum_polarization_c": 7.9566762134139495,
      "induced_mass_over_e": 2.8207580919699495
    },
    "analytic_benchmark_after_prediction": {
      "quadratic_coefficient": 10.386005626708263,
      "vacuum_polarization_25_over_pi": 7.957747154594767,
      "induced_mass_over_e": 2.8209479177387817,
      "relative_mass_error": -6.729148299355892e-05
    },
    "K_to_infinity_at_each_M": [
      9.17973802134776,
      9.786866141578356,
      10.027721925879415,
      10.216460866808761,
      10.287471470942585,
      10.340567561732804,
      10.359725927321568
    ],
    "finite_amplitude_direct_eigenvalue_checks": [],
    "elapsed_seconds": 55.18739595399984,
    "limitations": "K and M are polynomially extrapolated, no certified error bound. Nonflat Fourier tail is truncated at kcut for the PV Hessian. This is an induced polarization mass, not an independently measured pole from infinite-volume gauge correlations. APS eta phase was not computed in this measurement."
  },
  "20": {
    "parameters": {
      "kcut": 20,
      "Ks": "140,180,220,260,320,400,500",
      "Ms": "8,12,16,24,32,48,64,96,128",
      "norm_kmax": 128,
      "direct_Ks": "",
      "direct_Ms": "16,32",
      "amplitudes": ".02,.05",
      "prefix": "L3_stage33_mass_kcut20_K500_M128_20261108"
    },
    "direction_plaquette_angles_over_t": [
      -1.5,
      -1.5,
      -1.5,
      0.0,
      0.0,
      0.0,
      1.5,
      1.5,
      1.5
    ],
    "interpolation": "smooth cell-local U(1), collar=0.05, Q=0, torons=0",
    "spin_structure": "anti-periodic x and y, inherited from spectral code",
    "geometry": {
      "norm_A_transverse_squared_over_t_squared": 2.6102879181607146,
      "norm_at_lower_kmax": 2.610287914238874,
      "pure_Wilson_action_quadratic_coefficient_per_beta": 6.75
    },
    "independent_PV_spectral_result": {
      "minus_log_modulus_quadratic_coefficient": 10.385570476899485,
      "alternative_K_fit": 10.385606140270722,
      "alternative_M_fit": 10.38553322432037,
      "vacuum_polarization_c": 7.957413743245199,
      "induced_mass_over_e": 2.820888821496728
    },
    "analytic_benchmark_after_prediction": {
      "quadratic_coefficient": 10.386005626708263,
      "vacuum_polarization_25_over_pi": 7.957747154594767,
      "induced_mass_over_e": 2.8209479177387817,
      "relative_mass_error": -2.0949072360387788e-05
    },
    "K_to_infinity_at_each_M": [
      9.17975242617605,
      9.786894002594751,
      10.027765696730746,
      10.216541418697947,
      10.287593644110098,
      10.340789806708171,
      10.360089635085332,
      10.374162289667106,
      10.379127106287111
    ],
    "finite_amplitude_direct_eigenvalue_checks": [],
    "elapsed_seconds": 393.7478085919997,
    "limitations": "K and M are polynomially extrapolated, no certified error bound. Nonflat Fourier tail is truncated at kcut for the PV Hessian. This is an induced polarization mass, not an independently measured pole from infinite-volume gauge correlations. APS eta phase was not computed in this measurement."
  },
  "extended_k16": {
    "parameters": {
      "kcut": 16,
      "Ks": "140,180,220,260,320,400,500",
      "Ms": "8,12,16,24,32,48,64,96,128",
      "norm_kmax": 128,
      "direct_Ks": "",
      "direct_Ms": "16,32",
      "amplitudes": "0.02,0.05",
      "prefix": "L3_3450_mass_extended_M128_K500_kcut16_20261108"
    },
    "direction_plaquette_angles_over_t": [
      -1.5,
      -1.5,
      -1.5,
      0.0,
      0.0,
      0.0,
      1.5,
      1.5,
      1.5
    ],
    "interpolation": "smooth cell-local U(1), collar=0.05, Q=0, torons=0",
    "spin_structure": "anti-periodic x and y, inherited from spectral code",
    "geometry": {
      "norm_A_transverse_squared_over_t_squared": 2.6102879181607146,
      "norm_at_lower_kmax": 2.610287914238874,
      "pure_Wilson_action_quadratic_coefficient_per_beta": 6.75
    },
    "independent_PV_spectral_result": {
      "minus_log_modulus_quadratic_coefficient": 10.385313732696085,
      "alternative_K_fit": 10.385349394389047,
      "alternative_M_fit": 10.38528424507872,
      "vacuum_polarization_c": 7.957217026092572,
      "induced_mass_over_e": 2.8208539533433084
    },
    "analytic_benchmark_after_prediction": {
      "quadratic_coefficient": 10.386005626708263,
      "vacuum_polarization_25_over_pi": 7.957747154594767,
      "induced_mass_over_e": 2.8209479177387817,
      "relative_mass_error": -3.330951092095358e-05
    },
    "K_to_infinity_at_each_M": [
      9.179739427515173,
      9.786869376045724,
      10.027727851625452,
      10.21647532706429,
      10.287499977505503,
      10.34064960674431,
      10.359915949090473,
      10.373949471325394,
      10.378894899297615
    ],
    "finite_amplitude_direct_eigenvalue_checks": [],
    "elapsed_seconds": 262.3634387530001,
    "limitations": "K and M are polynomially extrapolated, no certified error bound. Nonflat Fourier tail is truncated at kcut for the PV Hessian. This is an induced polarization mass, not an independently measured pole from infinite-volume gauge correlations. APS eta phase was not computed in this measurement."
  },
  "fourier_norms": {
    "description": "Parseval norms of the smooth interpolated transverse field for the mass probe U_y(n)=exp[i t cos(2 pi n_x/3)].",
    "definition": "I_k=sum_{(n_x,n_y) != (0,0), |n_x|,|n_y|<=k} |partial_t F_n|^2/[4 pi^2 (n_x^2+n_y^2)]",
    "independent_of_PV_spectral_response": true,
    "source": "transverse_norm in measure_L3_3450_schwinger_mass_20261106.py; curvature_fourier in local_U1_interpolation_L3_20261105.py",
    "I_kcut12": 2.6099000822371834,
    "I_kcut16": 2.6101452611575806,
    "I_kcut20": 2.610211767754627,
    "I_full_numerical_kmax128": 2.6102879181607146
  }
}


==> anc/SecV_Fig3_induced_mass/data/mass_response_raw.json <==
{
  "12": [
    {
      "K": "100",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.178985975303931"
    },
    {
      "K": "100",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.78520378650284"
    },
    {
      "K": "100",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.024805161476104"
    },
    {
      "K": "100",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.210022564615025"
    },
    {
      "K": "100",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.276181783695604"
    },
    {
      "K": "100",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.315643155901578"
    },
    {
      "K": "100",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.316005511073763"
    },
    {
      "K": "140",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179318063470827"
    },
    {
      "K": "140",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.78595079263255"
    },
    {
      "K": "140",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.026132694129876"
    },
    {
      "K": "140",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.213006442066423"
    },
    {
      "K": "140",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.281478826321154"
    },
    {
      "K": "140",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.327512678481739"
    },
    {
      "K": "140",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.33698631802428"
    },
    {
      "K": "140",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.323452326843402"
    },
    {
      "K": "140",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.290429249931075"
    },
    {
      "K": "180",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179455296687339"
    },
    {
      "K": "180",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.786259524199876"
    },
    {
      "K": "180",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.026681442829432"
    },
    {
      "K": "180",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.21424043651258"
    },
    {
      "K": "180",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.28367087837287"
    },
    {
      "K": "180",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.332433791271502"
    },
    {
      "K": "180",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.345707689560166"
    },
    {
      "K": "180",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.342901731660417"
    },
    {
      "K": "180",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.324580860290311"
    },
    {
      "K": "220",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179524931353654"
    },
    {
      "K": "220",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.786416188399746"
    },
    {
      "K": "220",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.026959922617092"
    },
    {
      "K": "220",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.21486679534646"
    },
    {
      "K": "220",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.284783856283118"
    },
    {
      "K": "220",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.334934468115016"
    },
    {
      "K": "220",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.350144590907426"
    },
    {
      "K": "220",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.352828865047385"
    },
    {
      "K": "220",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.342091434915568"
    },
    {
      "K": "260",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179565044654407"
    },
    {
      "K": "260",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.786506437850214"
    },
    {
      "K": "260",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.027120352461138"
    },
    {
      "K": "260",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.215227674937148"
    },
    {
      "K": "260",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.28542520217715"
    },
    {
      "K": "260",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.336376097518313"
    },
    {
      "K": "260",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.35270401230808"
    },
    {
      "K": "260",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.358565312605016"
    },
    {
      "K": "260",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.352234582957774"
    },
    {
      "K": "320",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179599453620634"
    },
    {
      "K": "320",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.786583854775193"
    },
    {
      "K": "320",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.027257974445709"
    },
    {
      "K": "320",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.215537272345214"
    },
    {
      "K": "320",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.285975468034593"
    },
    {
      "K": "320",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.337613363568842"
    },
    {
      "K": "320",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.354901527937448"
    },
    {
      "K": "320",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.363496463172778"
    },
    {
      "K": "320",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.360968236899692"
    },
    {
      "K": "400",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179623545681258"
    },
    {
      "K": "400",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.786638060423916"
    },
    {
      "K": "400",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.027354336341748"
    },
    {
      "K": "400",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.21575406282359"
    },
    {
      "K": "400",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.286360814131589"
    },
    {
      "K": "400",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.338480011948398"
    },
    {
      "K": "400",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.356441290322909"
    },
    {
      "K": "400",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.366954859371909"
    },
    {
      "K": "400",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.367101441009268"
    },
    {
      "K": "500",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179638980422084"
    },
    {
      "K": "500",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.786672787977597"
    },
    {
      "K": "500",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.027416072703556"
    },
    {
      "K": "500",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.21589295987586"
    },
    {
      "K": "500",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.286607717939416"
    },
    {
      "K": "500",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.339035389441236"
    },
    {
      "K": "500",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.357428239852817"
    },
    {
      "K": "500",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.369173002974275"
    },
    {
      "K": "500",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.371038616101366"
    }
  ],
  "16": [
    {
      "K": "100",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179058973778597"
    },
    {
      "K": "100",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.785338617557358"
    },
    {
      "K": "100",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.025007156081076"
    },
    {
      "K": "100",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.21035795517527"
    },
    {
      "K": "100",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.27663506846984"
    },
    {
      "K": "100",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.316270288714762"
    },
    {
      "K": "100",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.316739916806029"
    },
    {
      "K": "140",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179391092172148"
    },
    {
      "K": "140",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.78608569167918"
    },
    {
      "K": "140",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.026334809565308"
    },
    {
      "K": "140",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.21334210421006"
    },
    {
      "K": "140",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.281932593201985"
    },
    {
      "K": "140",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.328140891501555"
    },
    {
      "K": "140",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.337722632930204"
    },
    {
      "K": "140",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.32429778936034"
    },
    {
      "K": "140",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.29132093796535"
    },
    {
      "K": "180",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179528338024518"
    },
    {
      "K": "180",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.786394451673143"
    },
    {
      "K": "180",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.026883608791056"
    },
    {
      "K": "180",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.21457621227556"
    },
    {
      "K": "180",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.284124847083051"
    },
    {
      "K": "180",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.333062457377624"
    },
    {
      "K": "180",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.346444807400848"
    },
    {
      "K": "180",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.343748984530365"
    },
    {
      "K": "180",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.325475691406009"
    },
    {
      "K": "220",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179597979137807"
    },
    {
      "K": "220",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.786551130377424"
    },
    {
      "K": "220",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.027162114361111"
    },
    {
      "K": "220",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.215202629099117"
    },
    {
      "K": "220",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.285237928034585"
    },
    {
      "K": "220",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.335563365733444"
    },
    {
      "K": "220",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.350882119504934"
    },
    {
      "K": "220",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.353677036876364"
    },
    {
      "K": "220",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.342987886822279"
    },
    {
      "K": "260",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179638096164188"
    },
    {
      "K": "260",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.78664138821005"
    },
    {
      "K": "260",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.027322559105492"
    },
    {
      "K": "260",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.215563542207347"
    },
    {
      "K": "260",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.285879333494872"
    },
    {
      "K": "260",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.337005129029427"
    },
    {
      "K": "260",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.353441778610607"
    },
    {
      "K": "260",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.35941401718039"
    },
    {
      "K": "260",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.353131976805349"
    },
    {
      "K": "320",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.17967250833384"
    },
    {
      "K": "320",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.786718812342421"
    },
    {
      "K": "320",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.027460193902447"
    },
    {
      "K": "320",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.21587316843837"
    },
    {
      "K": "320",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.28642965058098"
    },
    {
      "K": "320",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.338242510266234"
    },
    {
      "K": "320",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.355639498821192"
    },
    {
      "K": "320",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.364345626809712"
    },
    {
      "K": "320",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.36186644377076"
    },
    {
      "K": "400",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179696602642068"
    },
    {
      "K": "400",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.786773023048118"
    },
    {
      "K": "400",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.027556564788311"
    },
    {
      "K": "400",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.216089979141632"
    },
    {
      "K": "400",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.286815032627748"
    },
    {
      "K": "400",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.33910923949704"
    },
    {
      "K": "400",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.357179404853255"
    },
    {
      "K": "400",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.367804345643084"
    },
    {
      "K": "400",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.36800022003692"
    },
    {
      "K": "500",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179712038825162"
    },
    {
      "K": "500",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.786807753846848"
    },
    {
      "K": "500",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.027618306918948"
    },
    {
      "K": "500",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.216228889172841"
    },
    {
      "K": "500",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.287061959506968"
    },
    {
      "K": "500",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.339664668885838"
    },
    {
      "K": "500",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.358166446606171"
    },
    {
      "K": "500",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.370022696512827"
    },
    {
      "K": "500",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.371937763022178"
    }
  ],
  "20": [
    {
      "K": "140",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179404082178825"
    },
    {
      "K": "140",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.786110298758059"
    },
    {
      "K": "140",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.02637262006142"
    },
    {
      "K": "140",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.21340811800124"
    },
    {
      "K": "140",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.28202612149007"
    },
    {
      "K": "140",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.328280780702949"
    },
    {
      "K": "140",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.337895767573949"
    },
    {
      "K": "140",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.324509374278707"
    },
    {
      "K": "140",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.291550969678537"
    },
    {
      "K": "180",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179541331406634"
    },
    {
      "K": "180",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.786419066345669"
    },
    {
      "K": "180",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.026921432784299"
    },
    {
      "K": "180",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.214642256418058"
    },
    {
      "K": "180",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.284218429286096"
    },
    {
      "K": "180",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.333202467612274"
    },
    {
      "K": "180",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.346618156532221"
    },
    {
      "K": "180",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.343961047698993"
    },
    {
      "K": "180",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.325706562703584"
    },
    {
      "K": "220",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179610974249652"
    },
    {
      "K": "220",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.786575748941463"
    },
    {
      "K": "220",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.027199945271732"
    },
    {
      "K": "220",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.215268688800094"
    },
    {
      "K": "220",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.285331537883254"
    },
    {
      "K": "220",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.335703438081874"
    },
    {
      "K": "220",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.351055578840219"
    },
    {
      "K": "220",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.35388934659457"
    },
    {
      "K": "220",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.343219192959623"
    },
    {
      "K": "260",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179651092278068"
    },
    {
      "K": "260",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.786666009028508"
    },
    {
      "K": "260",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.027360394023649"
    },
    {
      "K": "260",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.215629610923063"
    },
    {
      "K": "260",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.285972959364274"
    },
    {
      "K": "260",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.337145237389104"
    },
    {
      "K": "260",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.35361530187796"
    },
    {
      "K": "260",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.359626470182764"
    },
    {
      "K": "260",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.353363536278998"
    },
    {
      "K": "320",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179685505310848"
    },
    {
      "K": "320",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.78674343510287"
    },
    {
      "K": "320",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.02749803227283"
    },
    {
      "K": "320",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.21593924492025"
    },
    {
      "K": "320",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.286523290253603"
    },
    {
      "K": "320",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.338382649662067"
    },
    {
      "K": "320",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.355813077211458"
    },
    {
      "K": "320",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.364558203502366"
    },
    {
      "K": "320",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.362098222305537"
    },
    {
      "K": "400",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.17970960022565"
    },
    {
      "K": "400",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.786797647173294"
    },
    {
      "K": "400",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.027594405584738"
    },
    {
      "K": "400",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.21615606108152"
    },
    {
      "K": "400",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.286908682001991"
    },
    {
      "K": "400",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.339249400711887"
    },
    {
      "K": "400",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.357353022008855"
    },
    {
      "K": "400",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.368017009403536"
    },
    {
      "K": "400",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.368232152976416"
    },
    {
      "K": "500",
      "M": "8.0",
      "PV_spectral_minus_log_det_over_t2": "9.179725036798425"
    },
    {
      "K": "500",
      "M": "12.0",
      "PV_spectral_minus_log_det_over_t2": "9.786832378848805"
    },
    {
      "K": "500",
      "M": "16.0",
      "PV_spectral_minus_log_det_over_t2": "10.027656149274057"
    },
    {
      "K": "500",
      "M": "24.0",
      "PV_spectral_minus_log_det_over_t2": "10.21629497461955"
    },
    {
      "K": "500",
      "M": "32.0",
      "PV_spectral_minus_log_det_over_t2": "10.287155615114933"
    },
    {
      "K": "500",
      "M": "48.0",
      "PV_spectral_minus_log_det_over_t2": "10.339804844122538"
    },
    {
      "K": "500",
      "M": "64.0",
      "PV_spectral_minus_log_det_over_t2": "10.358340088679645"
    },
    {
      "K": "500",
      "M": "96.0",
      "PV_spectral_minus_log_det_over_t2": "10.370235416275106"
    },
    {
      "K": "500",
      "M": "128.0",
      "PV_spectral_minus_log_det_over_t2": "10.372169795363003"
    }
  ]
}


==> anc/SecV_Fig3_induced_mass/induced_mass.py <==
#!/usr/bin/env python3
"""Measure the induced 3450 Schwinger mass from a *spectral* PV Hessian.

The background is U_x=1, U_y(n_x,n_y)=exp(i*t*cos(2*pi*n_x/3)).
This script uses the smooth, cell-local interpolation already implemented in
gauge_interpolation.py; it does NOT use the piecewise-linear
interpolation of an earlier illustrative derivation.

Independent input for the mass: the finite-dimensional Dirac/PV trace Hessian.
Geometric normalization: Fourier/Parseval norm of the interpolated connection.
Only AFTER the numerical spectral mass is obtained is 25/pi used as a check.

This measures the induced polarization mass, not an infinite-volume pole mass.
The APS eta phase is not involved in the modulus Hessian and is not tested.
"""
import argparse
import csv
import json
import time
from pathlib import Path

import numpy as np

from common.gauge_interpolation import curvature_fourier
from SecV_Fig3_induced_mass.pv_quadratic_response import pv_quadratic_response
from SecIV_Fig2_nonflat_q0.nonflat_background import gauge_for_u

ROOT = Path(__file__).resolve().parent
MODE_9 = np.array([-1.5, -1.5, -1.5, 0., 0., 0., 1.5, 1.5, 1.5])
MODE_8 = MODE_9[:8]


def transverse_norm(kmax):
    """Compute integral |dA_T/dt|^2 geometrically; no determinant used."""
    fk = curvature_fourier(MODE_9.reshape(3, 3), kmax)
    return float(sum(abs(f) ** 2 / (4 * np.pi**2 * (kx*kx+ky*ky))
                     for (kx, ky), f in fk.items() if kx*kx+ky*ky))


def nested_limit(response, ks, ms, n_k=4, n_m=4):
    """K -> infinity at each M, then M -> infinity (quadratic 1/M^2)."""
    kk = np.asarray(ks[-n_k:], float)
    fixed_m = np.polyfit(1 / kk**2, response[-n_k:, :], 1)[-1]
    mm = np.asarray(ms[-n_m:], float)
    return float(np.polyfit(1 / mm**2, fixed_m[-n_m:], 2)[-1]), fixed_m


def direct_finite_amplitude_checks(kvals, mvals, amplitudes, kcut):
    """Direct D^dag D eigenvalues, independent of the trace Hessian."""
    if not kvals:
        return []
    from SecIV_Fig2_nonflat_q0.nonflat_pv_kernel import compute_spectral_pv

    out = []
    rec_unit = gauge_for_u(MODE_8, kcut)
    for k in kvals:
        h = pv_quadratic_response(k, mvals, rec_unit)
        for t in amplitudes:
            rec = gauge_for_u(t * MODE_8, kcut)
            logmod, _ = compute_spectral_pv(k, mvals, rec, 0., 0.)
            for m, value, expected in zip(mvals, logmod, h):
                out.append(dict(K=int(k), M=float(m), amplitude=float(t),
                                minus_log_pv=float(-value),
                                direct_over_t2=float(-value/t**2),
                                trace_hessian=float(expected),
                                direct_minus_quadratic=float(-value-t**2*expected)))
    return out


def main():
    p = argparse.ArgumentParser()
    p.add_argument('--kcut', type=int, default=8)
    p.add_argument('--Ks', default='12,20,28,40,60,80,100,140,180')
    p.add_argument('--Ms', default='8,12,16,24,32,48,64')
    p.add_argument('--norm-kmax', type=int, default=128)
    p.add_argument('--direct-Ks', default='' )
    p.add_argument('--direct-Ms', default='16,32')
    p.add_argument('--amplitudes', default='0.02,0.05')
    p.add_argument('--prefix', default='mass_recomputed')
    args = p.parse_args()

    ks = np.array([int(x) for x in args.Ks.split(',')])
    ms = np.array([float(x) for x in args.Ms.split(',')])
    start = time.monotonic()

    # The physical direction is fixed by the link holonomies, not fitted.
    rec = gauge_for_u(MODE_8, args.kcut)
    responses = np.empty((len(ks), len(ms)))
    for ik, k in enumerate(ks):
        responses[ik] = pv_quadratic_response(int(k), ms, rec)
        print(f'PV Hessian K={k}, elapsed={time.monotonic()-start:.1f}s', flush=True)

    q, kinf = nested_limit(responses, ks, ms)
    q_alt_k, _ = nested_limit(responses, ks, ms, n_k=3)
    q_alt_mass, _ = nested_limit(responses, ks, ms, n_m=5)
    n_geo = transverse_norm(args.norm_kmax)
    n_geo_alt = transverse_norm(max(96, args.norm_kmax-32))

    # Compute only after the above regulator-independent prediction.
    c_num = 2*q/n_geo
    c_exact = 25/np.pi
    mass_num = np.sqrt(c_num)
    mass_exact = 5/np.sqrt(np.pi)
    q_full_exact = 25*n_geo/(2*np.pi)

    direct = direct_finite_amplitude_checks(
        [int(x) for x in args.direct_Ks.split(',') if x],
        [float(x) for x in args.direct_Ms.split(',') if x],
        [float(x) for x in args.amplitudes.split(',') if x], args.kcut)
    result = dict(
        parameters=vars(args),
        direction_plaquette_angles_over_t=MODE_9.tolist(),
        interpolation='smooth cell-local U(1), collar=0.05, Q=0, torons=0',
        spin_structure='anti-periodic x and y, inherited from spectral code',
        geometry=dict(norm_A_transverse_squared_over_t_squared=n_geo,
                      norm_at_lower_kmax=n_geo_alt,
                      pure_Wilson_action_quadratic_coefficient_per_beta=6.75),
        independent_PV_spectral_result=dict(
            minus_log_modulus_quadratic_coefficient=q,
            alternative_K_fit=q_alt_k,
            alternative_M_fit=q_alt_mass,
            vacuum_polarization_c=c_num, induced_mass_over_e=mass_num),
        analytic_benchmark_after_prediction=dict(
            quadratic_coefficient=q_full_exact,
            vacuum_polarization_25_over_pi=c_exact,
            induced_mass_over_e=mass_exact,
            relative_mass_error=float(mass_num/mass_exact-1)),
        K_to_infinity_at_each_M=kinf.tolist(),
        finite_amplitude_direct_eigenvalue_checks=direct,
        elapsed_seconds=float(time.monotonic()-start),
        limitations=('K and M are polynomially extrapolated, no certified error bound. '
                     'Nonflat Fourier tail is truncated at kcut for the PV Hessian. '
                     'This is an induced polarization mass, not an independently '
                     'measured pole from infinite-volume gauge correlations. '
                     'APS eta phase was not computed in this measurement.'))

    path = ROOT/(args.prefix+'.json')
    path.write_text(json.dumps(result, indent=2))
    with (ROOT/(args.prefix+'_raw.csv')).open('w', newline='') as f:
        writer = csv.writer(f)
        writer.writerow(['K','M','PV_spectral_minus_log_det_over_t2'])
        for ik,k in enumerate(ks):
            for im,m in enumerate(ms):
                writer.writerow([int(k), float(m), float(responses[ik,im])])

    print(json.dumps(dict(c_num=c_num,c_exact=c_exact,
                          mass_num=mass_num,mass_exact=mass_exact,
                          q=q,q_alt_k=q_alt_k,q_alt_mass=q_alt_mass,
                          relative_mass_error=mass_num/mass_exact-1,
                          norm=n_geo,seconds=result['elapsed_seconds']),indent=2),flush=True)


if __name__ == '__main__':
    main()


==> anc/SecV_Fig3_induced_mass/pv_quadratic_response.py <==
import numpy as np

def pv_quadratic_response(K, Ms, rec, hx=0., hy=0.):
    """Return negative t^2 coefficient of logPV(D0+tV)/logPV(D0).

    At nonzero Fourier offset k, V_nm=q(i Ax_k-Ay_k), k=n-m.
    For each q and regulator mass the trace expansion gives
      q_PV = 1/2 Re Tr[(D0^-1 V)^2]
           +1/2 Tr[Q0^-1 V^dag V]
           -1/4 Tr[(Q0^-1 Q1)^2],
      Q0=D0^dag D0+M^2, Q1=D0^dag V+V^dag D0.
    """
    a=np.arange(-K,K+1)
    ix,iy=np.meshgrid(a,a,indexing='ij')
    ii=ix.ravel();jj=iy.ravel()
    masses=np.asarray(Ms,float)
    answer=np.zeros(len(masses))
    all_keys=set(rec.fourier_x)|set(rec.fourier_y)
    for charge in (3,4,5):
        d0=2j*np.pi*(ii+.5+charge*hx)-2*np.pi*(jj+.5+charge*hy)
        q0=abs(d0)[:,None]**2+masses[None,:]**2
        for kx,ky in all_keys:
            val=charge*(1j*rec.fourier_x.get((kx,ky),0)-rec.fourier_y.get((kx,ky),0))
            if abs(val)<1e-15: continue
            vmn=charge*(1j*rec.fourier_x.get((-kx,-ky),0)-rec.fourier_y.get((-kx,-ky),0))
            im=ii-kx; jm=jj-ky
            mask=(abs(im)<=K)&(abs(jm)<=K)
            # Row index n, column index m=n-k; modes ordered x-major.
            n=np.where(mask)[0]
            m=(im[mask]+K)*(2*K+1)+(jm[mask]+K)
            dn=d0[n];dm=d0[m]
            answer+=.5*np.real(np.sum(val*vmn/(dn*dm)))
            answer+=.5*abs(val)**2*np.sum(1/q0[m],axis=0)
            q1=np.conjugate(dn)*val+np.conjugate(vmn)*dm
            answer-=.25*np.sum((abs(q1)**2)[:,None]/(q0[n]*q0[m]),axis=0)
    return answer


==> anc/common/gauge_geometry.py <==
import numpy as np
TWO_PI=2*np.pi
N=3
KS=((1,0),(0,1),(1,1),(1,-1))
MODE_WEIGHTS=np.repeat([1.,1.,2.,2.],2)

def link_angles(hx, hy, z):
    """Exactly the continuum-mode edge integrals of the prior L=3 chart."""
    c = {(0, 0): (TWO_PI * hx + 0j, TWO_PI * hy + 0j)}
    for (kx, ky), (a, b) in zip(KS, z.reshape(4, 2)):
        cp = (a - 1j * b) / 2
        for ki, kj, coeff in ((kx, ky, cp), (-kx, -ky, np.conjugate(cp))):
            c[(ki, kj)] = (1j * TWO_PI * kj * coeff, -1j * TWO_PI * ki * coeff)
    tx = np.zeros((N, N))
    ty = np.zeros((N, N))
    for (kx, ky), (cx, cy) in c.items():
        for i in range(N):
            for j in range(N):
                tx[i, j] += np.real(cx * np.sinc(kx / N) / N
                                    * np.exp(1j * TWO_PI * (kx * (i + .5) / N + ky * j / N)))
                ty[i, j] += np.real(cy * np.sinc(ky / N) / N
                                    * np.exp(1j * TWO_PI * (kx * i / N + ky * (j + .5) / N)))
    return tx, ty

def build_geometry():
    # Linearity makes the plaquettes and Wilson-line phases matrix products.
    plaq_matrix = np.empty((9, 8))
    wx_vector = np.empty(8)
    wy_vector = np.empty(8)
    for a in range(8):
        unit = np.zeros(8)
        unit[a] = 1
        tx, ty = link_angles(0, 0, unit)
        plaq_matrix[:, a] = (tx + np.roll(ty, -1, axis=0)
                              - np.roll(tx, -1, axis=1) - ty).ravel()
        wx_vector[a] = tx[:, 0].sum()
        wy_vector[a] = ty[0, :].sum()
    assert np.max(np.abs(plaq_matrix.sum(axis=0))) < 1e-13
    return plaq_matrix, wx_vector, wy_vector


==> anc/common/gauge_interpolation.py <==
#!/usr/bin/env python3
"""Smooth, cell-local 2D Abelian gauge interpolation preserving all link phases.

For a Q=0 real lift of link angles with principal plaquette curls, set
    As = w(s) * [(1-S(t))*theta_bottom + S(t)*theta_top]
    At = w(t) * [(1-S(s))*theta_left   + S(s)*theta_right],
where w=S' is a normalized C-infinity bump flat in boundary collars.
The interpolant is globally smooth across cells, link-exact and curvature
    F_st = phi_plaquette * w(s)*w(t).
Its shape, gauge covariance, and explicit bound are checked numerically here.
"""

from functools import lru_cache
import json
from pathlib import Path

import numpy as np
from scipy.integrate import cumulative_trapezoid
from scipy.special import roots_legendre

from common.gauge_geometry import build_geometry, link_angles

ROOT = Path(__file__).resolve().parent
N = 3
TWO_PI = 2*np.pi
DEFAULT_COLLAR = .05


def smooth_step(t):
    """C-infinity nondecreasing step, identically 0 or 1 outside [0,1]."""
    scalar = np.isscalar(t)
    t = np.atleast_1d(np.asarray(t, dtype=float))
    res = np.zeros_like(t)
    res[t>=1.] = 1.
    mask = (t>0.) & (t<1.)
    u = t[mask]
    a = np.exp(-1/u)
    b = np.exp(-1/(1-u))
    res[mask] = a/(a+b)
    return float(res[0]) if scalar else res


def bump(u, collar=DEFAULT_COLLAR):
    """Nonnegative normalized C-infinity bump with support [d,1-d]."""
    if not (0 < collar < .25):
        raise ValueError("0 < collar < 1/4 required")
    return smooth_step((np.asarray(u)-collar)/collar) * \
           smooth_step((1-collar-np.asarray(u))/collar) / (1-3*collar)


@lru_cache(maxsize=16)
def profile_nodes(collar=DEFAULT_COLLAR):
    x = np.linspace(0., 1., 32769)
    w = bump(x, collar)
    s = np.r_[0., cumulative_trapezoid(w, x)]
    s /= s[-1]
    return x, s


def S(u, collar=DEFAULT_COLLAR):
    x, s = profile_nodes(collar)
    return np.interp(np.asarray(u), x, s)


def local_A(theta_x, theta_y, i, j, s, t, collar=DEFAULT_COLLAR):
    """Unit-square connection components (A_s,A_t) in local cell coordinates."""
    n = theta_x.shape[0]
    tb = theta_x[i%n,j%n]
    tt = theta_x[i%n,(j+1)%n]
    tl = theta_y[i%n,j%n]
    tr = theta_y[(i+1)%n,j%n]
    as_ = bump(s,collar)*((1-S(t,collar))*tb+S(t,collar)*tt)
    at_ = bump(t,collar)*((1-S(s,collar))*tl+S(s,collar)*tr)
    return as_,at_


def plaquette_curls(theta_x, theta_y):
    return theta_x+np.roll(theta_y,-1,axis=0)-np.roll(theta_x,-1,axis=1)-theta_y


def curvature_fourier(phi, kmax=32, collar=DEFAULT_COLLAR):
    """Fourier modes of smooth F for N by N plaquette fluxes.

    The physical F is N^2*phi[i,j]*w(s)*w(t) within cell (i,j).
    Its Fourier coefficient has no lattice-spacing prefactor.
    """
    n=phi.shape[0]
    kk=np.arange(-kmax,kmax+1,dtype=int)
    J=bump_fourier_1d(kk/n,collar)
    ii,jj=np.indices(phi.shape)
    root={}
    ph_flat=phi.ravel()
    for ai,kx in enumerate(kk):
        px=np.exp(-1j*TWO_PI*kx*ii.ravel()/n)
        for aj,ky in enumerate(kk):
            ph=np.exp(-1j*TWO_PI*ky*jj.ravel()/n)
            root[kx,ky]=complex(J[ai]*J[aj]*np.dot(ph_flat,px*ph))
    return root


def bump_fourier_1d(freqs, collar=DEFAULT_COLLAR, nodes=96):
    """Integrate w(s)*exp(-2pi*i*freq*s) ds by Gauss-Legendre subintervals."""
    zz, ww = roots_legendre(nodes)
    out=np.zeros(len(freqs),complex)
    for left,right in ((collar,2*collar),
                       (2*collar,1-2*collar),
                       (1-2*collar,1-collar)):
        xs=left+(right-left)*(zz+1.)/2
        ws=ww*(right-left)/2*bump(xs,collar)
        out += np.exp(-1j*TWO_PI*np.outer(freqs,xs))@ws
    return out


def coulomb_data(theta_x,theta_y,kmax=32,collar=DEFAULT_COLLAR):
    """Continuum Coulomb representative of local smooth interpolation.

    Returns h_C, nonzero (Ax_k,Ay_k), log modulus ratio and curvature.
    Because F has zero total flux, the periodic Coulomb gauge representative
    exists. h_C is fixed by matching the two fundamental lattice Wilson lines.
    """
    phi=plaquette_curls(theta_x,theta_y)
    if abs(np.sum(phi)) > 1e-10:
        raise ValueError("Q != 0: global Fourier gauge potential unavailable")
    fk=curvature_fourier(phi,kmax,collar)
    coeff={}; e=0.
    for (kx,ky),f in fk.items():
        k2=kx*kx+ky*ky
        if k2==0:continue
        ax=1j*ky*f/(TWO_PI*k2)
        ay=-1j*kx*f/(TWO_PI*k2)
        coeff[kx,ky]=(ax,ay)
        e+=abs(f)**2/k2
    nonflat_log_abs=-25*e/(8*np.pi**3)
    # Because w is symmetric and int_0^1 S(t)dt=1/2, the zero Fourier
    # component of the *original local interpolation* is exactly the mean
    # of all real lifted link angles, divided by N.  Periodic gauge fixing
    # to Coulomb gauge leaves this harmonic component unchanged.
    n=theta_x.shape[0]
    hx=float(np.sum(theta_x))/(TWO_PI*n)
    hy=float(np.sum(theta_y))/(TWO_PI*n)
    ix=float(np.sum(theta_x[:,0])-TWO_PI*hx)
    iy=float(np.sum(theta_y[0,:])-TWO_PI*hy)
    # A slow-converging boundary line-integral identity provides a useful
    # independent check, but should not be used to define the exact toron.
    ix_fourier=float(np.real(sum(ax for (kx,ky),(ax,ay) in coeff.items() if kx==0)))
    iy_fourier=float(np.real(sum(ay for (kx,ky),(ax,ay) in coeff.items() if ky==0)))
    return {"hx_coulomb":hx,"hy_coulomb":hy,
            "Ix_coulomb":ix,"Iy_coulomb":iy,
            "Ix_from_Fourier_truncation":ix_fourier,
            "Iy_from_Fourier_truncation":iy_fourier,
            "nonflat_log_abs":float(nonflat_log_abs),
            "coeff":coeff,"curvature_modes":fk,
            "max_flux":float(np.max(abs(phi))),
            "curvature_bound":float(np.max(abs(phi))/(1-3*collar)**2)}


def self_test():
    from scipy.integrate import quad
    d=DEFAULT_COLLAR
    integral=quad(lambda t:bump(t,d),0,1,epsabs=2e-13)[0]
    assert abs(integral-1)<2e-11,integral
    x=np.linspace(0,1,2001)
    assert max(abs(float(S(0,d))),abs(float(S(1,d))-1))<1e-12
    assert abs(np.max(bump(x,d))-1/(1-3*d))<1e-12
    rng=np.random.default_rng(20261105)
    pm, _, _=build_geometry()
    out=[]
    for phi_max in (.032,.12,.24,.48,1.2,2.5):
        raw=rng.normal(size=8)
        z=raw*phi_max/np.max(abs(pm@raw))
        hx,hy=.17,-.13
        theta_x,theta_y=link_angles(hx,hy,z)
        phi=plaquette_curls(theta_x,theta_y)
        assert abs(np.max(abs(phi))-phi_max)<2e-13
        # The four edge line integrals and flux are exact by construction.
        for i in range(N):
            for j in range(N):
                sgrid=np.linspace(0,1,4097)
                As,_=local_A(theta_x,theta_y,i,j,sgrid,0*sgrid,d)
                _,At=local_A(theta_x,theta_y,i,j,0*sgrid,sgrid,d)
                assert abs(np.trapezoid(As,sgrid)-theta_x[i,j])<1e-8
                assert abs(np.trapezoid(At,sgrid)-theta_y[i,j])<1e-8
                for t in (.1,.4,.8):
                    a=local_A(theta_x,theta_y,i,j,1.,t,d)
                    b=local_A(theta_x,theta_y,(i+1)%N,j,0.,t,d)
                    assert np.max(abs(np.asarray(a)-np.asarray(b)))<1e-12
        # Test the local gauge-covariance identity A' = A + dLambda.
        lam=rng.normal(size=(N,N))
        txp=theta_x+np.roll(lam,-1,axis=0)-lam
        typ=theta_y+np.roll(lam,-1,axis=1)-lam
        assert np.max(abs(plaquette_curls(txp,typ)-phi))<1e-12
        for i in range(N):
            for j in range(N):
                s,t=.37,.63
                lhs=np.asarray(local_A(txp,typ,i,j,s,t,d))-np.asarray(
                    local_A(theta_x,theta_y,i,j,s,t,d))
                lambda_bottom=lam[(i+1)%N,j]-lam[i,j]
                lambda_top=lam[(i+1)%N,(j+1)%N]-lam[i,(j+1)%N]
                lambda_left=lam[i,(j+1)%N]-lam[i,j]
                lambda_right=lam[(i+1)%N,(j+1)%N]-lam[(i+1)%N,j]
                grad=np.array([
                    bump(s,d)*((1-S(t,d))*lambda_bottom+S(t,d)*lambda_top),
                    bump(t,d)*((1-S(s,d))*lambda_left+S(s,d)*lambda_right)])
                assert max(abs(lhs-grad))<1e-12
        c64=coulomb_data(theta_x,theta_y,64,d)
        c96=coulomb_data(theta_x,theta_y,96,d)
        assert abs(c96["hx_coulomb"]-c64["hx_coulomb"])<5e-5
        assert abs(c96["hy_coulomb"]-c64["hy_coulomb"])<5e-5
        assert abs(c96["nonflat_log_abs"]-c64["nonflat_log_abs"])<5e-5
        out.append({"max_phi":phi_max,"toron_hx_C":c96["hx_coulomb"],
                    "toron_hy_C":c96["hy_coulomb"],
                    "nonflat_log_abs":c96["nonflat_log_abs"],
                    "curvature_max_bound":c96["curvature_bound"]})
    results={"profile_collar":d,"bump_integral":integral,
             "max_bump":1/(1-3*d),
             "max_F_over_max_phi":1/(1-3*d)**2,
             "tests":out}
    out_path=ROOT/"L3_local_U1_interpolation_selftest_20261105.json"
    out_path.write_text(json.dumps(results,indent=2))
    print(json.dumps(results,indent=2))




==> anc/common/landau.py <==
"""Prototype: charge-q Weyl operator on T^2 with flux Q (N=qQ>0), antiperiodic b.c.,
Landau-level (Fock) basis:  D^- = D_x - i D_y = sqrt(4 pi N) a + i q (dA_x - i dA_y).
Sections: psi(x,y) = sum_m e^{2 pi i (m+1/2) y} f_m(x),  f_{a+lN}(x) = (-1)^l f_a(x+l),
f_a(X) = sum_n c[a,n] phi_n(X - X_a),  X_a = -(a+1/2)/N."""
import numpy as np, scipy.linalg as sla

def fock_displacement(beta, n_tot, margin):
    nb = n_tot + margin
    a = np.diag(np.sqrt(np.arange(1, nb)), 1).astype(complex)
    return sla.expm(beta*a.conj().T - np.conj(beta)*a)[:n_tot, :n_tot]

def plane_wave(N, kx, ky, n_tot, margin):
    """Matrix of multiplication by exp(2 pi i (kx x + ky y)) on C^N (x) Fock."""
    Dk = fock_displacement(np.sqrt(np.pi/N)*(ky + 1j*kx), n_tot, margin)
    M = np.zeros((N*n_tot, N*n_tot), complex)
    for a in range(N):
        ap, s = (a + ky) % N, (a + ky)//N
        ph = (-1.0)**s*np.exp(2j*np.pi*kx*(-(ap + 0.5)/N))*np.exp(1j*np.pi*kx*ky/N)
        M[ap*n_tot:(ap+1)*n_tot, a*n_tot:(a+1)*n_tot] = ph*Dk
    return M

def hermite_functions(xi, N, n_max):
    xh = np.sqrt(2*np.pi*N)*xi
    out = np.zeros((n_max,) + xi.shape)
    out[0] = (2*N)**0.25*np.exp(-np.pi*N*xi**2)
    if n_max > 1: out[1] = np.sqrt(2.0)*xh*out[0]
    for n in range(1, n_max - 1):
        out[n+1] = (np.sqrt(2.0)*xh*out[n] - np.sqrt(n)*out[n-1])/np.sqrt(n + 1.0)
    return out

def evaluate(c, N, x, y, n_eval=None, L=6):
    """c: (N, n_tot) Fock coefficients -> section values at points (x,y)."""
    n_eval = c.shape[1] if n_eval is None else min(n_eval, c.shape[1])
    x = np.asarray(x, float); y = np.asarray(y, float)
    val = np.zeros(x.shape, complex)
    for a in range(N):
        for l in range(-L, L + 1):
            H = hermite_functions(x + l + (a + 0.5)/N, N, n_eval)
            val += (-1.0)**l*np.exp(2j*np.pi*(a + l*N + 0.5)*y)*np.tensordot(c[a, :n_eval], H, axes=(0, 0))
    return val

if __name__ == "__main__":
    rng = np.random.default_rng(1)
    N, n_tot = 3, 60
    c = np.zeros((N, n_tot), complex); c[:, :8] = rng.normal(size=(N, 8)) + 1j*rng.normal(size=(N, 8))
    x = rng.uniform(0, 1, 5); y = rng.uniform(0, 1, 5)
    v = evaluate(c, N, x, y)
    print("b.c. check  x->x+1:", np.abs(evaluate(c, N, x + 1, y) + np.exp(-2j*np.pi*N*y)*v).max(),
          "  y->y+1:", np.abs(evaluate(c, N, x, y + 1) + v).max())
    for kx, ky in [(1, 0), (0, 1), (2, -1), (-1, 4), (3, 5)]:
        Mc = (plane_wave(N, kx, ky, n_tot, 80) @ c.reshape(-1)).reshape(N, n_tot)
        err = np.abs(evaluate(Mc, N, x, y) - np.exp(2j*np.pi*(kx*x + ky*y))*v).max()
        print("plane wave k=(%d,%d): max error %.2e" % (kx, ky, err))
    # annihilation operator check: D^- psi = (d_x - i d_y - i*2 pi N x * (-i)...) numerically by finite differences
    a = np.kron(np.eye(N), np.diag(np.sqrt(np.arange(1, n_tot)), 1))
    Dc = (np.sqrt(4*np.pi*N)*a @ c.reshape(-1)).reshape(N, n_tot)
    h = 1e-5
    dx = (evaluate(c, N, x + h, y) - evaluate(c, N, x - h, y))/(2*h)
    dy = (evaluate(c, N, x, y + h) - evaluate(c, N, x, y - h))/(2*h)
    Dpsi = dx - 1j*(dy + 2j*np.pi*N*x*v)          # D_x - i D_y with q A_y = 2 pi N x
    print("D^- = sqrt(4 pi N) a check:", np.abs(evaluate(Dc, N, x, y) - Dpsi).max())


==> anc/common/q1_cylinder.py <==
#!/usr/bin/env python3
"""Exploratory relative 3D eta on a Q=1 torus-cylinder.

The key feature is a RECTANGULAR charged Weyl matrix: n lower Landau
levels and n+1 upper levels per magnetic guiding-center. This avoids the
spurious opposite-chirality cutoff zero modes in a square Fock matrix.

The cylinder operator is H = i Gamma d/dtau + B(tau), with B constructed
from that rectangular charged Weyl matrix. Nonzero modes obey complementary
APS spectral projectors at the two endpoints. Physical zero modes are
coupled between ends by a unitary phase. The eta-invariant is estimated
from the positive quadratic form of H and the sign expectation of H.

This is an exploratory cutoff calculation. The domain, sign convention,
and convergence must be checked before treating its phase as a result.
"""

import argparse
import json
import time
from pathlib import Path

import numpy as np
import scipy.linalg as la
from numpy.polynomial import legendre as L
from scipy.integrate import cumulative_trapezoid
from scipy.special import erfc

from common.q1_landau_matrices import Fourier_background, plane_wave_fast, bump_profile, evaluate


def rectangular_weyl(q, nlevel, phik, KX, KY, gaugek=None):
    """D: C^{q(n+1)} -> C^{qn}; index=q exactly at every cutoff."""
    n=nlevel; N=q
    a=np.zeros((n,n+1),complex)
    for j in range(1,n+1): a[j-1,j]=np.sqrt(j)
    D=np.sqrt(4*np.pi*N)*np.kron(np.eye(N),a)
    rows=np.concatenate([np.arange(b*(n+1),b*(n+1)+n) for b in range(N)])
    for kx,ky,coef in zip(KX.ravel(),KY.ravel(),phik.ravel()):
        if coef:
            wave=plane_wave_fast(N,int(kx),int(ky),n+1)
            D-=2*np.pi*q*(ky+1j*kx)*coef*wave[rows,:]
    if gaugek is not None:
        # A -> A + d chi, for D = (d_x-i d_y)+i q(A_x-i A_y).
        for kx,ky,coef in zip(KX.ravel(),KY.ravel(),gaugek.ravel()):
            if coef:
                wave=plane_wave_fast(N,int(kx),int(ky),n+1)
                D-=2*np.pi*q*(kx-1j*ky)*coef*wave[rows,:]
    return D


def boundary_data(D):
    """Eigenspaces of the APS tangential operator -i Gamma B."""
    nminus,nplus=D.shape
    N=nplus-nminus
    U,s,Vh=la.svd(D,full_matrices=True,check_finite=False)
    V=Vh.conj().T
    assert s[-1]>1e-6, 'An unexpected nonzero transverse level approached zero'
    pos=np.vstack((V[:,:nminus],1j*U))/np.sqrt(2)
    neg=np.vstack((V[:,:nminus],-1j*U))/np.sqrt(2)
    zero=np.vstack((V[:,nminus:],np.zeros((nminus,N))))
    d=nplus+nminus
    assert np.linalg.norm(pos.conj().T@zero)<1e-10
    assert np.linalg.norm(pos.conj().T@neg)<1e-10
    return {"plus":pos,"minus":neg,"zero":zero,"singular":s,
            "Gamma":np.diag(np.r_[np.ones(nplus),-np.ones(nminus)]),"dimension":d}


def transverse_B(D):
    nm,np_=D.shape
    return np.block([[np.zeros((np_,np_),complex),D.conj().T],
                     [D,np.zeros((nm,nm),complex)]])


def smooth_interpolation(t, collar=.05):
    """Numerical integral of the smooth bump with flat endpoint collars."""
    grid=np.linspace(0,1,8193)
    w=bump_profile(grid,collar)
    integral=np.r_[0,cumulative_trapezoid(w,grid)]
    integral/=integral[-1]
    return np.interp(t,grid,integral)


def gauge_fourier(KX,KY,amplitude):
    """Real periodic chi=a[cos(2pi x)+0.7 sin(2pi(x+y))]."""
    out=np.zeros(KX.shape,complex)
    for kx,ky,coef in ((1,0,.5),(-1,0,.5),(1,1,-.35j),(-1,-1,.35j)):
        out[(KX==kx)&(KY==ky)] = amplitude*coef
    return out


def zero_mode_slater(q,nlevel,z0,z1,seed=71):
    """Complex determinant ratio in the polar-overlap-aligned zero frames."""
    rng=np.random.default_rng(seed+q)
    points=(rng.uniform(0,1,q),rng.uniform(0,1,q))
    nplus=q*(nlevel+1)
    S0=np.zeros((q,q),complex);S1=S0.copy()
    for a in range(q):
        for j in range(q):
            x=np.array([points[0][j]]);y=np.array([points[1][j]])
            S0[a,j]=evaluate(z0[:nplus,a].reshape(q,nlevel+1),q,x,y)[0]
            S1[a,j]=evaluate(z1[:nplus,a].reshape(q,nlevel+1),q,x,y)[0]
    s0,ld0=np.linalg.slogdet(S0);s1,ld1=np.linalg.slogdet(S1)
    return float(ld1-ld0),float(np.angle(s1/s0))


def endpoint_domain_basis(p,negative_ref,positive_target,z0,z1,U):
    """Orthonormal polynomial domain with generalized APS end conditions.

    The first (p-2)*d vectors vanish at both ends; the remaining d vectors
    are admissible endpoint data: B_ref-negative at tau=0, B_target-positive
    at tau=1, and one unitary gluing of all physical zero-mode components.
    """
    d=negative_ref.shape[0]
    e0=np.sqrt(2*np.arange(p)+1)*(-1.)**np.arange(p)
    e1=np.sqrt(2*np.arange(p)+1)
    w0=np.zeros(p);w1=w0.copy()
    w0[0]=w1[0]=.5
    w0[1]=-1/(2*np.sqrt(3));w1[1]=1/(2*np.sqrt(3))
    pieces=[]
    for j in range(2,p):
        vec=np.zeros(p);vec[j]=1
        vec[0]-=(e0[j]+e1[j])/2
        vec[1]-=(e1[j]-e0[j])/(2*np.sqrt(3))
        pieces.append(np.kron(vec.reshape(-1,1),np.eye(d)))
    pieces.extend((np.kron(w0.reshape(-1,1),negative_ref),
                   np.kron(w1.reshape(-1,1),positive_target),
                   np.kron(w0.reshape(-1,1),z0)+
                   np.kron(w1.reshape(-1,1),z1@U)))
    raw=np.hstack(pieces)
    assert raw.shape==(p*d,(p-1)*d),raw.shape
    Z,_=la.qr(raw,mode='economic',check_finite=False)
    return Z


def cylinder_matrices_closed(P,dP,w,s,gamma,B0,B1):
    """H and Q=<H psi,H psi> from exact Kronecker algebra and tau moments."""
    d=gamma.shape[0];p=P.shape[0]
    weights=w/2
    X=(P*weights)@dP.T
    Y=(dP*weights)@dP.T
    S=(P*(weights*s))@P.T
    S2=(P*(weights*s*s))@P.T
    Xs=(P*(weights*s))@dP.T
    dB=B1-B0
    H=(np.kron(1j*X,gamma)+np.kron(np.eye(p),B0)+np.kron(S,dB))
    Q=(np.kron(Y,np.eye(d))
       +np.kron(np.eye(p),B0@B0)
       +np.kron(S,B0@dB+dB@B0)
       +np.kron(S2,dB@dB)
       -1j*np.kron(X.T,gamma@B0)
       +1j*np.kron(X,B0@gamma)
       -1j*np.kron(Xs.T,gamma@dB)
       +1j*np.kron(Xs,dB@gamma))
    return H,Q


def cylinder_matrices_multipath(P,dP,w,gamma,B0,changes):
    """Closed-form H and <H psi,H psi> for B=B0+sum_a s_a(tau) dB_a.

    Different profiles for transverse and pure-gauge deformations permit
    a *genuinely different* path in the space of bulk connections.
    """
    d=gamma.shape[0];p=P.shape[0]
    weights=w/2
    X=(P*weights)@dP.T
    Y=(dP*weights)@dP.T
    H=np.kron(1j*X,gamma)+np.kron(np.eye(p),B0)
    Q=(np.kron(Y,np.eye(d))+np.kron(np.eye(p),B0@B0)
       -1j*np.kron(X.T,gamma@B0)+1j*np.kron(X,B0@gamma))
    for s,dB in changes:
        S=(P*(weights*s))@P.T
        Xs=(P*(weights*s))@dP.T
        H+=np.kron(S,dB)
        Q+=(np.kron(S,B0@dB+dB@B0)
            -1j*np.kron(Xs.T,gamma@dB)
            +1j*np.kron(Xs,dB@gamma))
    for si,dBi in changes:
        for sj,dBj in changes:
            Sij=(P*(weights*si*sj))@P.T
            Q+=np.kron(Sij,dBi@dBj)
    return H,Q


def projected_cylinder(q,nlevel,p,delta,scale,phik,KX,KY,
                       theta=.37*np.pi,interpolation='smooth',quadrature=None,
                       zero_unitary=None,basis_method='qr',gaugek=None,
                       gauge_apply='common'):
    nminus=q*nlevel; nplus=q*(nlevel+1)
    if gauge_apply=='common':
        ref_gaugek=gaugek
        target_gaugek=gaugek
    elif gauge_apply=='target':
        ref_gaugek=None
        target_gaugek=None if gaugek is None else scale*gaugek
    else:
        raise ValueError(gauge_apply)
    D0=rectangular_weyl(q,nlevel,0*phik,KX,KY,ref_gaugek)
    D1=rectangular_weyl(q,nlevel,scale*phik,KX,KY,target_gaugek)
    end0=boundary_data(D0); end1=boundary_data(D1)
    z0=end0['zero'];z1=end1['zero'];
    # Identify the target and reference zero frames by their polar overlap.
    overlap=z1.conj().T@z0
    frame,_=la.polar(overlap)
    z1=z1@frame
    assert np.linalg.norm((z1.conj().T@z0)-(z1.conj().T@z0).conj().T)<1e-8
    slater_mod,slater_phase=zero_mode_slater(q,nlevel,z0,z1)

    B0=transverse_B(D0);B1=transverse_B(D1)
    d=end0['dimension'];gamma=end0['Gamma']
    x,w=L.leggauss(max(3*p,quadrature or 0))
    P=np.array([np.sqrt(2*j+1)*L.legval(x,np.eye(p)[j]) for j in range(p)])
    dP=np.array([2*np.sqrt(2*j+1)*L.legval(x,L.legder(np.eye(p)[j]))
                 for j in range(p)])
    if interpolation=='smooth': s=smooth_interpolation((x+1)/2)
    elif interpolation=='smooth_warp':
        raw=smooth_interpolation((x+1)/2)
        s=raw+.3*np.sin(2*np.pi*raw)*raw*(1-raw)
    elif interpolation=='linear': s=(x+1)/2
    elif interpolation in ('two_stage','gauge_first'):
        tau=(x+1)/2
        path_first=smooth_interpolation(np.clip(2*tau,0,1))
        path_second=smooth_interpolation(np.clip(2*tau-1,0,1))
        if interpolation=='two_stage':
            s_phi,s_gauge=path_first,path_second
        else:
            s_phi,s_gauge=path_second,path_first
        s=None
    else: raise ValueError(interpolation)
    e0=np.sqrt(2*np.arange(p)+1)*(-1.)**np.arange(p)
    e1=np.sqrt(2*np.arange(p)+1)
    Uzero=(np.eye(q,dtype=complex)*np.exp(1j*theta)
           if zero_unitary is None else zero_unitary)
    assert np.linalg.norm(Uzero.conj().T@Uzero-np.eye(q))<1e-9
    C0=np.kron(e0.reshape(1,-1),end0['plus'].conj().T)
    C1=np.kron(e1.reshape(1,-1),end1['minus'].conj().T)
    Cz=(np.kron(e1.reshape(1,-1),z1.conj().T)
        -Uzero@np.kron(e0.reshape(1,-1),z0.conj().T))
    C=np.vstack((C0,C1,Cz))
    assert C.shape[0]==d
    if basis_method=='qr':
        Z=endpoint_domain_basis(p,end0['minus'],end1['plus'],z0,z1,Uzero)
    elif basis_method=='svd':
        Z=la.null_space(C, rcond=1e-11)
    else: raise ValueError(basis_method)
    assert Z.shape==(p*d,(p-1)*d), (C.shape,Z.shape)
    assert np.linalg.norm(C@Z)<1e-9

    if interpolation in ('two_stage','gauge_first'):
        Dphi=rectangular_weyl(q,nlevel,scale*phik,KX,KY,ref_gaugek)
        Bphi=transverse_B(Dphi)-B0
        Bgauge=B1-B0-Bphi
        H,Q=cylinder_matrices_multipath(P,dP,w,gamma,B0,
                                        [(s_phi,Bphi),(s_gauge,Bgauge)])
    else:
        H,Q=cylinder_matrices_closed(P,dP,w,s,gamma,B0,B1)
    HP=Z.conj().T@H@Z
    QP=Z.conj().T@Q@Z
    herm_err=np.max(np.abs(HP-HP.conj().T))
    HP=(HP+HP.conj().T)/2
    QP=(QP+QP.conj().T)/2
    eig,V=la.eigh(QP,check_finite=False)
    assert min(eig)>-1e-7, min(eig)
    eps=np.maximum(eig,1e-25)
    signed=np.einsum('ij,ij->j',V.conj(),HP@V).real/np.sqrt(eps)
    eta=float(np.sum(signed*erfc(np.sqrt(delta*eps))))
    eta_scan={f'{f:g}':float(np.sum(signed*erfc(np.sqrt(delta*f*eps))))
              for f in (.25,.5,1.,2.,4.)}
    spectrum=la.eigvalsh(HP,check_finite=False)
    direct_eta=float(np.sum(np.sign(spectrum)*erfc(np.sqrt(delta)*abs(spectrum))))
    return {"eta":eta,"phase":np.exp(-1j*np.pi*eta),"herm_error":float(herm_err),
            "direct_eta":direct_eta,
            "eta_delta_scan":eta_scan,
            "slater_log_mod":slater_mod,"slater_phase":slater_phase,
            "q_eigen_min":float(min(eig)),"q_eigen_max":float(max(eig)),
            "nullity":nplus-nminus,"basis_dimension":(p-1)*d,
            "sign_deviation":float(np.max(np.abs(np.abs(signed)-1))),
            "min_transverse_gap":float(end1['singular'][-1])}


==> anc/common/q1_cylinder_efficient.py <==
"""Memory-efficient cylinder quadratic form in an orthonormal endpoint basis."""
import numpy as np
from scipy import linalg as la
from scipy.special import erfc
from common import q1_cylinder as c
from SecVI_Fig4_smooth_q1 import q1_smooth_aps as s

def domain(p,b0,b1,theta):
    z0,z1=b0['zero'],b1['zero']; m=z0.shape[1]; d=z0.shape[0]
    pol,_=la.polar(z1.conj().T@z0); z1=z1@pol
    e1=np.sqrt(2*np.arange(p)+1); e0=e1*(-1.)**np.arange(p)
    ev=np.vstack([e0,e1]); T,_=la.qr(ev.T,mode='full'); T=np.column_stack((T[:,2:],T[:,:2]))
    endpoint=np.zeros((2*d,d),complex); n=b0['minus'].shape[1]
    endpoint[:d,:n]=b0['minus'];endpoint[d:,n:2*n]=b1['plus']
    endpoint[:d,2*n:]=z0;endpoint[d:,2*n:]=z1*np.exp(1j*theta)
    C=np.kron(la.inv(ev@T[:,-2:]),np.eye(d))@endpoint
    C,_=la.qr(C,mode='economic',check_finite=False)
    assert np.max(np.abs(C.conj().T@C-np.eye(d)))<1e-10
    return T,C.reshape(2,d,d)

def eta(D0,D1,p,deltas,theta,tail=36.,changes=None,full=False):
    b0=c.boundary_data(D0); b1=c.boundary_data(D1); gamma=b0['Gamma']; d=gamma.shape[0]; f=p-2
    T,C=domain(p,b0,b1,theta); P,dP,w,ss=s.time_matrices(p); P=T.T@P;dP=T.T@dP
    w=w/2; X=(P*w)@dP.T;Y=(dP*w)@dP.T;S=(P*(w*ss))@P.T;S2=(P*(w*ss*ss))@P.T;Xs=(P*(w*ss))@dP.T
    B0=c.transverse_B(D0); dB=c.transverse_B(D1)-B0; I=np.eye(d)
    qt=[(Y,I),(np.eye(p),B0@B0),(S,B0@dB+dB@B0),(S2,dB@dB),(-1j*X.T,gamma@B0),(1j*X,B0@gamma),(-1j*Xs.T,gamma@dB),(1j*Xs,dB@gamma)]
    ht=[(1j*X,gamma),(np.eye(p),B0),(S,dB)]
    if changes is not None:
        qt=[(Y,I),(np.eye(p),B0@B0),(-1j*X.T,gamma@B0),(1j*X,B0@gamma)]
        ht=[(1j*X,gamma),(np.eye(p),B0)]
        for profile,db in changes:
            assert len(profile)==len(w)
            si=(P*(w*profile))@P.T;xi=(P*(w*profile))@dP.T
            ht.append((si,db));qt.extend([(si,B0@db+db@B0),(-1j*xi.T,gamma@db),(1j*xi,db@gamma)])
        for si,dbi in changes:
            for sj,dbj in changes:
                qt.append(((P*(w*si*sj))@P.T,dbi@dbj))
    def block(terms,i,j):return sum(t[i,j]*b for t,b in terms)
    N=(p-1)*d; Q=np.empty((N,N),complex,order='F')
    sl=lambda i:slice(i*d,(i+1)*d)
    for i in range(f):
        for j in range(i+1):
            a=block(qt,i,j);Q[sl(i),sl(j)]=a
            if j!=i:Q[sl(j),sl(i)]=a.conj().T
        a=sum(block(qt,i,f+k)@C[k] for k in range(2));Q[sl(i),sl(f)]=a;Q[sl(f),sl(i)]=a.conj().T
    a=sum(C[k].conj().T@block(qt,f+k,f+j)@C[j] for k in range(2) for j in range(2));Q[sl(f),sl(f)]=(a+a.conj().T)/2
    cutoff=tail/min(deltas)
    if full: eig,V=la.eigh(Q,driver='evd',overwrite_a=True,check_finite=False)
    else: eig,V=la.eigh(Q,subset_by_value=(-1e-7,cutoff),driver='evr',overwrite_a=True,check_finite=False)
    del Q
    assert eig.min()>0
    diag=np.empty(len(eig))
    for st in range(0,len(eig),64):
        v=V[:,st:st+64].reshape(p-1,d,-1); z=np.concatenate([v[:f],np.stack([C[k]@v[f] for k in range(2)])],axis=0)
        hv=np.zeros_like(z)
        for t,b in ht:
            bz=(b@z);hv+=(t@bz.reshape(p,-1)).reshape(z.shape)
        diag[st:st+64]=np.sum(z.conj()*hv,axis=(0,1)).real
    signs=diag/np.sqrt(eig); assert np.max(abs(signs))<1+1e-7
    return np.array([sum(signs*erfc(np.sqrt(dd*eig))) for dd in deltas]),dict(dim=N,kept=len(eig),tail_bound_eta=float((N-len(eig))*erfc(np.sqrt(tail))),max_sign=float(max(abs(signs))))

def free_ref(q,n,p,deltas,theta,m):
    # Every independent nonzero Landau pair has an exact reflection symmetry
    # of its H spectrum. Numerically evaluate pairs as a check, and evaluate
    # the remaining one-dimensional zero channel using the identical basis.
    vals=[]; worst=0.
    for j in range(1,n+1):
        # Avoid zero-size SVD in the generic domain code: use one extra zero mode,
        # then subtract its identical contribution by taking differences across j.
        D=np.array([[0.,np.sqrt(4*np.pi*q*j)]],complex)
        v,_=eta(D,D,p,deltas,theta);vals.append(v)
    # Direct zero channel in polynomial basis with endpoint gluing.
    P,dP,w,_=s.time_matrices(p);w=w/2; e1=np.sqrt(2*np.arange(p)+1);e0=e1*(-1.)**np.arange(p)
    Z=la.null_space((e1-np.exp(1j*theta)*e0)[None,:]);H=Z.conj().T@(1j*(P*w)@dP.T)@Z;Q=Z.conj().T@((dP*w)@dP.T)@Z
    e,V=la.eigh(Q);sg=np.einsum('ij,ij->j',V.conj(),H@V).real/np.sqrt(e)
    z=np.array([sum(sg*erfc(np.sqrt(dd*e))) for dd in deltas]); pairs=np.array(vals)-z
    return m*(np.sum(pairs,axis=0)+z),float(np.max(abs(pairs)))



==> anc/common/q1_landau_matrices.py <==
#!/usr/bin/env python3
"""Reproducible Q=1, charge-3/4/5 Landau-basis stage-0 test.

The Q=0 plaquette configuration II is reconstructed from its *unrounded*
Sobol prescription (paper Appendix C). This is an independent replacement
for the unavailable /home/claude/work/check.py used in the original proto.py.

The reported PV value at finite M is compared to the M->infinity analytic
benchmark: finite-M deviations should NOT be interpreted as numerical error.
"""

import argparse
import json
import sys
import time
from pathlib import Path

import numpy as np
from scipy.special import eval_genlaguerre, gammaln
from scipy.stats import norm, qmc

ROOT = Path(__file__).resolve().parent
from common.landau import evaluate  # Original supplied basis evaluation; not modified.


def plaquette_shape(name):
    """Two paper backgrounds, or a new six-by-six smooth Q=1 test shape."""
    if name in ('I', 'II'):
        sobol = qmc.Sobol(d=9, scramble=False)
        z = norm.ppf(sobol.random_base2(m=5)[31 if name=='I' else 17])
        z = (z-z.mean()).reshape(3,3)
        return (0.48 if name=='I' else 0.8)*z/np.max(np.abs(z))
    if name=='smooth6':
        i,j=np.indices((6,6))
        z=np.cos(2*np.pi*i/6)+.7*np.sin(2*np.pi*(i+j)/6)+.35*np.cos(4*np.pi*j/6)
        z-=z.mean()
        return .05*z/np.max(np.abs(z))
    raise ValueError(name)


def bump_profile(u, collar=0.05):
    """Smooth C-infinity profile w(s) used for the Q=0 interpolation."""
    u = np.asarray(u, float)

    def step(x):
        y = np.zeros_like(x)
        y[x >= 1] = 1.
        inner = (x > 0) & (x < 1)
        a = np.exp(-1 / x[inner]); b = np.exp(-1 / (1 - x[inner]))
        y[inner] = a / (a + b)
        return y

    return step((u-collar)/collar)*step((1-collar-u)/collar)/(1-3*collar)


def Fourier_background(kcut, scale=.25, collar=.05, shape='II'):
    """F_{k}=w_hat(kx/3)w_hat(ky/3) sum_{ij} phi_ij exp[-2pi i k.(i,j)/3]."""
    from scipy.special import roots_legendre

    phi = scale * plaquette_shape(shape)
    ncell=phi.shape[0]
    zz, ww = roots_legendre(96)
    kk = np.arange(-kcut, kcut+1)
    w_hat = np.zeros(len(kk), complex)
    for left, right in ((collar, 2*collar), (2*collar, 1-2*collar),
                        (1-2*collar, 1-collar)):
        xs = left + (right-left)*(zz+1)/2
        weights = (right-left)*ww*bump_profile(xs, collar)/2
        w_hat += np.exp(-2j*np.pi*np.outer(kk/ncell, xs)) @ weights
    i, j = np.indices(phi.shape)
    KX, KY = np.meshgrid(kk, kk, indexing="ij")
    phik = np.zeros(KX.shape, complex)
    for ax, kx in enumerate(kk):
        for ay, ky in enumerate(kk):
            k2 = kx*kx+ky*ky
            if k2:
                Fk = w_hat[ax]*w_hat[ay] * np.sum(
                    phi*np.exp(-2j*np.pi*(kx*i+ky*j)/ncell))
                phik[ax, ay] = Fk/(4*np.pi**2*k2)
    # Hermitian consistency of real-valued smooth background.
    assert np.max(np.abs(phik-phik[::-1, ::-1].conj())) < 1e-12
    return phi, phik, KX, KY


def phi_at(phik, KX, KY, x, y):
    out = np.zeros(np.shape(x), complex)
    for kx,ky,coef in zip(KX.ravel(), KY.ravel(), phik.ravel()):
        if coef:
            out += coef*np.exp(2j*np.pi*(kx*x+ky*y))
    return out.real


def truncated_plaquette_flux(phik,KX,KY,ncell):
    """Cell flux of the *Fourier-truncated* connection, not of the ideal bump."""
    ii,jj=np.indices((ncell,ncell))
    out=np.zeros((ncell,ncell),complex)
    for kx,ky,coef in zip(KX.ravel(),KY.ravel(),phik.ravel()):
        fk=4*np.pi**2*(kx*kx+ky*ky)*coef
        out += (fk*np.sinc(kx/ncell)*np.sinc(ky/ncell)/ncell**2
                *np.exp(2j*np.pi*(kx*(ii+.5)+ky*(jj+.5))/ncell))
    return out.real


def flux_sector_links(phik,KX,KY,ncell, Q=1):
    """Cell-edge link holonomies of A_y=2pi Q x + (d_y phi,-d_x phi).

    A_x=d_y phi, A_y=2pi Q x-d_x phi, with the boundary transition
    exp(-2pi i Q y) on the rightmost x-link. Thus the returned compact
    links are an honest Q=1 lattice gauge configuration and their principal
    plaquettes equal integrals of the Fourier-truncated continuum curvature.
    """
    ii,jj=np.indices((ncell,ncell))
    theta_x=np.zeros((ncell,ncell),complex)
    theta_y=(2*np.pi*Q*ii/ncell**2).astype(complex)
    theta_x[-1,:]-=2*np.pi*Q*np.arange(ncell)/ncell
    for kx,ky,coef in zip(KX.ravel(),KY.ravel(),phik.ravel()):
        theta_x += ((2j*np.pi*ky)*coef*np.sinc(kx/ncell)/ncell
                    *np.exp(2j*np.pi*(kx*(ii+.5)+ky*jj)/ncell))
        theta_y += ((-2j*np.pi*kx)*coef*np.sinc(ky/ncell)/ncell
                    *np.exp(2j*np.pi*(kx*ii+ky*(jj+.5))/ncell))
    assert max(abs(theta_x.imag).max(), abs(theta_y.imag).max())<1e-11
    tx=theta_x.real; ty=theta_y.real
    Ux=np.exp(1j*tx); Uy=np.exp(1j*ty)
    plaquette=np.angle(Ux*np.roll(Uy,-1,axis=0)*np.conj(np.roll(Ux,-1,axis=1))*np.conj(Uy))
    return Ux,Uy,plaquette


def displacement(beta, n):
    """Exact oscillator displacement matrix, analytic Laguerre elements.

    This is much faster than expm on a greatly enlarged oscillator basis.
    """
    row, col = np.indices((n,n))
    lo=np.minimum(row,col); hi=np.maximum(row,col); diff=hi-lo
    factor=np.exp(.5*(gammaln(lo+1)-gammaln(hi+1))-.5*abs(beta)**2)
    base=np.where(row>=col, beta, -np.conj(beta))
    return factor*base**diff*eval_genlaguerre(lo,diff,abs(beta)**2)


def plane_wave_fast(N, kx, ky, n):
    beta=np.sqrt(np.pi/N)*(ky+1j*kx)
    osc=displacement(beta,n)
    result=np.zeros((N*n,N*n),complex)
    for a in range(N):
        ap,s=(a+ky)%N,(a+ky)//N
        phase=(-1.)**s*np.exp(2j*np.pi*kx*(-(ap+.5)/N))*np.exp(1j*np.pi*kx*ky/N)
        result[ap*n:(ap+1)*n,a*n:(a+1)*n]=phase*osc
    return result


def dirac(q, phik, KX, KY, n):
    N=q
    a=np.diag(np.sqrt(np.arange(1,n)),1).astype(complex)
    D=np.sqrt(4*np.pi*N)*np.kron(np.eye(N),a)
    for kx,ky,coef in zip(KX.ravel(),KY.ravel(),phik.ravel()):
        if coef:
            D -= 2*np.pi*q*(ky+1j*kx)*coef*plane_wave_fast(N,int(kx),int(ky),n)
    return D


def pv_logdet(s, nzero, mass):
    nonzero=np.sort(s)[nzero:]**2
    return .5*np.sum(np.log(nonzero)-np.log(nonzero+mass*mass))


==> anc/common/solid_torus_basis.py <==
"""Witten 2D phase test: Galerkin APS D^2 on PRODUCT-COLLAR SOLID TORUS.

Y = S^1_y x D^2_{r,theta} with metric
    ds^2=dy^2+R^2(dr^2+rho(r)^2 dtheta^2), R=1/(2*pi).
The warp factor rho(r)=r near the disk center and rho(r)=1 for r>=0.92;
therefore the metric is a product near the boundary T^2.
The U(1) extension is A=2*pi*h_y dy+h_theta*f(r)dtheta,
with f(r)~r^2 near r=0 and f(r)=1 for r>=0.92.
Boundary toron holonomy and boundary Dirac operator are independent of
extension_alpha; this permits a bulk-extension check.

After unitarily rescaling by sqrt(rho), the radial Dirac operator has
D = -i sigma_1 partial_r + sigma_2(ell+q*h_theta*f(r))/rho(r)
    + sigma_3(m+1/2+q*h_y).
APS boundary data use B=(m+1/2+q*h_y)*sigma_2-(ell+q*h_theta)*sigma_3.

An optional Fourier cutoff follows the COVARIANT y momentum, making the
truncated spectrum exactly invariant under h_y -> h_y+n (integer n), for
integer q. This does not imply general gauge invariance for finite cutoffs.

IMPORTANT: eta_heat computes Tr(sign D exp(-tau D^2)), NOT eta(D;0).
No zeta-regularized phase is claimed. The radial spectral sign filter
is heuristic at high energies and must be converged by increasing p.
"""
import os
os.environ.setdefault('OPENBLAS_NUM_THREADS','1')
import numpy as np
from scipy.linalg import eigh, null_space
from scipy.special import eval_jacobi, roots_legendre
from functools import lru_cache

s1 = np.array([[0,1],[1,0]],complex)
s2 = np.array([[0,-1j],[1j,0]],complex)
s3 = np.array([[1,0],[0,-1]],complex)

@lru_cache(maxsize=128)
def basis_data(ell, p=16, nq=256):
    """Return orthonormal radial bases and derivatives at Gauss nodes in r.

    Angular mode ell=half integer.  Upper spin has cartesian winding ell-1/2;
    lower spin has winding ell+1/2.  Regular at center r=0.
    """
    zr,w=roots_legendre(nq)
    r=(zr+1.)/2.; weights=w/2.
    vals=np.zeros((2*p,nq,2),complex)
    deriv=np.zeros_like(vals)
    at_R=np.zeros((2,2*p),complex)
    for spin_idx,wind in ((0,ell-.5),(1,ell+.5)):
        beta=round(abs(wind)); assert beta==abs(wind)
        alpha=beta+.5
        z=2*r*r-1
        for j in range(p):
            norm=np.sqrt(2*(2*j+beta+1))
            jac=eval_jacobi(j,0,beta,z)
            if j:
                jacprime=.5*(j+beta+1)*eval_jacobi(j-1,1,beta+1,z)
            else: jacprime=np.zeros_like(z)
            col=spin_idx*p+j
            vals[col,:,spin_idx]=norm*r**alpha*jac
            deriv[col,:,spin_idx]=norm*(alpha*r**(alpha-1)*jac+4*r**(alpha+1)*jacprime)
            at_R[spin_idx,col]=norm
    return r,weights,vals,deriv,at_R

def smooth_radial_profiles(r, extension_alpha=0., inner=.68, outer=.92):
    """Warped disk metric with product collar and smooth A_theta profile.

    metric: ds^2=dy^2+R^2(dr^2+rho(r)^2 dtheta^2)
    A_theta=h_theta*f(r); rho=r, f=r^2 near the center;
    rho=f=1 near the unique torus boundary.
    The spinor is unitarily rescaled by sqrt(rho), so the radial norm is dr.
    """
    u=(r-inner)/(outer-inner)
    s=np.zeros_like(r)
    middle=(u>0)&(u<1)
    t=u[middle]
    z1=np.exp(-1/t);z2=np.exp(-1/(1-t))
    s[middle]=z1/(z1+z2)
    s[u>=1]=1.
    rho=(1-s)*r+s
    f=(1-s)*r*r*(1+extension_alpha*(1-r*r))+s
    return rho,f


==> anc/common/solid_torus_spectrum.py <==
#!/usr/bin/env python3
"""Stage 4 audit: basis-independent heat spectral trace for Witten 2D APS pilot.

The prior pilot assigned sign(<psi_i,D psi_i>) individually to D^2 eigenvectors
and removed states when its magnitude was <0.8 sqrt(lambda_i). This fails
for +/- degenerate eigenspaces: the eigensolver may choose combinations with
<psi,D psi>=0 even though the D eigenvalues are +/-sqrt(lambda).

This module calculates the Galerkin spectral trace
  E_{p,K}(tau) = tr[ H1 H2^(-1/2) exp(-tau H2) ]
using *all* eigenvectors of H2. It is well defined even for degeneracies,
but is still a finite-basis approximation, not a certified continuum eta(0).

The radial Dirac formula, metric, and APS boundary conventions are inherited
from the previous stage. Check against exact flat-disk Bessel spectrum and
zero background charge conjugation before trusting nontrivial extensions.
"""
import os
os.environ.setdefault('OPENBLAS_NUM_THREADS','1')
import argparse
import numpy as np
from scipy.linalg import eigh, null_space
from scipy.special import jn_zeros
from common.solid_torus_basis import (
    basis_data, smooth_radial_profiles, s1,s2,s3)

def mode_spectral(ell, m, p=12, nq=160, q=1, hy=.17, ht=-.13,
                  alpha=0.0, flat_disk=False):
    r,w,vals,deriv,atR=basis_data(ell,p,nq)
    if flat_disk:
        rho=r
        f=r*r
    else:
        rho,f=smooth_radial_profiles(r,alpha)
    a=(ell+q*ht*f)/rho
    b=m+.5+q*hy
    Dvals=(-1j*np.einsum('ab,iqb->iqa',s1,deriv)
           +a[None,:,None]*np.einsum('ab,iqb->iqa',s2,vals)
           +b*np.einsum('ab,iqb->iqa',s3,vals))
    M=np.einsum('iqa,jqa,q->ij',vals.conj(),vals,w,optimize=True)
    H2=np.einsum('iqa,jqa,q->ij',Dvals.conj(),Dvals,w,optimize=True)
    H1=np.einsum('iqa,jqa,q->ij',vals.conj(),Dvals,w,optimize=True)
    B=b*s2-(ell+q*ht)*s3
    eB,vB=eigh(B)
    Z=null_space((vB[:,0].conj()@atR)[None,:])
    M=Z.conj().T@M@Z
    H2=Z.conj().T@H2@Z
    H1=Z.conj().T@H1@Z
    # High angular modes make ||H1|| large; an absolute 2e-8 bound can
    # reject ordinary floating-point quadrature noise even when the
    # relative anti-Hermitian part is of order 1e-11.  Keep the original
    # absolute bound for small matrices and a strict relative bound for
    # large ones, without silently symmetrizing a genuinely bad matrix.
    hermitian_defect=np.linalg.norm(H1-H1.conj().T)
    if hermitian_defect>max(2e-8,1e-9*np.linalg.norm(H1)):
        raise RuntimeError('H1 nonhermitian, relative defect=' +
                           str(hermitian_defect/np.linalg.norm(H1)))
    lam,V=eigh(H2,M)
    if lam.min()<1e-9: raise RuntimeError('zero eigenvalue or negative eigenvalue')
    d=np.real(np.einsum('ai,ab,bi->i',V.conj(),H1,V,optimize=True))
    signed_ratio=d/np.sqrt(lam)
    # |ratio|≤1 follows from Cauchy for an exact D² graph norm; useful check.
    if np.max(np.abs(signed_ratio))>1+1e-5: raise RuntimeError('invalid projected trace')
    return lam, signed_ratio, (V,H1)


==> anc/plot_figures.py <==
#!/usr/bin/env python3
"""Prepare manuscript figures from archived independent spectral results.

Symbols show computed data. Lines show only a fitted polynomial or an
independently known analytic benchmark, never arbitrary point connections.
"""
from pathlib import Path
import json
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np

HERE = Path(__file__).resolve().parent
ROOT = HERE
class DataPaths:
    def __truediv__(self, name):
        matches = list(ROOT.glob("*/data/" + name))
        assert len(matches) == 1, name
        return matches[0]
DATA = DataPaths()
OUT = ROOT / "figures"
OUT.mkdir(exist_ok=True)

plt.rcParams.update({
    "font.family": "serif",
    "font.serif": ["Times New Roman", "STIXGeneral", "DejaVu Serif"],
    "mathtext.fontset": "stix",
    "font.size": 8.5,
    "axes.labelsize": 9.0,
    "axes.linewidth": 0.65,
    "legend.fontsize": 7.5,
    "xtick.labelsize": 8.0,
    "ytick.labelsize": 8.0,
    "xtick.direction": "in",
    "ytick.direction": "in",
    "xtick.major.width": 0.6,
    "ytick.major.width": 0.6,
    "xtick.major.size": 2.8,
    "ytick.major.size": 2.8,
    "pdf.fonttype": 42,
    "savefig.bbox": "tight",
    "savefig.pad_inches": 0.055,
})


def flat_toron_weight():
    """Compare the common-cutoff p=28 APS weight to the analytic answer.

    The phase at each node comes from the archived stage-37 APS grid;
    exact phases enter only the independently drawn analytic curve.
    The 90 direct nodes and the reflection-completed nodes are stored
    with their provenance in that JSON file.
    """
    raw = json.loads((DATA / "flat_pv.json").read_text())
    phase_grid = json.loads((DATA / "flat_aps_p28.json").read_text())
    assert (phase_grid["p"], phase_grid["K_APS"], phase_grid["delta"]) == (28, 28, 0.0125)
    assert phase_grid["directly_computed_nodes"] == 90
    phases = phase_grid["rows"]
    assert len(raw["torons"]) == len(phases) == 256
    ks = np.array([float(s) for s in raw["parameters"]["Ks"].split(",")])
    ms = np.array([float(s) for s in raw["parameters"]["Ms"].split(",")])
    pv_data = np.array([entry["log_pv_by_K_M"] for entry in raw["torons"]])
    k_intercepts = np.polynomial.polynomial.polyfit(
        1 / ks[-4:]**2,
        np.moveaxis(pv_data[:, -4:, :], 1, 0).reshape(4, -1), 2,
    )[0].reshape(256, len(ms))
    log_magnitudes = np.polynomial.polynomial.polyfit(
        1 / ms[-4:]**2, k_intercepts[:, -4:].T, 2,
    )[0]
    hx = np.array([float(row["hx"]) for row in phases])
    hy = np.array([float(row["hy"]) for row in phases])
    for x, y, item in zip(hx, hy, raw["torons"]):
        assert abs(x - item["hx"]) < 1e-13
        assert abs(y - item["hy"]) < 1e-13
    theta = np.array([float(row["phase"]) for row in phases])
    numerical = np.exp(log_magnitudes + 1j * theta)

    summation_index = np.arange(-12, 13)
    normalization = np.exp(-np.pi * summation_index**2).sum()

    def theta_factor(q, x, y):
        x, y = np.asarray(x), np.asarray(y)
        arg = np.pi * q * (x + 1j * y)
        terms = np.exp(-np.pi * summation_index[:, None]**2
                       + 2j * summation_index[:, None] * arg[None, :])
        return (np.exp(1j * np.pi * q**2 * x * y - np.pi * (q * y)**2)
                * terms.sum(axis=0) / normalization)

    def exact_weight(x, y):
        return (theta_factor(3, x, y) * theta_factor(4, x, y)
                * np.conj(theta_factor(5, x, y)))

    whole_exact = exact_weight(hx, hy)
    max_abs = float(np.max(np.abs(numerical - whole_exact)))
    rms = float(np.sqrt(np.mean(np.abs(numerical - whole_exact)**2)))
    print(f"flat toron: all 256 points, max |Wnum-Wexact|={max_abs:.8g}, "
          f"RMS={rms:.8g}")

    import csv
    with (DATA / "flat_aps_p10.csv").open() as f:
        low = list(csv.DictReader(f))
    assert np.allclose([[float(r["hx"]),float(r["hy"])] for r in low], np.column_stack((hx,hy)))
    for name, weight in [("p=10",np.exp(log_magnitudes+1j*np.array([float(r["phi_p10"]) for r in low]))),
                         ("p=28",numerical),("analytic",whole_exact)]:
        loops = np.sum(weight[:,None]*np.exp(2j*np.pi*np.column_stack((hx,hy))),axis=0)/weight.sum()
        avg = weight.sum()/abs(weight).sum()
        print(f"Table II {name}: Re Px={loops[0].real:.6f}, Re Py={loops[1].real:.6f}, phase factor={avg.real:.6f}")
    hy_fixed = 0.03125
    selected = np.isclose(hy, hy_fixed)
    xx = np.linspace(-0.5, 0.5, 500)
    theory = exact_weight(xx, np.full_like(xx, hy_fixed))
    fig, axes = plt.subplots(1, 2, figsize=(6.85, 2.55),
                             gridspec_kw={"wspace": 0.29})
    for ax, part, ylabel, label in (
        (axes[0], np.real, r"$\mathrm{Re}\,[W(h)/W(0)]$", "(a)"),
        (axes[1], np.imag, r"$\mathrm{Im}\,[W(h)/W(0)]$", "(b)"),
    ):
        ax.plot(xx, part(theory), color="0.20", lw=1.0,
                label="analytic")
        ax.plot(hx[selected], part(numerical[selected]), "o", ls="none",
                mfc="white", mec="0.05", mew=0.8, ms=3.4,
                label="PV+APS")
        ax.axhline(0, color="0.75", lw=0.45, zorder=0)
        ax.set_xlim(-0.505, 0.505)
        ax.set_xticks([-0.5, -0.25, 0, 0.25, 0.5])
        ax.set_xlabel(r"Toron $h_x$ ($h_y=1/32$)")
        ax.set_ylabel(ylabel)
        ax.text(0.04, 0.92, label, transform=ax.transAxes,
                ha="left", va="top", fontsize=8.8)
    axes[0].legend(loc="upper right", frameon=False, handlelength=1.65,
                   labelspacing=0.35, borderpad=0)
    axes[0].set_ylim(0.45, 0.98)
    fig.savefig(OUT / "flat_complex_weight.pdf")
    plt.close(fig)

def nonflat_weight():
    """PV magnitude cutoff test, using the original spectral points.

    The diamond at K=infinity is an independent *quadratic-in-field*
    finite-M estimate, not an exact finite-amplitude determinant.
    """
    report = json.loads((DATA / "nonflat_pv_and_aps.json").read_text())
    assert report["parameters"]["kcut"] == 6
    fig, ax = plt.subplots(figsize=(3.37, 2.52))
    # These finite-M quadratic terms (in 10^-3 units) are the independently
    # evaluated entries in the PV magnitude budget table, in the *original row order*.
    budget = json.loads((DATA / "nonflat_pv_checks.json").read_text())["L3_stage36_nonflat_PV_error_budget_20261110.json"]["main_rows"]
    finite_mass_quadratic = [1000*r["analytic_quadratic_PV_mass"] for r in budget]
    style_by_row = [("o", "0.15", "0.15", "I, 0.461"),
                    ("o", "0.15", "white", "I, 0.240"),
                    ("s", "0.50", "0.50", "II, 0.200"),
                    ("s", "0.50", "white", "II, 0.400")]
    smooth_x = np.linspace(0, 1 / 12**2, 180)
    for i, (entry, (symbol, edge, fill, label)) in enumerate(
            zip(report["rows"], style_by_row)):
        points = sorted((v for v in entry["PV_rows"] if v["M"] == 24),
                        key=lambda v: v["K"])
        ks = np.array([v["K"] for v in points], dtype=float)
        assert ks.tolist() == [12.0, 14.0, 16.0, 18.0, 20.0]
        x = 1 / ks**2
        y = 1000 * np.array([v["real_log_error_vs_Hfull"] for v in points])
        # A quadratic polynomial in 1/K^2 is an empirical diagnostic, not
        # a bound on the spectral truncation error.
        coefficients = np.polynomial.polynomial.polyfit(x, y, 2)
        fit = np.polynomial.polynomial.polyval(smooth_x, coefficients)
        ax.plot(smooth_x, fit, ls=(0, (4, 2.1)), lw=0.78, color=edge)
        ax.plot(x, y, ls="none", marker=symbol, ms=3.9,
                mec=edge, mfc=fill, mew=0.85, color=edge, label=label)
        truncation = 1000 * (entry["analytic_log_magnitude_kcut"]
                            - entry["analytic_log_magnitude_full"])
        quadratic_prediction = truncation + finite_mass_quadratic[i]
        ax.plot([0], [quadratic_prediction], ls="none", marker="D",
                ms=3.9, mfc=edge, mec="0.10", mew=0.55, zorder=5)
        print(f"Fig. 2 {label}: fit intercept {coefficients[0]:.4f}, "
              f"quadratic finite-M prediction {quadratic_prediction:.4f} "
              "(in 10^-3 units)")
    ax.set_xlim(-0.00030, 0.00745)
    ax.set_ylim(0, 22)
    ax.set_yticks([0, 5, 10, 15, 20])
    ax.set_xticks([0, 0.002, 0.004, 0.006])
    ax.set_xticklabels(["0", "0.002", "0.004", "0.006"])
    ax.set_xlabel(r"$1/K^2$")
    ax.set_ylabel(r"$10^3\ln(R_{\rm PV}/R_{\rm exact})$")
    ax.legend(loc="upper left", frameon=False, fontsize=7.2,
              handlelength=1.4, labelspacing=0.32, borderpad=0)
    fig.savefig(OUT / "nonflat_weight.pdf")
    plt.close(fig)

def mass_extrapolation():
    kcuts = [4, 6, 8, 10, 12, 14, 16, 20]
    archive = json.loads((DATA / "mass_extrapolations.json").read_text())
    results = {k: archive[str(k)] for k in kcuts}
    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(6.9, 2.75),
                                  gridspec_kw={"wspace": 0.35})

    # Fit only the last four regulator masses after K->infinity at each M.
    result = archive["extended_k16"]
    ms = np.array([float(s) for s in result["parameters"]["Ms"].split(",")])
    q = np.array(result["K_to_infinity_at_each_M"])
    x = 1.0 / ms[-4:]**2
    y = q[-4:]
    poly = np.polyfit(x, y, 2)
    q_intercept = float(np.polyval(poly, 0))
    print(f"Fig. 3(a): Q_PV extrapolated = {q_intercept:.10f}")
    # Both references follow from the exact polarization 25/pi.
    # The first uses the Fourier-truncated input gauge field; the second
    # uses the full smooth interpolation.  They are NOT fit parameters.
    geometry = archive["fourier_norms"]
    geometry_full = float(geometry["I_full_numerical_kmax128"])
    geometry_k16 = float(geometry["I_kcut16"])
    assert np.isclose(
        geometry_full,
        result["geometry"]["norm_A_transverse_squared_over_t_squared"],
        rtol=0, atol=1e-10,
    )
    q_analytic_k16 = 25.0 * geometry_k16 / (2.0 * np.pi)
    q_analytic_full = 25.0 * geometry_full / (2.0 * np.pi)
    xx = np.linspace(0, x.max(), 300)
    ax1.plot(xx, np.polyval(poly, xx), color="0.15", lw=0.9,
             ls=(0, (4, 2)), label="quadratic fit")
    ax1.plot(x, y, "o", ls="none", color="0.15", ms=3.4,
             mfc="white", mew=0.85, label="PV calculation")
    ax1.plot(0, q_intercept, "D", ls="none", color="0.15",
             ms=4.2, label=r"$M\to\infty$")
    ax1.axhline(q_analytic_full, color="0.46", lw=0.9,
                ls=(0, (1, 2)), label="full-field analytic")
    # Preserve the physical comparison instead of removing nearly
    # coincident references.  The inset resolves the three nearby values.
    inset = ax1.inset_axes([0.61, 0.58, 0.35, 0.31])
    inset.axhline(q_analytic_full, color="0.46", lw=0.8,
                  ls=(0, (1, 2)))
    inset.axhline(q_analytic_k16, color="0.18", lw=0.8, ls="-")
    inset.plot(0, q_intercept, "D", ls="none", ms=3.0,
               color="0.12")
    inset.set_xlim(-0.000007, 0.000047)
    inset.set_ylim(10.38516, 10.38613)
    inset.set_xticks([0, 0.00004])
    inset.set_xticklabels(["0", r"$4\times10^{-5}$"])
    inset.set_yticks([10.3853, 10.3856, 10.3860])
    inset.yaxis.set_major_formatter(plt.FormatStrFormatter("%.4f"))
    inset.tick_params(axis="both", labelsize=6.2, length=1.7, width=0.48)
    for spine in inset.spines.values():
        spine.set_linewidth(0.48)
    ax1.set_xlim(-0.00003, 0.00047)
    ax1.set_ylim(10.336, 10.389)
    ax1.set_xticks([0, 0.0002, 0.0004])
    ax1.set_xticklabels(["0", "0.0002", "0.0004"])
    ax1.set_xlabel(r"$1/M^2$")
    ax1.set_ylabel(r"$Q_{\rm PV}(K\to\infty,M)$")
    ax1.legend(loc="lower left", frameon=False, handlelength=2.15,
               labelspacing=0.33, borderpad=0, fontsize=7.0)
    ax1.text(0.37, 0.88, "(a)", transform=ax1.transAxes,
             ha="right", va="top", fontsize=8.8)

    from table_values import mass_fit
    masses = [mass_fit(k)[1] for k in kcuts]
    # Analytic values computed with the same Fourier-truncated backgrounds.
    # Values are reported in the induced-mass table.
    analytic_masses = [r["mass_analytic_truncated"] for r in json.loads((DATA / "mass_analytic_references.json").read_text())["rows"]]
    ax2.plot(kcuts, masses, "o", ls="none", ms=3.6, color="0.15",
             label="PV calculation")
    ax2.plot(kcuts, analytic_masses, "s", ls="none", ms=3.3,
             mec="0.35", mfc="white", mew=0.8,
             label="analytic, same cutoff")
    ax2.axhline(5 / np.sqrt(np.pi), ls=(0, (4, 2)), lw=0.85,
                color="0.48", label=r"analytic $5/\sqrt{\pi}$")
    ax2.set_xlim(3.3, 20.7)
    ax2.set_ylim(2.8131, 2.8216)
    ax2.set_xticks(kcuts)
    ax2.set_xlabel(r"Background Fourier cutoff $k_{\rm cut}$")
    ax2.set_ylabel(r"$m/e$")
    ax2.legend(loc="lower right", frameon=False, handlelength=2.1,
               labelspacing=0.4, borderpad=0)
    ax2.text(0.05, 0.86, "(b)", transform=ax2.transAxes,
             ha="left", va="top", fontsize=8.8)
    fig.savefig(OUT / "mass_extrapolation.pdf")
    plt.close(fig)

def q1_correlator_figure() -> None:
    plt.rcParams.update({
        "font.family": "serif",
        "font.serif": ["Times New Roman", "STIXGeneral", "DejaVu Serif"],
        "mathtext.fontset": "stix",
        "font.size": 8.5,
        "axes.labelsize": 9,
        "legend.fontsize": 7.5,
        "xtick.labelsize": 8,
        "ytick.labelsize": 8,
        "axes.linewidth": 0.65,
        "pdf.fonttype": 42,
        "savefig.pad_inches": 0.055,
    })
    plt.rcParams.update({"text.usetex": True, "font.family": "serif", "font.serif": ["Computer Modern Roman"]})
    fig, axes = plt.subplots(1, 2, figsize=(6.85, 2.55))
    fig.subplots_adjust(left=0.085, right=0.98, bottom=0.225, top=0.93, wspace=0.27)

    cutoff = np.array([240, 360, 480, 600])
    records = json.loads((DATA / "q1_smooth_correlators.json").read_text())["cases"]
    values = {case: ([100*records[case]["energy_cutoffs"][str(E)]["insertion_sets"]["71"]["relative_magnitude_error"] for E in cutoff], marker, color)
              for case, marker, color in [("O","o","#1b1b1b"),("A","s","#777777"),("B","D","#434343")]}
    ax = axes[0]
    for case, (errors, marker, color) in values.items():
        ax.scatter(cutoff, errors, marker=marker, s=26, color=color, label=case, zorder=3)
    ax.set_xlim(214, 626)
    ax.set_ylim(0.3, 1.78)
    ax.set_xticks(cutoff)
    ax.set_xlabel(r"Common Landau energy cutoff $E$")
    ax.set_ylabel(r"Relative magnitude error (\%)")
    ax.legend(loc="upper right", frameon=False, ncol=3,
              handletextpad=0.25, columnspacing=0.7)
    ax.text(0.03, 0.96, "(a)", va="top", transform=ax.transAxes)
    ax.tick_params(direction="in", top=True, right=True, width=0.7)

    ax = axes[1]
    from table_values import smooth_phase
    deltas = np.array([.0001875,.000375,.00075,.0015,.003])
    for case, (_, marker, color) in values.items():
        pairs = np.array([smooth_phase(case, d) for d in deltas])
        errors = 100*np.abs(pairs[:,1]/pairs[:,0]-1)
        # Horizontal offsets only separate the symbols at a common regulator.
        offset = {"O": -.15, "A": 0., "B": .15}[case]
        ax.scatter(deltas*1000*2**offset, errors, marker=marker, s=26, color=color, label=case, zorder=3)
    ax.set_xscale("log", base=2)
    ax.set_yscale("log")
    ax.set_xticks(deltas*1000, [r"0.1875",r"0.375",r"0.75",r"1.5",r"3"])
    ax.set_xlim(.15,3.8)
    ax.set_ylim(.005, .65)
    ax.set_yticks([.01,.1], [r"0.01",r"0.1"])
    ax.set_xlabel(r"Heat regulator $\delta$ ($\times 10^{-3}$)")
    ax.set_ylabel(r"Relative APS phase error (\%)")
    ax.legend(loc="upper right", frameon=False, ncol=3, handletextpad=0.25, columnspacing=0.7)
    ax.text(0.03, 0.96, "(b)", va="top", transform=ax.transAxes)
    ax.tick_params(direction="in", top=True, right=True, width=0.7)

    output = OUT / "q1_correlator_checks_v5.pdf"
    output.parent.mkdir(exist_ok=True, parents=True)
    fig.savefig(output)
    plt.close(fig)
    print(output)

if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser(description="Regenerate manuscript figures from archived data.")
    parser.add_argument("--figure", type=int, choices=(1, 2, 3, 4), help="Generate only the selected figure (default: all).")
    args = parser.parse_args()
    figures = (flat_toron_weight, nonflat_weight, mass_extrapolation, q1_correlator_figure)
    for make in figures if args.figure is None else (figures[args.figure - 1],):
        make()


==> anc/reproduce.py <==
#!/usr/bin/env python3
"""Regenerate figures and tables from the archived numerical data."""
from plot_figures import flat_toron_weight, nonflat_weight, mass_extrapolation, q1_correlator_figure
from table_values import main

if __name__ == '__main__':
    flat_toron_weight()
    nonflat_weight()
    mass_extrapolation()
    q1_correlator_figure()
    main()


==> anc/requirements.txt <==
numpy
scipy
matplotlib


==> anc/table_values.py <==
"""Recompute paper tables from archived spectral records, not from the manuscript."""
from pathlib import Path
import csv,json
import numpy as np
from SecVI_Fig4_smooth_q1.q1_gauge_check import omega_phase
from SecVI_Fig4_smooth_q1.q1_smooth_correlator import CASES
ROOT=Path(__file__).resolve().parent

def path(name):
    matches=list(ROOT.glob('*/data/'+name))
    assert len(matches)==1,name
    return matches[0]

def data(name):return json.loads(path(name).read_text())

def mass_fit(k,Kmax=None,Mmax=None):
    archive=data('mass_extrapolations.json'); rec=archive[str(k)]
    if Kmax is None:Kmax=500 if k==20 else 220
    if Mmax is None:Mmax=128 if k==20 else 64
    raw=data('mass_response_raw.json')
    if str(k) in raw:
        rows=[r for r in raw[str(k)] if int(r['K'])<=Kmax and float(r['M'])<=Mmax]
        ks=sorted({int(r['K']) for r in rows})[-4:];ms=sorted({float(r['M']) for r in rows})[-4:]
        q={(int(r['K']),float(r['M'])):float(r['PV_spectral_minus_log_det_over_t2']) for r in rows}
        arr=np.array([[q[(K,M)] for M in ms] for K in ks]); kinf=np.polyfit(1/np.array(ks,float)**2,arr,1)[-1]
    else:
        # Original archive contains K-extrapolated responses but not all finite-K values.
        ms=np.array([float(m) for m in rec['parameters']['Ms'].split(',')])[-4:]
        kinf=np.array(rec['K_to_infinity_at_each_M'])[-4:]
    q0=np.polyfit(1/np.array(ms,float)**2,kinf,2)[-1]; c=2*q0/rec['geometry']['norm_A_transverse_squared_over_t_squared'];return float(c),float(np.sqrt(c))

def smooth_phase(case,delta,p=24):
    phi,phi2,chi=CASES[case]
    required=sum(s*omega_phase(q,phi,phi2,chi) for q,s in ((3,1),(4,1),(5,-1)))
    rec=data('q1_smooth_eta_by_charge.json')[f'{case}_E120_p{p}']
    factor=f"{delta/.00075:g}"
    eta=sum(s*rec['by_charge'][str(q)]['delta_scan'][factor] for q,s in ((3,1),(4,1),(5,-1)))
    return required,-np.pi*eta


def main():
    print('\nTable III: exact magnitude, PV magnitude, APS phase, complex error (%)')
    results=[]
    for row in data('nonflat_pv_and_aps.json')['rows']:
        r=next(v for v in row['PV_rows'] if v['K']==20 and v['M']==24)
        phase=row['APS_phase'];ex=np.exp(row['analytic_log_magnitude_full']);pv=np.exp(r['logpv']);err=100*abs(pv*np.exp(1j*phase)/ex-1)
        results.append([ex,pv,phase,err]);print(row['name'],f'{ex:.6f} {pv:.6f} {phase:+.6f} {err:.3f}')
    larger=data('nonflat_larger_lattices.json')
    for N in (4,6):
        raw=larger[f'N{N}_nonflat_pv_20261111.json'];r=next(v for v in raw['results'] if v['K']==20);pv=np.exp(r['log_ratio_pv'][r['Mvals'].index(24)]);ex=raw['background']['analytic_ratio_full_kmax64'];a=larger[f'N{N}_nonflat_aps_L5p10_20261111.json']['results'][0];phase=a['phase_residual'][a['deltas'].index(.00625)];err=100*abs(pv*np.exp(1j*phase)/ex-1);results.append([ex,pv,phase,err]);print(N,f'{ex:.6f} {pv:.6f} {phase:+.6f} {err:.3f}')
    assert np.allclose(np.array(results)[:,:3],[[.699982,.708898,-.000945],[.907826,.910960,-.000967],[.922959,.925381,.000038],[.725653,.733301,.015191],[.864966,.868792,-.000580],[.857264,.860943,-.002070]],atol=5.1e-7,rtol=0)
    print('\nTable IV: magnitude errors (%)')
    cases=data('q1_smooth_correlators.json')['cases'];gauge=data('q1_gauge_and_frame.json')['cases']
    for E in (240,360,480,600):print(E,*(f'{100*cases[c]["energy_cutoffs"][str(E)]["insertion_sets"]["71"]["relative_magnitude_error"]:.3f}' for c in 'OAB'))
    print('600 chi=0',*(f'{gauge[c]["magnitude"]["600"]["chi0"]["percentage_error"]:.3f}' for c in 'OAB'))
    print('\nTable V: insertion sets, exact/numerical magnitudes and phases')
    for i,seed in enumerate((71,89,137,223),1):
        r=cases['B']['energy_cutoffs']['600']['insertion_sets'][str(seed)]
        phase=np.angle(np.exp(1j*(r['slater_only_phase']+smooth_phase('B',.00075)[1])))
        print(i,f"{r['exact_magnitude']:.5f} {r['numeric_magnitude']:.5f} {r['exact_phase']:+.9f} {phase:+.9f}")
    print('\nTable VI: required phase (mrad), residuals (microrad)')
    print('Required',*(f'{1000*smooth_phase(c,.00075)[0]:.6f}' for c in 'OAB'))
    for delta in (.0001875,.000375,.00075,.0015,.003):print(delta,*(f'{1e6*(smooth_phase(c,delta)[1]-smooth_phase(c,delta)[0]):+.3f}' for c in 'OAB'))
    print('\nTable VII: exact and computed ordered-path differences (mrad)')
    paths=data('q1_bulk_and_gluing.json'); a=paths['E120_p24']; b=paths['E180_p24']; comp=[]
    for q in (3,4,5):
        v=[a['path_by_charge_mrad'][str(q)][a['deltas'].index(.003)], b['charges'][str(q)]['path_mrad'][b['deltas'].index(.003)]]
        comp.append(v);print(q,f'{1000*q*q*np.pi*.025**2:.3f}',*(f'{x:.3f}' for x in v))
    print('3+4-5',0,*(f'{x:.5f}' for x in np.array(comp[0])+comp[1]-comp[2]))
    print('\nTable VIII: link-interpolated phase (mrad)')
    link=data('q1_link_aps_and_overlap.json')
    for E in (200,240,300):
        r=link[str(E)]; v=-1000*np.pi*sum(s*np.array(r['results'][str(q)]['relative_eta']) for q,s in ((3,1),(4,1),(5,-1)))
        print(E,*(f'{x:.6f}' for x in v))
    print('Required',f'{link["overlap"]["required_aps_phase_mrad"]:.6f}')
    print('\nGauge-phase reversal at E_eta=120, p=18, delta=.00075 (rad)')
    positive=cases['B']['energy_cutoffs']['600']['insertion_sets']['71']
    reversal=data('q1_gauge_reversal.json')
    negative=reversal['two_dimensional_E600']['rows']['minus']
    minus_eta=-np.pi*sum(s*reversal['corrected_APS_E120_p18']['charges'][str(q)]['delta_scan']['1'] for q,s in ((3,1),(4,1),(5,-1)))
    vplus=positive['slater_only_phase']+smooth_phase('B',.00075,18)[1]
    vminus=negative['slater_only_phase']+minus_eta
    print(f'{vplus:+.9f} {vminus:+.9f}, difference error={abs(vplus-vminus-2*positive["exact_phase"]):.3g}')
    print('\nTable IX: PV magnitude budget (10^-3)')
    for r in data('nonflat_pv_checks.json')['L3_stage36_nonflat_PV_error_budget_20261110.json']['main_rows']:
        total=r['log_ratio_error_vs_exact'];trunc=r['analytic_background_truncation'];m=r['analytic_quadratic_PV_mass'];print(r['case'],*(f'{1000*x:.3f}' for x in (total,trunc,m,total-trunc-m)))
    print('\nTable X: polarization, induced mass, truncated-field analytic mass')
    refs={r['kcut']:r['mass_analytic_truncated'] for r in data('mass_analytic_references.json')['rows']}
    for k in refs:
        c,m=mass_fit(k);rec=data('mass_extrapolations.json')[str(k)]['independent_PV_spectral_result'];assert abs(m-rec['induced_mass_over_e'])<5e-9,(k,m,rec['induced_mass_over_e']);print(k,f'{c:.8f} {m:.8f} {refs[k]:.8f}')
    print('\nTable XI: extended mass fits')
    for K,M in ((220,64),(260,64),(320,64),(400,64),(500,64),(500,96),(400,128),(500,128)):print(K,M,*(f'{mass_fit(k,K,M)[1]:.8f}' for k in (12,16)))
    print('\nTable XII: flat 16-point APS maximum errors')
    a=data('flat_aps_16point_cutoffs.json')
    for p in (20,24,28):
        r=a[f'L3_stage36_flat_APS_16point_p{p}_K28_20261110.json']['rows'];print(p,28,*(f'{max(abs(v["residual"]) for v in r if v["delta"]==d):.5f}' for d in (.025,.0125,.00625)))
    rows=[r for n,v in a.items() if 'k40' in n for r in v['rows']];assert len(rows)==len({r['toron_index'] for r in rows})==16;print(28,40,'--- ---',f'{max(abs(r["residual"]) for r in rows):.5f}')
    print('\nTable XIII: independent flat APS cutoffs')
    a=data('flat_aps_four_toron_cutoffs.json')['settings']
    for p,K,d in ((16,28,.0125),(20,28,.0125),(24,20,.0125),(24,24,.0125),(24,28,.0125),(28,28,.025),(28,28,.0125),(28,28,.00625)):
        r=next(v for v in a if (v['p'],v['K_APS'],v['delta'])==(p,K,d));print(p,K,d,f'{max(map(abs,r["individual_errors"])):.5f}')
    print('\nTable XIV: absolute flat APS phases')
    with path('flat_aps_absolute_phases.csv').open() as f:
        for r in csv.DictReader(f):print(r['hx'],r['hy'],r['exact_phase'],r['phase'],f'{float(r["phase"])-float(r["exact_phase"]):+.6f}')
    print('\nTable XV: nonflat I APS cutoff scan (mrad)')
    a=data('nonflat_aps_cutoffs.json');phases={};bulk={};charges={}
    for n,record in a.items():
        for r in record['rows']:
            if 'phase_by_extension' in r:
                key=(record['parameters']['case'],r['L'],r['p']);di=[float(t) for t in record['parameters']['deltas'].split(',')].index(.00625);nq=record['parameters']['nq']
                if nq==48:
                    phases[key]=r['phase_by_extension']['0'][di]
                    if '2' in r['phase_by_extension']:bulk[key]=r['phase_by_extension']['2'][di]-phases[key]
                    if key[0]=='II':charges[key]=[-np.pi*s*r['charge_contributions'][str(q)]['0']['relative_eta'][di]*1000 for q,s in ((3,1),(4,1),(5,-1))]
            elif 'combined' in r:
                pL=tuple(map(int,r['cut'].split(':')));case=record['parameters']['case'];e=record['parameters']['extra'];v=r['combined']['0.00625']['phase_rad'];key=('I' if case=='polyakov_sensitive' else 'II',*pL)
                if case in ('polyakov_sensitive','different_shape_weak') or 'quarter_amplitude' in n:
                    if e==0:phases[key]=v
                    elif key in phases:bulk[key]=v-phases[key]
            elif 'relative_phase_radians' in r:
                key=('I',*map(int,r['cut'].split(':')));v=r['relative_phase_radians'][r['deltas'].index(.00625)]
                if r['extension_extra']==0:phases[key]=v
                else:bulk[key]=v-phases[key]
    for p in (6,8,10,12,14):print(p,*(f'{1000*phases[("I",L,p)]:+.4f}' if ('I',L,p) in phases else '---' for L in (4,5,6,7)))
    print('\nTable XVI: charge-resolved nonflat II phases (mrad)')
    for L,p in ((4,12),(5,12),(6,12),(6,14),(7,14)):
        v=charges['II',L,p];print(L,p,*(f'{x:+.4f}' for x in v),f'{sum(v):+.4f}')
    print('\nTable XVII: gauge and bulk checks (10^-6 rad)')
    for r in data('nonflat_gauge_checks.json')['L3_stage29_APS_small_gauge_y_direct.json']['rows']:print('gauge II',r['cut'],f'{1e6*abs(r["complex_phase_difference_rad"]):.4g}')
    for case,L,p in [('II',4,8),('II',4,12),('II',5,8),('II',5,12),('II',6,12),('II',6,14),('II',7,14),('I',4,12),('I',5,12)]:
        print(case,L,p,f'{1e6*abs(bulk[case,L,p]):.4g}' if (case,L,p) in bulk else 'not found')
    print('\nTable XVIII: gluing map phase residuals (rad)')
    a=paths['E120_p24']
    for delta in (.00075,.0015,.003,.006):
        i=a['deltas'].index(delta)
        print(delta,f"{a['uniform_residual_rad'][i]:+.3g}",f"{a['det_preserving_residual_rad'][i]:+.3g}")
if __name__=='__main__':main()

